Isolated photon production in association with a jet pair through next-to-next-to-leading order in QCD

In this work, we provide a comprehensive set of differential cross-section distributions for photon + di-jet production in proton-proton collisions with next-to-next-to-leading order precision in massless QCD. The event selection corresponds to recent measurements by the ATLAS collaboration. We observe an improved description of data in comparison to lower-order calculations in the case of observables that are expected to be well described by perturbation theory. The results also show better agreement with data than parton-shower-matched and multi-jet-merged predictions generated for the ATLAS analysis using the \textsc{Sherpa} Monte Carlo. A particular highlight of our study is the use of exact five-point two-loop virtual amplitudes. This is the first calculation of a complete two-to-three hadron-collider process at next-to-next-to-leading order in QCD that does not rely on the leading-colour approximation at two loops. We demonstrate, nevertheless, that the sub-leading-colour effects present in the infrared- and ultraviolet-finite double-virtual contributions are negligible in view of the remaining scale uncertainties.

==> anc/README <==
Numerical results of reference [1].

pp -> A j j + X @ 13 TeV

Phase space definitions:

inclusive (incl):
  - at least two R=0.4 anti-kT jets with pT(j) > 100 GeV and |eta(j)| < 2.5
  - deltaR(j,A) > 0.8
  - one isolated photon with E_T(A) > 150 GeV and |eta(A)| < 2.37 (excl. 1.37 < |eta(A)| < 1.56)
  - hybrid isolation criterium as defined in [1]

direct-enriched (prom):
  - inclusive + pT(A) > pT(j1)

fragmentation-enriched (frag):
  - inclusive + pT(j2) > pT(A)

The data is organised as follows:

- Each phase space is in a separate subdirectory: incl, prom, frag

- The directories contain files which individually contain a histogram for variable X in the format:

  Bin-edge-low [X] Bin-edge-high [X] sigma [pb] sigma-err [pb]

- The labeling of the files follows the following pattern:

  <obs>_<order>_<pdf>_<scale>_<var>.dat 

  obs: observable

       ETA       = transverse energy of the photon
       DPJJ      = azimuthal separation between the two leading jets
       DYJJ      = rapidity separation of the two leading jets
       MJJ       = invariant mass of the two leading jets
       MAJJ      = invariant mass of the photon and the two leading jets
       PTJ       = transverse momentum of the two leading jets (binned twice)
       YJ        = rapidity of the two leading jets (binned twice)
       DPAJ      = azimuthal separation of the photon and the two leading jets (binned twice)
       DYAJ      = rapidity separation of the photon and the two leading jets (binned twice)


  order: order

       LO        = leading order
       NLO       = next-to-leading order
       NNLO      = next-to-next-to-leading order

  pdf: used pdf set
  
       NNPDF31   = NNPDF31 pdf set

  scale: choice of central renormalisation and factorisation scales (muR0, muF0)

         HT      = central scale choice (muR0,muF0) = ET(A) + pT(j1) + pT(j2)
         ET      = central scale choice (muR0,muF0) = ET(A)

  var: variation of the scale choices or pdfs

       CC        = scale choice (muR0,muF0)
       DD        = scale choice (muR0/2,muF0/2)
       UU        = scale choice (muR0*2,muF0*2)
       CU        = scale choice (muR0,muF0*2)
       CD        = scale choice (muR0,muF0/2)
       UC        = scale choice (muR0*2,muF0)
       DC        = scale choice (muR0/2,muF0)


[1] Isolated photon production in association with a jet pair through next-to-next-to-leading order in QCD - Badger, Czakon, Hartanto, Moodie, Peraro, Poncelet, Zoia - 2304.xxxxx [hep-ph]


==> anc/frag/DPAJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 8.744259e-01 1.330306e-03
3.141593e-01 6.283185e-01 1.077116e+00 1.515887e-03
6.283185e-01 9.424778e-01 1.881956e+00 2.233259e-03
9.424778e-01 1.256637e+00 2.153306e+00 2.128968e-03
1.256637e+00 1.570796e+00 2.390412e+00 2.051647e-03
1.570796e+00 1.884956e+00 3.137953e+00 2.447357e-03
1.884956e+00 2.199115e+00 4.554632e+00 3.901365e-03
2.199115e+00 2.513274e+00 3.840154e+00 2.763366e-03
2.513274e+00 2.827433e+00 3.024994e+00 2.853998e-03
2.827433e+00 3.141593e+00 1.587586e+00 1.865095e-03


==> anc/frag/DPAJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 1.140040e+00 1.731026e-03
3.141593e-01 6.283185e-01 1.402015e+00 1.970959e-03
6.283185e-01 9.424778e-01 2.441949e+00 2.907350e-03
9.424778e-01 1.256637e+00 2.787799e+00 2.772174e-03
1.256637e+00 1.570796e+00 3.085686e+00 2.663270e-03
1.570796e+00 1.884956e+00 4.034928e+00 3.169224e-03
1.884956e+00 2.199115e+00 5.833411e+00 5.028373e-03
2.199115e+00 2.513274e+00 4.946599e+00 3.584424e-03
2.513274e+00 2.827433e+00 3.912092e+00 3.712162e-03
2.827433e+00 3.141593e+00 2.064443e+00 2.423618e-03


==> anc/frag/DPAJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 6.844045e-01 1.044037e-03
3.141593e-01 6.283185e-01 8.442406e-01 1.190495e-03
6.283185e-01 9.424778e-01 1.479075e+00 1.751908e-03
9.424778e-01 1.256637e+00 1.695634e+00 1.669876e-03
1.256637e+00 1.570796e+00 1.887186e+00 1.613513e-03
1.570796e+00 1.884956e+00 2.485806e+00 1.928872e-03
1.884956e+00 2.199115e+00 3.620584e+00 3.087536e-03
2.199115e+00 2.513274e+00 3.037354e+00 2.174719e-03
2.513274e+00 2.827433e+00 2.384272e+00 2.240606e-03
2.827433e+00 3.141593e+00 1.245391e+00 1.465451e-03


==> anc/frag/DPAJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 7.351621e-01 1.116112e-03
3.141593e-01 6.283185e-01 9.055821e-01 1.271743e-03
6.283185e-01 9.424778e-01 1.582268e+00 1.873613e-03
9.424778e-01 1.256637e+00 1.810458e+00 1.786123e-03
1.256637e+00 1.570796e+00 2.009917e+00 1.721280e-03
1.570796e+00 1.884956e+00 2.638643e+00 2.053283e-03
1.884956e+00 2.199115e+00 3.830159e+00 3.273181e-03
2.199115e+00 2.513274e+00 3.228999e+00 2.318388e-03
2.513274e+00 2.827433e+00 2.543439e+00 2.394422e-03
2.827433e+00 3.141593e+00 1.334797e+00 1.564760e-03


==> anc/frag/DPAJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 1.057400e+00 1.612676e-03
3.141593e-01 6.283185e-01 1.302479e+00 1.837765e-03
6.283185e-01 9.424778e-01 2.275687e+00 2.707397e-03
9.424778e-01 1.256637e+00 2.603724e+00 2.580949e-03
1.256637e+00 1.570796e+00 2.890244e+00 2.487172e-03
1.570796e+00 1.884956e+00 3.793808e+00 2.966861e-03
1.884956e+00 2.199115e+00 5.506156e+00 4.729480e-03
2.199115e+00 2.513274e+00 4.642932e+00 3.349989e-03
2.513274e+00 2.827433e+00 3.657603e+00 3.459869e-03
2.827433e+00 3.141593e+00 1.919695e+00 2.261038e-03


==> anc/frag/DPAJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 8.140871e-01 1.244429e-03
3.141593e-01 6.283185e-01 1.004198e+00 1.419073e-03
6.283185e-01 9.424778e-01 1.759292e+00 2.088243e-03
9.424778e-01 1.256637e+00 2.016824e+00 1.990449e-03
1.256637e+00 1.570796e+00 2.244546e+00 1.923238e-03
1.570796e+00 1.884956e+00 2.956329e+00 2.299120e-03
1.884956e+00 2.199115e+00 4.305651e+00 3.680172e-03
2.199115e+00 2.513274e+00 3.612372e+00 2.592179e-03
2.513274e+00 2.827433e+00 2.835820e+00 2.670719e-03
2.827433e+00 3.141593e+00 1.481309e+00 1.746764e-03


==> anc/frag/DPAJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 9.428212e-01 1.427976e-03
3.141593e-01 6.283185e-01 1.159492e+00 1.625803e-03
6.283185e-01 9.424778e-01 2.019571e+00 2.398274e-03
9.424778e-01 1.256637e+00 2.305678e+00 2.286770e-03
1.256637e+00 1.570796e+00 2.552212e+00 2.196975e-03
1.570796e+00 1.884956e+00 3.337606e+00 2.614371e-03
1.884956e+00 2.199115e+00 4.825642e+00 4.148055e-03
2.199115e+00 2.513274e+00 4.091587e+00 2.956844e-03
2.513274e+00 2.827433e+00 3.235652e+00 3.062227e-03
2.827433e+00 3.141593e+00 1.707395e+00 1.999266e-03


==> anc/frag/DPAJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 5.064119e-01 7.987063e-04
3.141593e-01 6.283185e-01 6.282482e-01 9.147303e-04
6.283185e-01 9.424778e-01 1.112986e+00 1.356777e-03
9.424778e-01 1.256637e+00 1.293249e+00 1.307391e-03
1.256637e+00 1.570796e+00 1.466279e+00 1.288070e-03
1.570796e+00 1.884956e+00 1.976685e+00 1.566346e-03
1.884956e+00 2.199115e+00 2.943730e+00 2.597635e-03
2.199115e+00 2.513274e+00 2.387786e+00 1.747757e-03
2.513274e+00 2.827433e+00 1.828270e+00 1.750497e-03
2.827433e+00 3.141593e+00 9.338607e-01 1.129313e-03


==> anc/frag/DPAJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 6.320297e-01 9.960171e-04
3.141593e-01 6.283185e-01 7.833702e-01 1.140288e-03
6.283185e-01 9.424778e-01 1.385390e+00 1.694131e-03
9.424778e-01 1.256637e+00 1.608391e+00 1.634012e-03
1.256637e+00 1.570796e+00 1.821567e+00 1.608296e-03
1.570796e+00 1.884956e+00 2.451747e+00 1.953971e-03
1.884956e+00 2.199115e+00 3.644839e+00 3.237021e-03
2.199115e+00 2.513274e+00 2.963561e+00 2.181642e-03
2.513274e+00 2.827433e+00 2.273019e+00 2.185789e-03
2.827433e+00 3.141593e+00 1.164308e+00 1.407598e-03


==> anc/frag/DPAJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 4.116033e-01 6.501002e-04
3.141593e-01 6.283185e-01 5.110497e-01 7.447719e-04
6.283185e-01 9.424778e-01 9.067566e-01 1.103055e-03
9.424778e-01 1.256637e+00 1.054437e+00 1.062079e-03
1.256637e+00 1.570796e+00 1.196734e+00 1.047313e-03
1.570796e+00 1.884956e+00 1.615645e+00 1.274659e-03
1.884956e+00 2.199115e+00 2.409860e+00 2.116121e-03
2.199115e+00 2.513274e+00 1.950507e+00 1.421451e-03
2.513274e+00 2.827433e+00 1.491142e+00 1.423179e-03
2.827433e+00 3.141593e+00 7.597420e-01 9.196004e-04


==> anc/frag/DPAJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 4.382745e-01 6.893383e-04
3.141593e-01 6.283185e-01 5.436160e-01 7.892907e-04
6.283185e-01 9.424778e-01 9.626710e-01 1.170196e-03
9.424778e-01 1.256637e+00 1.117974e+00 1.126983e-03
1.256637e+00 1.570796e+00 1.266581e+00 1.109367e-03
1.570796e+00 1.884956e+00 1.705794e+00 1.347893e-03
1.884956e+00 2.199115e+00 2.537859e+00 2.231687e-03
2.199115e+00 2.513274e+00 2.061566e+00 1.504734e-03
2.513274e+00 2.827433e+00 1.580256e+00 1.509206e-03
2.827433e+00 3.141593e+00 8.078418e-01 9.743688e-04


==> anc/frag/DPAJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 5.917858e-01 9.363499e-04
3.141593e-01 6.283185e-01 7.343282e-01 1.072660e-03
6.283185e-01 9.424778e-01 1.301509e+00 1.591849e-03
9.424778e-01 1.256637e+00 1.513271e+00 1.534887e-03
1.256637e+00 1.570796e+00 1.717282e+00 1.513735e-03
1.570796e+00 1.884956e+00 2.317713e+00 1.842597e-03
1.884956e+00 2.199115e+00 3.455477e+00 3.061629e-03
2.199115e+00 2.513274e+00 2.798141e+00 2.054843e-03
2.513274e+00 2.827433e+00 2.139670e+00 2.054681e-03
2.827433e+00 3.141593e+00 1.091879e+00 1.324405e-03


==> anc/frag/DPAJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 4.756154e-01 7.532644e-04
3.141593e-01 6.283185e-01 5.906431e-01 8.631609e-04
6.283185e-01 9.424778e-01 1.048392e+00 1.278972e-03
9.424778e-01 1.256637e+00 1.219811e+00 1.232130e-03
1.256637e+00 1.570796e+00 1.385492e+00 1.216052e-03
1.570796e+00 1.884956e+00 1.872321e+00 1.481293e-03
1.884956e+00 2.199115e+00 2.795420e+00 2.463184e-03
2.199115e+00 2.513274e+00 2.259278e+00 1.651083e-03
2.513274e+00 2.827433e+00 1.725246e+00 1.650761e-03
2.827433e+00 3.141593e+00 8.782997e-01 1.065861e-03


==> anc/frag/DPAJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 5.408817e-01 8.496327e-04
3.141593e-01 6.283185e-01 6.702492e-01 9.724431e-04
6.283185e-01 9.424778e-01 1.184791e+00 1.444013e-03
9.424778e-01 1.256637e+00 1.374628e+00 1.391874e-03
1.256637e+00 1.570796e+00 1.555428e+00 1.368583e-03
1.570796e+00 1.884956e+00 2.091146e+00 1.661097e-03
1.884956e+00 2.199115e+00 3.105278e+00 2.746543e-03
2.199115e+00 2.513274e+00 2.529125e+00 1.855689e-03
2.513274e+00 2.827433e+00 1.942327e+00 1.862262e-03
2.827433e+00 3.141593e+00 9.958643e-01 1.200292e-03


==> anc/frag/DPAJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 9.239008e-01 8.802096e-03
3.141593e-01 6.283185e-01 1.145830e+00 9.393643e-03
6.283185e-01 9.424778e-01 1.902191e+00 1.499157e-02
9.424778e-01 1.256637e+00 2.276148e+00 1.557831e-02
1.256637e+00 1.570796e+00 2.618961e+00 1.341969e-02
1.570796e+00 1.884956e+00 3.390032e+00 1.786642e-02
1.884956e+00 2.199115e+00 4.000869e+00 2.797673e-02
2.199115e+00 2.513274e+00 4.345726e+00 2.059280e-02
2.513274e+00 2.827433e+00 3.497589e+00 2.009656e-02
2.827433e+00 3.141593e+00 2.620801e+00 1.305936e-02


==> anc/frag/DPAJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 9.106591e-01 1.418860e-02
3.141593e-01 6.283185e-01 1.142787e+00 1.496588e-02
6.283185e-01 9.424778e-01 1.851179e+00 2.388995e-02
9.424778e-01 1.256637e+00 2.277459e+00 2.402033e-02
1.256637e+00 1.570796e+00 2.652113e+00 2.041678e-02
1.570796e+00 1.884956e+00 3.399072e+00 2.640062e-02
1.884956e+00 2.199115e+00 3.620743e+00 4.045719e-02
2.199115e+00 2.513274e+00 4.475564e+00 3.090881e-02
2.513274e+00 2.827433e+00 3.639492e+00 3.135384e-02
2.827433e+00 3.141593e+00 3.054416e+00 2.065185e-02


==> anc/frag/DPAJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 8.697913e-01 6.401562e-03
3.141593e-01 6.283185e-01 1.074990e+00 6.863525e-03
6.283185e-01 9.424778e-01 1.808726e+00 1.086245e-02
9.424778e-01 1.256637e+00 2.137690e+00 1.135602e-02
1.256637e+00 1.570796e+00 2.444919e+00 1.001412e-02
1.570796e+00 1.884956e+00 3.183576e+00 1.334247e-02
1.884956e+00 2.199115e+00 3.967701e+00 2.086626e-02
2.199115e+00 2.513274e+00 4.025156e+00 1.522486e-02
2.513274e+00 2.827433e+00 3.215439e+00 1.462987e-02
2.827433e+00 3.141593e+00 2.239205e+00 9.472011e-03


==> anc/frag/DPAJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 8.890650e-01 6.949501e-03
3.141593e-01 6.283185e-01 1.097590e+00 7.428430e-03
6.283185e-01 9.424778e-01 1.842514e+00 1.179128e-02
9.424778e-01 1.256637e+00 2.180840e+00 1.229421e-02
1.256637e+00 1.570796e+00 2.494604e+00 1.078835e-02
1.570796e+00 1.884956e+00 3.242591e+00 1.429001e-02
1.884956e+00 2.199115e+00 4.005898e+00 2.231422e-02
2.199115e+00 2.513274e+00 4.112150e+00 1.637370e-02
2.513274e+00 2.827433e+00 3.294794e+00 1.583044e-02
2.827433e+00 3.141593e+00 2.333463e+00 1.026769e-02


==> anc/frag/DPAJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 9.188079e-01 1.301159e-02
3.141593e-01 6.283185e-01 1.152014e+00 1.376213e-02
6.283185e-01 9.424778e-01 1.873410e+00 2.188158e-02
9.424778e-01 1.256637e+00 2.287754e+00 2.207969e-02
1.256637e+00 1.570796e+00 2.655631e+00 1.887870e-02
1.570796e+00 1.884956e+00 3.406234e+00 2.458594e-02
1.884956e+00 2.199115e+00 3.707642e+00 3.774232e-02
2.199115e+00 2.513274e+00 4.457962e+00 2.862274e-02
2.513274e+00 2.827433e+00 3.612785e+00 2.883353e-02
2.827433e+00 3.141593e+00 2.942590e+00 1.896073e-02


==> anc/frag/DPAJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 9.161595e-01 8.128234e-03
3.141593e-01 6.283185e-01 1.137035e+00 8.709086e-03
6.283185e-01 9.424778e-01 1.892728e+00 1.384244e-02
9.424778e-01 1.256637e+00 2.257906e+00 1.442303e-02
1.256637e+00 1.570796e+00 2.595082e+00 1.249659e-02
1.570796e+00 1.884956e+00 3.364090e+00 1.673030e-02
1.884956e+00 2.199115e+00 4.020890e+00 2.622896e-02
2.199115e+00 2.513274e+00 4.295815e+00 1.919542e-02
2.513274e+00 2.827433e+00 3.446914e+00 1.861807e-02
2.827433e+00 3.141593e+00 2.528138e+00 1.207626e-02


==> anc/frag/DPAJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 9.378746e-01 9.619579e-03
3.141593e-01 6.283185e-01 1.162363e+00 1.023233e-02
6.283185e-01 9.424778e-01 1.924740e+00 1.640461e-02
9.424778e-01 1.256637e+00 2.310946e+00 1.696894e-02
1.256637e+00 1.570796e+00 2.661940e+00 1.453747e-02
1.570796e+00 1.884956e+00 3.441153e+00 1.920714e-02
1.884956e+00 2.199115e+00 4.012296e+00 3.004441e-02
2.199115e+00 2.513274e+00 4.428996e+00 2.225935e-02
2.513274e+00 2.827433e+00 3.576466e+00 2.189243e-02
2.827433e+00 3.141593e+00 2.738691e+00 1.424720e-02


==> anc/frag/DPAJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 7.758103e-01 4.587864e-03
3.141593e-01 6.283185e-01 9.617733e-01 4.969836e-03
6.283185e-01 9.424778e-01 1.641591e+00 7.980347e-03
9.424778e-01 1.256637e+00 1.935451e+00 8.402394e-03
1.256637e+00 1.570796e+00 2.212607e+00 7.653475e-03
1.570796e+00 1.884956e+00 2.902069e+00 1.038696e-02
1.884956e+00 2.199115e+00 3.714708e+00 1.687498e-02
2.199115e+00 2.513274e+00 3.648277e+00 1.170066e-02
2.513274e+00 2.827433e+00 2.889557e+00 1.084399e-02
2.827433e+00 3.141593e+00 1.890500e+00 6.846559e-03


==> anc/frag/DPAJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 8.637689e-01 6.044418e-03
3.141593e-01 6.283185e-01 1.070272e+00 6.554701e-03
6.283185e-01 9.424778e-01 1.812421e+00 1.060682e-02
9.424778e-01 1.256637e+00 2.143343e+00 1.121052e-02
1.256637e+00 1.570796e+00 2.451215e+00 1.005239e-02
1.570796e+00 1.884956e+00 3.190579e+00 1.370576e-02
1.884956e+00 2.199115e+00 3.912633e+00 2.246539e-02
2.199115e+00 2.513274e+00 4.053995e+00 1.549230e-02
2.513274e+00 2.827433e+00 3.243705e+00 1.443628e-02
2.827433e+00 3.141593e+00 2.230334e+00 9.093827e-03


==> anc/frag/DPAJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 6.894178e-01 3.484793e-03
3.141593e-01 6.283185e-01 8.558939e-01 3.784227e-03
6.283185e-01 9.424778e-01 1.469172e+00 6.042890e-03
9.424778e-01 1.256637e+00 1.729830e+00 6.331788e-03
1.256637e+00 1.570796e+00 1.976876e+00 5.824339e-03
1.570796e+00 1.884956e+00 2.605319e+00 7.882594e-03
1.884956e+00 2.199115e+00 3.433927e+00 1.273844e-02
2.199115e+00 2.513274e+00 3.254623e+00 8.872506e-03
2.513274e+00 2.827433e+00 2.558244e+00 8.200458e-03
2.827433e+00 3.141593e+00 1.611883e+00 5.185905e-03


==> anc/frag/DPAJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 7.096369e-01 3.736799e-03
3.141593e-01 6.283185e-01 8.801428e-01 4.051003e-03
6.283185e-01 9.424778e-01 1.507802e+00 6.478147e-03
9.424778e-01 1.256637e+00 1.775157e+00 6.781719e-03
1.256637e+00 1.570796e+00 2.026612e+00 6.215192e-03
1.570796e+00 1.884956e+00 2.664674e+00 8.377566e-03
1.884956e+00 2.199115e+00 3.490395e+00 1.352451e-02
2.199115e+00 2.513274e+00 3.336811e+00 9.452912e-03
2.513274e+00 2.827433e+00 2.630545e+00 8.777140e-03
2.827433e+00 3.141593e+00 1.675112e+00 5.559059e-03


==> anc/frag/DPAJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 8.461695e-01 5.626159e-03
3.141593e-01 6.283185e-01 1.049636e+00 6.120144e-03
6.283185e-01 9.424778e-01 1.781507e+00 9.868784e-03
9.424778e-01 1.256637e+00 2.105598e+00 1.044639e-02
1.256637e+00 1.570796e+00 2.409794e+00 9.412805e-03
1.570796e+00 1.884956e+00 3.145214e+00 1.288846e-02
1.884956e+00 2.199115e+00 3.897545e+00 2.112970e-02
2.199115e+00 2.513274e+00 3.982089e+00 1.452505e-02
2.513274e+00 2.827433e+00 3.174374e+00 1.346021e-02
2.827433e+00 3.141593e+00 2.149378e+00 8.467775e-03


==> anc/frag/DPAJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 7.575934e-01 4.290181e-03
3.141593e-01 6.283185e-01 9.401824e-01 4.659102e-03
6.283185e-01 9.424778e-01 1.608003e+00 7.463698e-03
9.424778e-01 1.256637e+00 1.895624e+00 7.863273e-03
1.256637e+00 1.570796e+00 2.168986e+00 7.192785e-03
1.570796e+00 1.884956e+00 2.851811e+00 9.795764e-03
1.884956e+00 2.199115e+00 3.678707e+00 1.592743e-02
2.199115e+00 2.513274e+00 3.575193e+00 1.100703e-02
2.513274e+00 2.827433e+00 2.822670e+00 1.015689e-02
2.827433e+00 3.141593e+00 1.824193e+00 6.403726e-03


==> anc/frag/DPAJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 7.975668e-01 4.942620e-03
3.141593e-01 6.283185e-01 9.876551e-01 5.343118e-03
6.283185e-01 9.424778e-01 1.682172e+00 8.599237e-03
9.424778e-01 1.256637e+00 1.983647e+00 9.040128e-03
1.256637e+00 1.570796e+00 2.265602e+00 8.200554e-03
1.570796e+00 1.884956e+00 2.964159e+00 1.107677e-02
1.884956e+00 2.199115e+00 3.764556e+00 1.798556e-02
2.199115e+00 2.513274e+00 3.737276e+00 1.251333e-02
2.513274e+00 2.827433e+00 2.969914e+00 1.166087e-02
2.827433e+00 3.141593e+00 1.968253e+00 7.372534e-03


==> anc/frag/DPAJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 8.557125e-01 8.262943e-02
3.141593e-01 6.283185e-01 1.184768e+00 2.271724e-01
6.283185e-01 9.424778e-01 1.477652e+00 1.844214e-01
9.424778e-01 1.256637e+00 1.997375e+00 1.677589e-01
1.256637e+00 1.570796e+00 2.552107e+00 1.531628e-01
1.570796e+00 1.884956e+00 2.984394e+00 1.766126e-01
1.884956e+00 2.199115e+00 3.423009e+00 2.984814e-01
2.199115e+00 2.513274e+00 3.449270e+00 2.134653e-01
2.513274e+00 2.827433e+00 2.776818e+00 2.340303e-01
2.827433e+00 3.141593e+00 2.238276e+00 2.383059e-01


==> anc/frag/DPAJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 8.224809e-01 1.349261e-01
3.141593e-01 6.283185e-01 1.183931e+00 3.742019e-01
6.283185e-01 9.424778e-01 1.222616e+00 2.944971e-01
9.424778e-01 1.256637e+00 1.802019e+00 2.731201e-01
1.256637e+00 1.570796e+00 2.465081e+00 2.386748e-01
1.570796e+00 1.884956e+00 2.772291e+00 2.838458e-01
1.884956e+00 2.199115e+00 3.189115e+00 4.616958e-01
2.199115e+00 2.513274e+00 2.895032e+00 3.369310e-01
2.513274e+00 2.827433e+00 2.220415e+00 3.754974e-01
2.827433e+00 3.141593e+00 1.916754e+00 3.920464e-01


==> anc/frag/DPAJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 8.749925e-01 5.539515e-02
3.141593e-01 6.283185e-01 1.151394e+00 1.451452e-01
6.283185e-01 9.424778e-01 1.606914e+00 1.252890e-01
9.424778e-01 1.256637e+00 2.072296e+00 1.109316e-01
1.256637e+00 1.570796e+00 2.541736e+00 1.050559e-01
1.570796e+00 1.884956e+00 3.063023e+00 1.180519e-01
1.884956e+00 2.199115e+00 3.606101e+00 2.055005e-01
2.199115e+00 2.513274e+00 3.666675e+00 1.448835e-01
2.513274e+00 2.827433e+00 2.982955e+00 1.581663e-01
2.827433e+00 3.141593e+00 2.290529e+00 1.531663e-01


==> anc/frag/DPAJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 8.747792e-01 5.955482e-02
3.141593e-01 6.283185e-01 1.157757e+00 1.580345e-01
6.283185e-01 9.424778e-01 1.589620e+00 1.345913e-01
9.424778e-01 1.256637e+00 2.069454e+00 1.206293e-01
1.256637e+00 1.570796e+00 2.553985e+00 1.125104e-01
1.570796e+00 1.884956e+00 3.066155e+00 1.273507e-01
1.884956e+00 2.199115e+00 3.602854e+00 2.151905e-01
2.199115e+00 2.513274e+00 3.641624e+00 1.555994e-01
2.513274e+00 2.827433e+00 2.963857e+00 1.710234e-01
2.827433e+00 3.141593e+00 2.296892e+00 1.665404e-01


==> anc/frag/DPAJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 8.355857e-01 1.247854e-01
3.141593e-01 6.283185e-01 1.188614e+00 3.416579e-01
6.283185e-01 9.424778e-01 1.284279e+00 2.725484e-01
9.424778e-01 1.256637e+00 1.840592e+00 2.498179e-01
1.256637e+00 1.570796e+00 2.483552e+00 2.228077e-01
1.570796e+00 1.884956e+00 2.798724e+00 2.619738e-01
1.884956e+00 2.199115e+00 3.182841e+00 4.409770e-01
2.199115e+00 2.513274e+00 3.027254e+00 3.132418e-01
2.513274e+00 2.827433e+00 2.352835e+00 3.451912e-01
2.827433e+00 3.141593e+00 2.021822e+00 3.584137e-01


==> anc/frag/DPAJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 8.630495e-01 7.688839e-02
3.141593e-01 6.283185e-01 1.183603e+00 2.086375e-01
6.283185e-01 9.424778e-01 1.512675e+00 1.715461e-01
9.424778e-01 1.256637e+00 2.014762e+00 1.543170e-01
1.256637e+00 1.570796e+00 2.552995e+00 1.433674e-01
1.570796e+00 1.884956e+00 2.998193e+00 1.637450e-01
1.884956e+00 2.199115e+00 3.430489e+00 2.855424e-01
2.199115e+00 2.513274e+00 3.512263e+00 1.991245e-01
2.513274e+00 2.827433e+00 2.835087e+00 2.163489e-01
2.827433e+00 3.141593e+00 2.270635e+00 2.191621e-01


==> anc/frag/DPAJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 8.471531e-01 8.926300e-02
3.141593e-01 6.283185e-01 1.187344e+00 2.488111e-01
6.283185e-01 9.424778e-01 1.438309e+00 1.991487e-01
9.424778e-01 1.256637e+00 1.977160e+00 1.835044e-01
1.256637e+00 1.570796e+00 2.552075e+00 1.644583e-01
1.570796e+00 1.884956e+00 2.972737e+00 1.914262e-01
1.884956e+00 2.199115e+00 3.411932e+00 3.128012e-01
2.199115e+00 2.513274e+00 3.379687e+00 2.299919e-01
2.513274e+00 2.827433e+00 2.711800e+00 2.545454e-01
2.827433e+00 3.141593e+00 2.205174e+00 2.606496e-01


==> anc/frag/DPAJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 8.638262e-01 3.795050e-02
3.141593e-01 6.283185e-01 1.087515e+00 8.691420e-02
6.283185e-01 9.424778e-01 1.657347e+00 8.931871e-02
9.424778e-01 1.256637e+00 2.083275e+00 7.775005e-02
1.256637e+00 1.570796e+00 2.485402e+00 7.792131e-02
1.570796e+00 1.884956e+00 3.032608e+00 8.715707e-02
1.884956e+00 2.199115e+00 3.666516e+00 1.626325e-01
2.199115e+00 2.513274e+00 3.706559e+00 1.071912e-01
2.513274e+00 2.827433e+00 3.027369e+00 1.130503e-01
2.827433e+00 3.141593e+00 2.207333e+00 9.370884e-02


==> anc/frag/DPAJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 8.867318e-01 5.261280e-02
3.141593e-01 6.283185e-01 1.138894e+00 1.289187e-01
6.283185e-01 9.424778e-01 1.638462e+00 1.224729e-01
9.424778e-01 1.256637e+00 2.102421e+00 1.105121e-01
1.256637e+00 1.570796e+00 2.567227e+00 1.082066e-01
1.570796e+00 1.884956e+00 3.067183e+00 1.237834e-01
1.884956e+00 2.199115e+00 3.601836e+00 2.273729e-01
2.199115e+00 2.513274e+00 3.678771e+00 1.502311e-01
2.513274e+00 2.827433e+00 3.029855e+00 1.561272e-01
2.827433e+00 3.141593e+00 2.303870e+00 1.375882e-01


==> anc/frag/DPAJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 8.198421e-01 2.883356e-02
3.141593e-01 6.283185e-01 1.021495e+00 6.078859e-02
6.283185e-01 9.424778e-01 1.619427e+00 6.895738e-02
9.424778e-01 1.256637e+00 2.009532e+00 5.786333e-02
1.256637e+00 1.570796e+00 2.365195e+00 5.865560e-02
1.570796e+00 1.884956e+00 2.923030e+00 6.451123e-02
1.884956e+00 2.199115e+00 3.649232e+00 1.217465e-01
2.199115e+00 2.513274e+00 3.609825e+00 8.016603e-02
2.513274e+00 2.827433e+00 2.922339e+00 8.674867e-02
2.827433e+00 3.141593e+00 2.050664e+00 6.648411e-02


==> anc/frag/DPAJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 8.283633e-01 3.069500e-02
3.141593e-01 6.283185e-01 1.031977e+00 6.540950e-02
6.283185e-01 9.424778e-01 1.626261e+00 7.330549e-02
9.424778e-01 1.256637e+00 2.026485e+00 6.223881e-02
1.256637e+00 1.570796e+00 2.389896e+00 6.243967e-02
1.570796e+00 1.884956e+00 2.943701e+00 6.893351e-02
1.884956e+00 2.199115e+00 3.666007e+00 1.271209e-01
2.199115e+00 2.513274e+00 3.627268e+00 8.551904e-02
2.513274e+00 2.827433e+00 2.943249e+00 9.276219e-02
2.827433e+00 3.141593e+00 2.082240e+00 7.142333e-02


==> anc/frag/DPAJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 8.860188e-01 4.925877e-02
3.141593e-01 6.283185e-01 1.135354e+00 1.192290e-01
6.283185e-01 9.424778e-01 1.652630e+00 1.146247e-01
9.424778e-01 1.256637e+00 2.103872e+00 1.022017e-01
1.256637e+00 1.570796e+00 2.557445e+00 1.016290e-01
1.570796e+00 1.884956e+00 3.067740e+00 1.152922e-01
1.884956e+00 2.199115e+00 3.600626e+00 2.182858e-01
2.199115e+00 2.513274e+00 3.704904e+00 1.406360e-01
2.513274e+00 2.827433e+00 3.046786e+00 1.452069e-01
2.827433e+00 3.141593e+00 2.298439e+00 1.274376e-01


==> anc/frag/DPAJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 8.590643e-01 3.565866e-02
3.141593e-01 6.283185e-01 1.080875e+00 8.075808e-02
6.283185e-01 9.424778e-01 1.659973e+00 8.394500e-02
9.424778e-01 1.256637e+00 2.075358e+00 7.226621e-02
1.256637e+00 1.570796e+00 2.469353e+00 7.333000e-02
1.570796e+00 1.884956e+00 3.023944e+00 8.153285e-02
1.884956e+00 2.199115e+00 3.661869e+00 1.561208e-01
2.199115e+00 2.513274e+00 3.708692e+00 1.006187e-01
2.513274e+00 2.827433e+00 3.023352e+00 1.056502e-01
2.827433e+00 3.141593e+00 2.186923e+00 8.720322e-02


==> anc/frag/DPAJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 8.701797e-01 4.055427e-02
3.141593e-01 6.283185e-01 1.096393e+00 9.396794e-02
6.283185e-01 9.424778e-01 1.656672e+00 9.535100e-02
9.424778e-01 1.256637e+00 2.094183e+00 8.406755e-02
1.256637e+00 1.570796e+00 2.506531e+00 8.315559e-02
1.570796e+00 1.884956e+00 3.047244e+00 9.356719e-02
1.884956e+00 2.199115e+00 3.676575e+00 1.697925e-01
2.199115e+00 2.513274e+00 3.708883e+00 1.146941e-01
2.513274e+00 2.827433e+00 3.036170e+00 1.214788e-01
2.827433e+00 3.141593e+00 2.233482e+00 1.011608e-01


==> anc/frag/DPJJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 3.006981e-01 9.978697e-04
2.199115e+00 2.513274e+00 3.409194e+00 2.874294e-03
2.513274e+00 2.827433e+00 5.317176e+00 3.353299e-03
2.827433e+00 3.141593e+00 3.234188e+00 2.373443e-03


==> anc/frag/DPJJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 3.796164e-01 1.279895e-03
2.199115e+00 2.513274e+00 4.341651e+00 3.706655e-03
2.513274e+00 2.827433e+00 6.865785e+00 4.362469e-03
2.827433e+00 3.141593e+00 4.237405e+00 3.097216e-03


==> anc/frag/DPJJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 2.420151e-01 7.930309e-04
2.199115e+00 2.513274e+00 2.723100e+00 2.273407e-03
2.513274e+00 2.827433e+00 4.196279e+00 2.632104e-03
2.827433e+00 3.141593e+00 2.520585e+00 1.858144e-03


==> anc/frag/DPJJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 2.529265e-01 8.371900e-04
2.199115e+00 2.513274e+00 2.867195e+00 2.411573e-03
2.513274e+00 2.827433e+00 4.470790e+00 2.813286e-03
2.827433e+00 3.141593e+00 2.718790e+00 1.991149e-03


==> anc/frag/DPJJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 3.634176e-01 1.209692e-03
2.199115e+00 2.513274e+00 4.120903e+00 3.484252e-03
2.513274e+00 2.827433e+00 6.429032e+00 4.065199e-03
2.827433e+00 3.141593e+00 3.911487e+00 2.877467e-03


==> anc/frag/DPJJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 2.877426e-01 9.452530e-04
2.199115e+00 2.513274e+00 3.238039e+00 2.709686e-03
2.513274e+00 2.827433e+00 4.990940e+00 3.137402e-03
2.827433e+00 3.141593e+00 2.998533e+00 2.214943e-03


==> anc/frag/DPJJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 3.141279e-01 1.055805e-03
2.199115e+00 2.513274e+00 3.592063e+00 3.057860e-03
2.513274e+00 2.827433e+00 5.678776e+00 3.598621e-03
2.827433e+00 3.141593e+00 3.503860e+00 2.554771e-03


==> anc/frag/DPJJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 2.120393e-01 6.900927e-04
2.199115e+00 2.513274e+00 2.276727e+00 1.894603e-03
2.513274e+00 2.827433e+00 3.243960e+00 2.061843e-03
2.827433e+00 3.141593e+00 1.806036e+00 1.403352e-03


==> anc/frag/DPJJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 2.610310e-01 8.589592e-04
2.199115e+00 2.513274e+00 2.813920e+00 2.361223e-03
2.513274e+00 2.827433e+00 4.032095e+00 2.575776e-03
2.827433e+00 3.141593e+00 2.257062e+00 1.751825e-03


==> anc/frag/DPJJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 1.744879e-01 5.627846e-04
2.199115e+00 2.513274e+00 1.866862e+00 1.543170e-03
2.513274e+00 2.827433e+00 2.646333e+00 1.675618e-03
2.827433e+00 3.141593e+00 1.466056e+00 1.141160e-03


==> anc/frag/DPJJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 1.822311e-01 5.919322e-04
2.199115e+00 2.513274e+00 1.960970e+00 1.628674e-03
2.513274e+00 2.827433e+00 2.803256e+00 1.777426e-03
2.827433e+00 3.141593e+00 1.564754e+00 1.211669e-03


==> anc/frag/DPJJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 2.498128e-01 8.148638e-04
2.199115e+00 2.513274e+00 2.675433e+00 2.231435e-03
2.513274e+00 2.827433e+00 3.797469e+00 2.420457e-03
2.827433e+00 3.141593e+00 2.107832e+00 1.644437e-03


==> anc/frag/DPJJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 2.030365e-01 6.561163e-04
2.199115e+00 2.513274e+00 2.167538e+00 1.795172e-03
2.513274e+00 2.827433e+00 3.062469e+00 1.943788e-03
2.827433e+00 3.141593e+00 1.692212e+00 1.321734e-03


==> anc/frag/DPJJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 0.000000e+00 0.000000e+00
1.884956e+00 2.199115e+00 2.215714e-01 7.274463e-04
2.199115e+00 2.513274e+00 2.394687e+00 2.004846e-03
2.513274e+00 2.827433e+00 3.444559e+00 2.194218e-03
2.827433e+00 3.141593e+00 1.934038e+00 1.495070e-03


==> anc/frag/DPJJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 1.049356e-01 1.405430e-03
3.141593e-01 6.283185e-01 1.312150e-01 1.154077e-03
6.283185e-01 9.424778e-01 1.139336e-01 1.063438e-03
9.424778e-01 1.256637e+00 1.268379e-01 9.683973e-04
1.256637e+00 1.570796e+00 1.973862e-01 1.469099e-03
1.570796e+00 1.884956e+00 4.049825e-01 2.224286e-03
1.884956e+00 2.199115e+00 1.222323e+00 1.063792e-02
2.199115e+00 2.513274e+00 2.887647e+00 2.058548e-02
2.513274e+00 2.827433e+00 4.372273e+00 2.342974e-02
2.827433e+00 3.141593e+00 3.799474e+00 1.573734e-02


==> anc/frag/DPJJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 1.566935e-01 2.118970e-03
3.141593e-01 6.283185e-01 1.952901e-01 1.709808e-03
6.283185e-01 9.424778e-01 1.695608e-01 1.583461e-03
9.424778e-01 1.256637e+00 1.880279e-01 1.433518e-03
1.256637e+00 1.570796e+00 2.912701e-01 2.146392e-03
1.570796e+00 1.884956e+00 5.946506e-01 3.252013e-03
1.884956e+00 2.199115e+00 1.644561e+00 1.526242e-02
2.199115e+00 2.513274e+00 2.578730e+00 2.988054e-02
2.513274e+00 2.827433e+00 3.775314e+00 3.624595e-02
2.827433e+00 3.141593e+00 3.917663e+00 2.547125e-02


==> anc/frag/DPJJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 7.276946e-02 9.675188e-04
3.141593e-01 6.283185e-01 9.125562e-02 8.065240e-04
6.283185e-01 9.424778e-01 7.924452e-02 7.402678e-04
9.424778e-01 1.256637e+00 8.852866e-02 6.775353e-04
1.256637e+00 1.570796e+00 1.383225e-01 1.040128e-03
1.570796e+00 1.884956e+00 2.850201e-01 1.572635e-03
1.884956e+00 2.199115e+00 9.391447e-01 7.737540e-03
2.199115e+00 2.513274e+00 2.892978e+00 1.547365e-02
2.513274e+00 2.827433e+00 4.412093e+00 1.713574e-02
2.827433e+00 3.141593e+00 3.484220e+00 1.137738e-02


==> anc/frag/DPJJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 8.005844e-02 1.068095e-03
3.141593e-01 6.283185e-01 1.001263e-01 8.781629e-04
6.283185e-01 9.424778e-01 8.694412e-02 8.092106e-04
9.424778e-01 1.256637e+00 9.680026e-02 7.369383e-04
1.256637e+00 1.570796e+00 1.506481e-01 1.117010e-03
1.570796e+00 1.884956e+00 3.091537e-01 1.692925e-03
1.884956e+00 2.199115e+00 9.967365e-01 8.258614e-03
2.199115e+00 2.513274e+00 2.916874e+00 1.654349e-02
2.513274e+00 2.827433e+00 4.437240e+00 1.853725e-02
2.827433e+00 3.141593e+00 3.572169e+00 1.235529e-02


==> anc/frag/DPJJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 1.414521e-01 1.903436e-03
3.141593e-01 6.283185e-01 1.768367e-01 1.560661e-03
6.283185e-01 9.424778e-01 1.535361e-01 1.438025e-03
9.424778e-01 1.256637e+00 1.709073e-01 1.309428e-03
1.256637e+00 1.570796e+00 2.659549e-01 1.988501e-03
1.570796e+00 1.884956e+00 5.455258e-01 3.006949e-03
1.884956e+00 2.199115e+00 1.535046e+00 1.426041e-02
2.199115e+00 2.513274e+00 2.633021e+00 2.790094e-02
2.513274e+00 2.827433e+00 3.955287e+00 3.335506e-02
2.827433e+00 3.141593e+00 3.929822e+00 2.331957e-02


==> anc/frag/DPJJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 9.538633e-02 1.273055e-03
3.141593e-01 6.283185e-01 1.195967e-01 1.059991e-03
6.283185e-01 9.424778e-01 1.038489e-01 9.728378e-04
9.424778e-01 1.256637e+00 1.160058e-01 8.903700e-04
1.256637e+00 1.570796e+00 1.812476e-01 1.368058e-03
1.570796e+00 1.884956e+00 3.733902e-01 2.066325e-03
1.884956e+00 2.199115e+00 1.150563e+00 9.976373e-03
2.199115e+00 2.513274e+00 2.904419e+00 1.931317e-02
2.513274e+00 2.827433e+00 4.431160e+00 2.171319e-02
2.827433e+00 3.141593e+00 3.751759e+00 1.452948e-02


==> anc/frag/DPJJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 1.162496e-01 1.564522e-03
3.141593e-01 6.283185e-01 1.449185e-01 1.264467e-03
6.283185e-01 9.424778e-01 1.258336e-01 1.170998e-03
9.424778e-01 1.256637e+00 1.395541e-01 1.060230e-03
1.256637e+00 1.570796e+00 2.161923e-01 1.585868e-03
1.570796e+00 1.884956e+00 4.414894e-01 2.405700e-03
1.884956e+00 2.199115e+00 1.307397e+00 1.139568e-02
2.199115e+00 2.513274e+00 2.898135e+00 2.209242e-02
2.513274e+00 2.827433e+00 4.339805e+00 2.550550e-02
2.827433e+00 3.141593e+00 3.868197e+00 1.721372e-02


==> anc/frag/DPJJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 5.182913e-02 7.130078e-04
3.141593e-01 6.283185e-01 6.514212e-02 6.001224e-04
6.283185e-01 9.424778e-01 5.690585e-02 5.583219e-04
9.424778e-01 1.256637e+00 6.439791e-02 5.099579e-04
1.256637e+00 1.570796e+00 1.021743e-01 8.037547e-04
1.570796e+00 1.884956e+00 2.125861e-01 1.220607e-03
1.884956e+00 2.199115e+00 7.516124e-01 6.344457e-03
2.199115e+00 2.513274e+00 2.724411e+00 1.231519e-02
2.513274e+00 2.827433e+00 4.198380e+00 1.270957e-02
2.827433e+00 3.141593e+00 3.058722e+00 8.097262e-03


==> anc/frag/DPJJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 7.248362e-02 1.006992e-03
3.141593e-01 6.283185e-01 9.085806e-02 8.356589e-04
6.283185e-01 9.424778e-01 7.940718e-02 7.812439e-04
9.424778e-01 1.256637e+00 8.964911e-02 7.095637e-04
1.256637e+00 1.570796e+00 1.419032e-01 1.107607e-03
1.570796e+00 1.884956e+00 2.943240e-01 1.687689e-03
1.884956e+00 2.199115e+00 9.489709e-01 8.617795e-03
2.199115e+00 2.513274e+00 2.818507e+00 1.623142e-02
2.513274e+00 2.827433e+00 4.463341e+00 1.690429e-02
2.827433e+00 3.141593e+00 3.486671e+00 1.070861e-02


==> anc/frag/DPJJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 3.798328e-02 5.184186e-04
3.141593e-01 6.283185e-01 4.785344e-02 4.417982e-04
6.283185e-01 9.424778e-01 4.178836e-02 4.094006e-04
9.424778e-01 1.256637e+00 4.739380e-02 3.757394e-04
1.256637e+00 1.570796e+00 7.535987e-02 5.976013e-04
1.570796e+00 1.884956e+00 1.572381e-01 9.044425e-04
1.884956e+00 2.199115e+00 6.076981e-01 4.745714e-03
2.199115e+00 2.513274e+00 2.549083e+00 9.357419e-03
2.513274e+00 2.827433e+00 3.855433e+00 9.605988e-03
2.827433e+00 3.141593e+00 2.672746e+00 6.143349e-03


==> anc/frag/DPJJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 4.124914e-02 5.648345e-04
3.141593e-01 6.283185e-01 5.185077e-02 4.757778e-04
6.283185e-01 9.424778e-01 4.528276e-02 4.422852e-04
9.424778e-01 1.256637e+00 5.122020e-02 4.040976e-04
1.256637e+00 1.570796e+00 8.121900e-02 6.358017e-04
1.570796e+00 1.884956e+00 1.689621e-01 9.661119e-04
1.884956e+00 2.199115e+00 6.372628e-01 5.035344e-03
2.199115e+00 2.513274e+00 2.582216e+00 9.936139e-03
2.513274e+00 2.827433e+00 3.927403e+00 1.028322e-02
2.827433e+00 3.141593e+00 2.761790e+00 6.588092e-03


==> anc/frag/DPJJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 6.641026e-02 9.185914e-04
3.141593e-01 6.283185e-01 8.345640e-02 7.724617e-04
6.283185e-01 9.424778e-01 7.292734e-02 7.193262e-04
9.424778e-01 1.256637e+00 8.257595e-02 6.567783e-04
1.256637e+00 1.570796e+00 1.311061e-01 1.037292e-03
1.570796e+00 1.884956e+00 2.728263e-01 1.574154e-03
1.884956e+00 2.199115e+00 9.001422e-01 8.101432e-03
2.199115e+00 2.513274e+00 2.822145e+00 1.527544e-02
2.513274e+00 2.827433e+00 4.443415e+00 1.575994e-02
2.827433e+00 3.141593e+00 3.395666e+00 9.970771e-03


==> anc/frag/DPJJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 4.772929e-02 6.544228e-04
3.141593e-01 6.283185e-01 6.012524e-02 5.573097e-04
6.283185e-01 9.424778e-01 5.251858e-02 5.168334e-04
9.424778e-01 1.256637e+00 5.959207e-02 4.742085e-04
1.256637e+00 1.570796e+00 9.481115e-02 7.555467e-04
1.570796e+00 1.884956e+00 1.978493e-01 1.142745e-03
1.884956e+00 2.199115e+00 7.166683e-01 5.984258e-03
2.199115e+00 2.513274e+00 2.708894e+00 1.162566e-02
2.513274e+00 2.827433e+00 4.150220e+00 1.190199e-02
2.827433e+00 3.141593e+00 2.973091e+00 7.572879e-03


==> anc/frag/DPJJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 5.657481e-02 7.816322e-04
3.141593e-01 6.283185e-01 7.092740e-02 6.492885e-04
6.283185e-01 9.424778e-01 6.196857e-02 6.064153e-04
9.424778e-01 1.256637e+00 6.992186e-02 5.510071e-04
1.256637e+00 1.570796e+00 1.106003e-01 8.583672e-04
1.570796e+00 1.884956e+00 2.293591e-01 1.308725e-03
1.884956e+00 2.199115e+00 7.920569e-01 6.755332e-03
2.199115e+00 2.513274e+00 2.749857e+00 1.312369e-02
2.513274e+00 2.827433e+00 4.260164e+00 1.366835e-02
2.827433e+00 3.141593e+00 3.158958e+00 8.723282e-03


==> anc/frag/DPJJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 4.739093e-02 8.436835e-03
3.141593e-01 6.283185e-01 6.764244e-02 8.446958e-03
6.283185e-01 9.424778e-01 5.046071e-02 7.514405e-03
9.424778e-01 1.256637e+00 8.806648e-02 5.888733e-03
1.256637e+00 1.570796e+00 1.451585e-01 9.113785e-03
1.570796e+00 1.884956e+00 2.809562e-01 9.450398e-03
1.884956e+00 2.199115e+00 7.169994e-01 1.250987e-01
2.199115e+00 2.513274e+00 2.665027e+00 2.198426e-01
2.513274e+00 2.827433e+00 3.879784e+00 2.563420e-01
2.827433e+00 3.141593e+00 3.528210e+00 2.566584e-01


==> anc/frag/DPJJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 -4.270127e-03 1.418841e-02
3.141593e-01 6.283185e-01 1.228485e-02 1.420948e-02
6.283185e-01 9.424778e-01 -2.632423e-03 1.264107e-02
9.424778e-01 1.256637e+00 5.198987e-02 9.720515e-03
1.256637e+00 1.570796e+00 9.623495e-02 1.484432e-02
1.570796e+00 1.884956e+00 1.735145e-01 1.547632e-02
1.884956e+00 2.199115e+00 3.375263e-01 1.902163e-01
2.199115e+00 2.513274e+00 2.598402e+00 3.446150e-01
2.513274e+00 2.827433e+00 3.718432e+00 4.107598e-01
2.827433e+00 3.141593e+00 3.263440e+00 4.223686e-01


==> anc/frag/DPJJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 6.135455e-02 5.439629e-03
3.141593e-01 6.283185e-01 8.161020e-02 5.365622e-03
6.283185e-01 9.424778e-01 6.527708e-02 4.777577e-03
9.424778e-01 1.256637e+00 9.265746e-02 3.829968e-03
1.256637e+00 1.570796e+00 1.490868e-01 5.942750e-03
1.570796e+00 1.884956e+00 2.952617e-01 6.217324e-03
1.884956e+00 2.199115e+00 8.281468e-01 8.648766e-02
2.199115e+00 2.513274e+00 2.725907e+00 1.497693e-01
2.513274e+00 2.827433e+00 4.057592e+00 1.733242e-01
2.827433e+00 3.141593e+00 3.571405e+00 1.660658e-01


==> anc/frag/DPJJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 6.088472e-02 5.916458e-03
3.141593e-01 6.283185e-01 8.086599e-02 5.916203e-03
6.283185e-01 9.424778e-01 6.375238e-02 5.288050e-03
9.424778e-01 1.256637e+00 9.362035e-02 4.175112e-03
1.256637e+00 1.570796e+00 1.505536e-01 6.409520e-03
1.570796e+00 1.884956e+00 2.965410e-01 6.778855e-03
1.884956e+00 2.199115e+00 8.268036e-01 8.931425e-02
2.199115e+00 2.513274e+00 2.718828e+00 1.602165e-01
2.513274e+00 2.827433e+00 4.039321e+00 1.868177e-01
2.827433e+00 3.141593e+00 3.577326e+00 1.805581e-01


==> anc/frag/DPJJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 9.624704e-03 1.292886e-02
3.141593e-01 6.283185e-01 2.849523e-02 1.279873e-02
6.283185e-01 9.424778e-01 1.333944e-02 1.133619e-02
9.424778e-01 1.256637e+00 6.250078e-02 8.876644e-03
1.256637e+00 1.570796e+00 1.114591e-01 1.372603e-02
1.570796e+00 1.884956e+00 2.058800e-01 1.416676e-02
1.884956e+00 2.199115e+00 4.245267e-01 1.847518e-01
2.199115e+00 2.513274e+00 2.611714e+00 3.214962e-01
2.513274e+00 2.827433e+00 3.723398e+00 3.790243e-01
2.827433e+00 3.141593e+00 3.317107e+00 3.861194e-01


==> anc/frag/DPJJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 5.176260e-02 7.766793e-03
3.141593e-01 6.283185e-01 7.298846e-02 7.670663e-03
6.283185e-01 9.424778e-01 5.621798e-02 6.801550e-03
9.424778e-01 1.256637e+00 9.059354e-02 5.417475e-03
1.256637e+00 1.570796e+00 1.488840e-01 8.473059e-03
1.570796e+00 1.884956e+00 2.902958e-01 8.717075e-03
1.884956e+00 2.199115e+00 7.454658e-01 1.213280e-01
2.199115e+00 2.513274e+00 2.675624e+00 2.057250e-01
2.513274e+00 2.827433e+00 3.904007e+00 2.377829e-01
2.827433e+00 3.141593e+00 3.551033e+00 2.360602e-01


==> anc/frag/DPJJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 4.263029e-02 9.243146e-03
3.141593e-01 6.283185e-01 6.182565e-02 9.386004e-03
6.283185e-01 9.424778e-01 4.397260e-02 8.395423e-03
9.424778e-01 1.256637e+00 8.556361e-02 6.462518e-03
1.256637e+00 1.570796e+00 1.416963e-01 9.875246e-03
1.570796e+00 1.884956e+00 2.719360e-01 1.037700e-02
1.884956e+00 2.199115e+00 6.882846e-01 1.289626e-01
2.199115e+00 2.513274e+00 2.647979e+00 2.358937e-01
2.513274e+00 2.827433e+00 3.851104e+00 2.777706e-01
2.827433e+00 3.141593e+00 3.506693e+00 2.807169e-01


==> anc/frag/DPJJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 6.124250e-02 3.809501e-03
3.141593e-01 6.283185e-01 8.106684e-02 3.748322e-03
6.283185e-01 9.424778e-01 6.648793e-02 3.234219e-03
9.424778e-01 1.256637e+00 8.753490e-02 2.697460e-03
1.256637e+00 1.570796e+00 1.386692e-01 4.280854e-03
1.570796e+00 1.884956e+00 2.778556e-01 4.503289e-03
1.884956e+00 2.199115e+00 8.203260e-01 7.026914e-02
2.199115e+00 2.513274e+00 2.727986e+00 1.134934e-01
2.513274e+00 2.827433e+00 4.169096e+00 1.241692e-01
2.827433e+00 3.141593e+00 3.478618e+00 1.028017e-01


==> anc/frag/DPJJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 6.249155e-02 5.684569e-03
3.141593e-01 6.283185e-01 8.445143e-02 5.692877e-03
6.283185e-01 9.424778e-01 6.768191e-02 4.887648e-03
9.424778e-01 1.256637e+00 9.528097e-02 4.013506e-03
1.256637e+00 1.570796e+00 1.508547e-01 6.366357e-03
1.570796e+00 1.884956e+00 2.972375e-01 6.641281e-03
1.884956e+00 2.199115e+00 8.143226e-01 9.886259e-02
2.199115e+00 2.513274e+00 2.729418e+00 1.593421e-01
2.513274e+00 2.827433e+00 4.105975e+00 1.716174e-01
2.827433e+00 3.141593e+00 3.599894e+00 1.487293e-01


==> anc/frag/DPJJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 5.517743e-02 2.630389e-03
3.141593e-01 6.283185e-01 7.257402e-02 2.554771e-03
6.283185e-01 9.424778e-01 6.010327e-02 2.201059e-03
9.424778e-01 1.256637e+00 7.663883e-02 1.860101e-03
1.256637e+00 1.570796e+00 1.215995e-01 2.961351e-03
1.570796e+00 1.884956e+00 2.464635e-01 3.131112e-03
1.884956e+00 2.199115e+00 7.776183e-01 5.205958e-02
2.199115e+00 2.513274e+00 2.692644e+00 8.473632e-02
2.513274e+00 2.827433e+00 4.117434e+00 9.506516e-02
2.827433e+00 3.141593e+00 3.275059e+00 7.452717e-02


==> anc/frag/DPJJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 5.682022e-02 2.830303e-03
3.141593e-01 6.283185e-01 7.460261e-02 2.780625e-03
6.283185e-01 9.424778e-01 6.150352e-02 2.395622e-03
9.424778e-01 1.256637e+00 7.917417e-02 2.005187e-03
1.256637e+00 1.570796e+00 1.252129e-01 3.167989e-03
1.570796e+00 1.884956e+00 2.528603e-01 3.374499e-03
1.884956e+00 2.199115e+00 7.914393e-01 5.383098e-02
2.199115e+00 2.513274e+00 2.699211e+00 9.011226e-02
2.513274e+00 2.827433e+00 4.128543e+00 1.014425e-01
2.827433e+00 3.141593e+00 3.313351e+00 8.007053e-02


==> anc/frag/DPJJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 6.280350e-02 5.267806e-03
3.141593e-01 6.283185e-01 8.481844e-02 5.208282e-03
6.283185e-01 9.424778e-01 6.868841e-02 4.474164e-03
9.424778e-01 1.256637e+00 9.430631e-02 3.717096e-03
1.256637e+00 1.570796e+00 1.499182e-01 5.945997e-03
1.570796e+00 1.884956e+00 2.970805e-01 6.165281e-03
1.884956e+00 2.199115e+00 8.176522e-01 9.587653e-02
2.199115e+00 2.513274e+00 2.729316e+00 1.495168e-01
2.513274e+00 2.827433e+00 4.125423e+00 1.600675e-01
2.827433e+00 3.141593e+00 3.596902e+00 1.377995e-01


==> anc/frag/DPJJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 6.025542e-02 3.546322e-03
3.141593e-01 6.283185e-01 7.985281e-02 3.448983e-03
6.283185e-01 9.424778e-01 6.587678e-02 2.978531e-03
9.424778e-01 1.256637e+00 8.557029e-02 2.509893e-03
1.256637e+00 1.570796e+00 1.360335e-01 4.012264e-03
1.570796e+00 1.884956e+00 2.736914e-01 4.201054e-03
1.884956e+00 2.199115e+00 8.129794e-01 6.807057e-02
2.199115e+00 2.513274e+00 2.728282e+00 1.068009e-01
2.513274e+00 2.827433e+00 4.175653e+00 1.163200e-01
2.827433e+00 3.141593e+00 3.456495e+00 9.568395e-02


==> anc/frag/DPJJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 6.249664e-02 4.118771e-03
3.141593e-01 6.283185e-01 8.258041e-02 4.103205e-03
6.283185e-01 9.424778e-01 6.726015e-02 3.541102e-03
9.424778e-01 1.256637e+00 8.991681e-02 2.921735e-03
1.256637e+00 1.570796e+00 1.419213e-01 4.596363e-03
1.570796e+00 1.884956e+00 2.830376e-01 4.877367e-03
1.884956e+00 2.199115e+00 8.300853e-01 7.257656e-02
2.199115e+00 2.513274e+00 2.730898e+00 1.210663e-01
2.513274e+00 2.827433e+00 4.168013e+00 1.330838e-01
2.827433e+00 3.141593e+00 3.506979e+00 1.109590e-01


==> anc/frag/DYAJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 4.324525e+00 2.700925e-03
4.000000e-01 8.000000e-01 4.029575e+00 2.454400e-03
8.000000e-01 1.200000e+00 3.470000e+00 2.102458e-03
1.200000e+00 1.600000e+00 2.432055e+00 1.590175e-03
1.600000e+00 2.000000e+00 1.743135e+00 1.467975e-03
2.000000e+00 2.400000e+00 1.237035e+00 1.474368e-03
2.400000e+00 2.800000e+00 8.539975e-01 1.500623e-03
2.800000e+00 3.200000e+00 5.585175e-01 1.482705e-03
3.200000e+00 3.600000e+00 3.358925e-01 1.387065e-03
3.600000e+00 4.000000e+00 1.776110e-01 1.213520e-03
4.000000e+00 4.400000e+00 7.645525e-02 9.259700e-04
4.400000e+00 4.870000e+00 1.799457e-02 4.878426e-04


==> anc/frag/DYAJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 5.550375e+00 3.498725e-03
4.000000e-01 8.000000e-01 5.175125e+00 3.168050e-03
8.000000e-01 1.200000e+00 4.464400e+00 2.704825e-03
1.200000e+00 1.600000e+00 3.133800e+00 2.036607e-03
1.600000e+00 2.000000e+00 2.253760e+00 1.880738e-03
2.000000e+00 2.400000e+00 1.607800e+00 1.898245e-03
2.400000e+00 2.800000e+00 1.117293e+00 1.945505e-03
2.800000e+00 3.200000e+00 7.364925e-01 1.938690e-03
3.200000e+00 3.600000e+00 4.468225e-01 1.828458e-03
3.600000e+00 4.000000e+00 2.384803e-01 1.610868e-03
4.000000e+00 4.400000e+00 1.037305e-01 1.241350e-03
4.400000e+00 4.870000e+00 2.465234e-02 6.579745e-04


==> anc/frag/DYAJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 3.430975e+00 2.128252e-03
4.000000e-01 8.000000e-01 3.195275e+00 1.939885e-03
8.000000e-01 1.200000e+00 2.747350e+00 1.666325e-03
1.200000e+00 1.600000e+00 1.923012e+00 1.264905e-03
1.600000e+00 2.000000e+00 1.374220e+00 1.167063e-03
2.000000e+00 2.400000e+00 9.708150e-01 1.167088e-03
2.400000e+00 2.800000e+00 6.663975e-01 1.180848e-03
2.800000e+00 3.200000e+00 4.328650e-01 1.158297e-03
3.200000e+00 3.600000e+00 2.583550e-01 1.076128e-03
3.600000e+00 4.000000e+00 1.355128e-01 9.359550e-04
4.000000e+00 4.400000e+00 5.780625e-02 7.081175e-04
4.400000e+00 4.870000e+00 1.348923e-02 3.709851e-04


==> anc/frag/DYAJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 3.636225e+00 2.265963e-03
4.000000e-01 8.000000e-01 3.388325e+00 2.059230e-03
8.000000e-01 1.200000e+00 2.917800e+00 1.763988e-03
1.200000e+00 1.600000e+00 2.045057e+00 1.334207e-03
1.600000e+00 2.000000e+00 1.465730e+00 1.231668e-03
2.000000e+00 2.400000e+00 1.040128e+00 1.237005e-03
2.400000e+00 2.800000e+00 7.180100e-01 1.258998e-03
2.800000e+00 3.200000e+00 4.695375e-01 1.243892e-03
3.200000e+00 3.600000e+00 2.823425e-01 1.163620e-03
3.600000e+00 4.000000e+00 1.492708e-01 1.017980e-03
4.000000e+00 4.400000e+00 6.424450e-02 7.767825e-04
4.400000e+00 4.870000e+00 1.511894e-02 4.092681e-04


==> anc/frag/DYAJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 5.228700e+00 3.274350e-03
4.000000e-01 8.000000e-01 4.871900e+00 2.975350e-03
8.000000e-01 1.200000e+00 4.195300e+00 2.548625e-03
1.200000e+00 1.600000e+00 2.940375e+00 1.927580e-03
1.600000e+00 2.000000e+00 2.107523e+00 1.779470e-03
2.000000e+00 2.400000e+00 1.495703e+00 1.787263e-03
2.400000e+00 2.800000e+00 1.032655e+00 1.819155e-03
2.800000e+00 3.200000e+00 6.754375e-01 1.797557e-03
3.200000e+00 3.600000e+00 4.062700e-01 1.681675e-03
3.600000e+00 4.000000e+00 2.148668e-01 1.471353e-03
4.000000e+00 4.400000e+00 9.251150e-02 1.122675e-03
4.400000e+00 4.870000e+00 2.177660e-02 5.914340e-04


==> anc/frag/DYAJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 4.080600e+00 2.536825e-03
4.000000e-01 8.000000e-01 3.800150e+00 2.312207e-03
8.000000e-01 1.200000e+00 3.267425e+00 1.986105e-03
1.200000e+00 1.600000e+00 2.287022e+00 1.507617e-03
1.600000e+00 2.000000e+00 1.634383e+00 1.391013e-03
2.000000e+00 2.400000e+00 1.154653e+00 1.391073e-03
2.400000e+00 2.800000e+00 7.926450e-01 1.407510e-03
2.800000e+00 3.200000e+00 5.149150e-01 1.380707e-03
3.200000e+00 3.600000e+00 3.073650e-01 1.282798e-03
3.600000e+00 4.000000e+00 1.612468e-01 1.115760e-03
4.000000e+00 4.400000e+00 6.879525e-02 8.441275e-04
4.400000e+00 4.870000e+00 1.605536e-02 4.422213e-04


==> anc/frag/DYAJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 4.590875e+00 2.886100e-03
4.000000e-01 8.000000e-01 4.280650e+00 2.613450e-03
8.000000e-01 1.200000e+00 3.692800e+00 2.231380e-03
1.200000e+00 1.600000e+00 2.592200e+00 1.680180e-03
1.600000e+00 2.000000e+00 1.864208e+00 1.551575e-03
2.000000e+00 2.400000e+00 1.329830e+00 1.565978e-03
2.400000e+00 2.800000e+00 9.240475e-01 1.604908e-03
2.800000e+00 3.200000e+00 6.090400e-01 1.599167e-03
3.200000e+00 3.600000e+00 3.694400e-01 1.508175e-03
3.600000e+00 4.000000e+00 1.971395e-01 1.328620e-03
4.000000e+00 4.400000e+00 8.573025e-02 1.023867e-03
4.400000e+00 4.870000e+00 2.037164e-02 5.427511e-04


==> anc/frag/DYAJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 2.697400e+00 1.709513e-03
4.000000e-01 8.000000e-01 2.499812e+00 1.549953e-03
8.000000e-01 1.200000e+00 2.135413e+00 1.327318e-03
1.200000e+00 1.600000e+00 1.495052e+00 1.015732e-03
1.600000e+00 2.000000e+00 1.065923e+00 9.371550e-04
2.000000e+00 2.400000e+00 7.499200e-01 9.335300e-04
2.400000e+00 2.800000e+00 5.123350e-01 9.400125e-04
2.800000e+00 3.200000e+00 3.312125e-01 9.178875e-04
3.200000e+00 3.600000e+00 1.965965e-01 8.479450e-04
3.600000e+00 4.000000e+00 1.026375e-01 7.355950e-04
4.000000e+00 4.400000e+00 4.361300e-02 5.550450e-04
4.400000e+00 4.870000e+00 1.015909e-02 2.914532e-04


==> anc/frag/DYAJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 3.338350e+00 2.131185e-03
4.000000e-01 8.000000e-01 3.094125e+00 1.925845e-03
8.000000e-01 1.200000e+00 2.645575e+00 1.644655e-03
1.200000e+00 1.600000e+00 1.854602e+00 1.255290e-03
1.600000e+00 2.000000e+00 1.325733e+00 1.159020e-03
2.000000e+00 2.400000e+00 9.364100e-01 1.158910e-03
2.400000e+00 2.800000e+00 6.429525e-01 1.173008e-03
2.800000e+00 3.200000e+00 4.181850e-01 1.152850e-03
3.200000e+00 3.600000e+00 2.499095e-01 1.071515e-03
3.600000e+00 4.000000e+00 1.314265e-01 9.345200e-04
4.000000e+00 4.400000e+00 5.631725e-02 7.106850e-04
4.400000e+00 4.870000e+00 1.322598e-02 3.752766e-04


==> anc/frag/DYAJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 2.208847e+00 1.392000e-03
4.000000e-01 8.000000e-01 2.046895e+00 1.265727e-03
8.000000e-01 1.200000e+00 1.747060e+00 1.086515e-03
1.200000e+00 1.600000e+00 1.221777e+00 8.332825e-04
1.600000e+00 2.000000e+00 8.690675e-01 7.682250e-04
2.000000e+00 2.400000e+00 6.092725e-01 7.626700e-04
2.400000e+00 2.800000e+00 4.144050e-01 7.644925e-04
2.800000e+00 3.200000e+00 2.664600e-01 7.422675e-04
3.200000e+00 3.600000e+00 1.572110e-01 6.820575e-04
3.600000e+00 4.000000e+00 8.154425e-02 5.889175e-04
4.000000e+00 4.400000e+00 3.439050e-02 4.412850e-04
4.400000e+00 4.870000e+00 7.951851e-03 2.304957e-04


==> anc/frag/DYAJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 2.329155e+00 1.471915e-03
4.000000e-01 8.000000e-01 2.159055e+00 1.335095e-03
8.000000e-01 1.200000e+00 1.844790e+00 1.143655e-03
1.200000e+00 1.600000e+00 1.291487e+00 8.749700e-04
1.600000e+00 2.000000e+00 9.207475e-01 8.072525e-04
2.000000e+00 2.400000e+00 6.477550e-01 8.041150e-04
2.400000e+00 2.800000e+00 4.425000e-01 8.096675e-04
2.800000e+00 3.200000e+00 2.860225e-01 7.905075e-04
3.200000e+00 3.600000e+00 1.697465e-01 7.302500e-04
3.600000e+00 4.000000e+00 8.859825e-02 6.333950e-04
4.000000e+00 4.400000e+00 3.763550e-02 4.778275e-04
4.400000e+00 4.870000e+00 8.763702e-03 2.508149e-04


==> anc/frag/DYAJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 3.160500e+00 2.009708e-03
4.000000e-01 8.000000e-01 2.928200e+00 1.821227e-03
8.000000e-01 1.200000e+00 2.500625e+00 1.559100e-03
1.200000e+00 1.600000e+00 1.750900e+00 1.193447e-03
1.600000e+00 2.000000e+00 1.248395e+00 1.101170e-03
2.000000e+00 2.400000e+00 8.783400e-01 1.096933e-03
2.400000e+00 2.800000e+00 6.001300e-01 1.104598e-03
2.800000e+00 3.200000e+00 3.880350e-01 1.078762e-03
3.200000e+00 3.600000e+00 2.303680e-01 9.965900e-04
3.600000e+00 4.000000e+00 1.203023e-01 8.647075e-04
4.000000e+00 4.400000e+00 5.113775e-02 6.526325e-04
4.400000e+00 4.870000e+00 1.191664e-02 3.428426e-04


==> anc/frag/DYAJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 2.558200e+00 1.616752e-03
4.000000e-01 8.000000e-01 2.370083e+00 1.469480e-03
8.000000e-01 1.200000e+00 2.022403e+00 1.261055e-03
1.200000e+00 1.600000e+00 1.414435e+00 9.673775e-04
1.600000e+00 2.000000e+00 1.006150e+00 8.918850e-04
2.000000e+00 2.400000e+00 7.054075e-01 8.854500e-04
2.400000e+00 2.800000e+00 4.798300e-01 8.876000e-04
2.800000e+00 3.200000e+00 3.085725e-01 8.619025e-04
3.200000e+00 3.600000e+00 1.820868e-01 7.920050e-04
3.600000e+00 4.000000e+00 9.446975e-02 6.839625e-04
4.000000e+00 4.400000e+00 3.985400e-02 5.126125e-04
4.400000e+00 4.870000e+00 9.218298e-03 2.678553e-04


==> anc/frag/DYAJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 2.849375e+00 1.812927e-03
4.000000e-01 8.000000e-01 2.641650e+00 1.639073e-03
8.000000e-01 1.200000e+00 2.259358e+00 1.400228e-03
1.200000e+00 1.600000e+00 1.583717e+00 1.068425e-03
1.600000e+00 2.000000e+00 1.132038e+00 9.864425e-04
2.000000e+00 2.400000e+00 7.995550e-01 9.863300e-04
2.400000e+00 2.800000e+00 5.489300e-01 9.982800e-04
2.800000e+00 3.200000e+00 3.569700e-01 9.809725e-04
3.200000e+00 3.600000e+00 2.132858e-01 9.117275e-04
3.600000e+00 4.000000e+00 1.121343e-01 7.950125e-04
4.000000e+00 4.400000e+00 4.803250e-02 6.044375e-04
4.400000e+00 4.870000e+00 1.127583e-02 3.190468e-04


==> anc/frag/DYAJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 4.164725e+00 1.713205e-02
4.000000e-01 8.000000e-01 4.000925e+00 1.579630e-02
8.000000e-01 1.200000e+00 3.642200e+00 1.570098e-02
1.200000e+00 1.600000e+00 2.753200e+00 1.140540e-02
1.600000e+00 2.000000e+00 2.115828e+00 1.414513e-02
2.000000e+00 2.400000e+00 1.564335e+00 1.481383e-02
2.400000e+00 2.800000e+00 1.123600e+00 1.123643e-02
2.800000e+00 3.200000e+00 7.401075e-01 1.048302e-02
3.200000e+00 3.600000e+00 4.727100e-01 1.028930e-02
3.600000e+00 4.000000e+00 2.630300e-01 7.881600e-03
4.000000e+00 4.400000e+00 1.137990e-01 7.003000e-03
4.400000e+00 4.870000e+00 2.811128e-02 3.024340e-03


==> anc/frag/DYAJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 3.992575e+00 2.597000e-02
4.000000e-01 8.000000e-01 3.875975e+00 2.408437e-02
8.000000e-01 1.200000e+00 3.603275e+00 2.363930e-02
1.200000e+00 1.600000e+00 2.828550e+00 1.665797e-02
1.600000e+00 2.000000e+00 2.220990e+00 2.085490e-02
2.000000e+00 2.400000e+00 1.668770e+00 2.197713e-02
2.400000e+00 2.800000e+00 1.215780e+00 1.704940e-02
2.800000e+00 3.200000e+00 8.163925e-01 1.618647e-02
3.200000e+00 3.600000e+00 5.342575e-01 1.604520e-02
3.600000e+00 4.000000e+00 2.962600e-01 1.292320e-02
4.000000e+00 4.400000e+00 1.307852e-01 1.119087e-02
4.400000e+00 4.870000e+00 3.454383e-02 4.755128e-03


==> anc/frag/DYAJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 4.014200e+00 1.281510e-02
4.000000e-01 8.000000e-01 3.833875e+00 1.177572e-02
8.000000e-01 1.200000e+00 3.445625e+00 1.151770e-02
1.200000e+00 1.600000e+00 2.552600e+00 8.504050e-03
1.600000e+00 2.000000e+00 1.932335e+00 1.023203e-02
2.000000e+00 2.400000e+00 1.412925e+00 1.067380e-02
2.400000e+00 2.800000e+00 1.002965e+00 8.224750e-03
2.800000e+00 3.200000e+00 6.538300e-01 7.669725e-03
3.200000e+00 3.600000e+00 4.098450e-01 7.459850e-03
3.600000e+00 4.000000e+00 2.267415e-01 5.828425e-03
4.000000e+00 4.400000e+00 9.717175e-02 5.075175e-03
4.400000e+00 4.870000e+00 2.300809e-02 2.286021e-03


==> anc/frag/DYAJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 4.067925e+00 1.371803e-02
4.000000e-01 8.000000e-01 3.889800e+00 1.260530e-02
8.000000e-01 1.200000e+00 3.507750e+00 1.233215e-02
1.200000e+00 1.600000e+00 2.607675e+00 8.986950e-03
1.600000e+00 2.000000e+00 1.983200e+00 1.098203e-02
2.000000e+00 2.400000e+00 1.454475e+00 1.149335e-02
2.400000e+00 2.800000e+00 1.037085e+00 8.855250e-03
2.800000e+00 3.200000e+00 6.783475e-01 8.323000e-03
3.200000e+00 3.600000e+00 4.272825e-01 8.160400e-03
3.600000e+00 4.000000e+00 2.381325e-01 6.428025e-03
4.000000e+00 4.400000e+00 1.023065e-01 5.661725e-03
4.400000e+00 4.870000e+00 2.434447e-02 2.547830e-03


==> anc/frag/DYAJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 4.043550e+00 2.418117e-02
4.000000e-01 8.000000e-01 3.917750e+00 2.241160e-02
8.000000e-01 1.200000e+00 3.620300e+00 2.200028e-02
1.200000e+00 1.600000e+00 2.819300e+00 1.576617e-02
1.600000e+00 2.000000e+00 2.198840e+00 1.938433e-02
2.000000e+00 2.400000e+00 1.647565e+00 2.035063e-02
2.400000e+00 2.800000e+00 1.195578e+00 1.578233e-02
2.800000e+00 3.200000e+00 8.007400e-01 1.484372e-02
3.200000e+00 3.600000e+00 5.214675e-01 1.457850e-02
3.600000e+00 4.000000e+00 2.871075e-01 1.162303e-02
4.000000e+00 4.400000e+00 1.263385e-01 9.926150e-03
4.400000e+00 4.870000e+00 3.307745e-02 4.238915e-03


==> anc/frag/DYAJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 4.161450e+00 1.606440e-02
4.000000e-01 8.000000e-01 3.991825e+00 1.480310e-02
8.000000e-01 1.200000e+00 3.618700e+00 1.469410e-02
1.200000e+00 1.600000e+00 2.722225e+00 1.082332e-02
1.600000e+00 2.000000e+00 2.080768e+00 1.319150e-02
2.000000e+00 2.400000e+00 1.533893e+00 1.377053e-02
2.400000e+00 2.800000e+00 1.096898e+00 1.045578e-02
2.800000e+00 3.200000e+00 7.203450e-01 9.681625e-03
3.200000e+00 3.600000e+00 4.578750e-01 9.428475e-03
3.600000e+00 4.000000e+00 2.529000e-01 7.156875e-03
4.000000e+00 4.400000e+00 1.091350e-01 6.284700e-03
4.400000e+00 4.870000e+00 2.680681e-02 2.727596e-03


==> anc/frag/DYAJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 4.199375e+00 1.842122e-02
4.000000e-01 8.000000e-01 4.039675e+00 1.698983e-02
8.000000e-01 1.200000e+00 3.693200e+00 1.688360e-02
1.200000e+00 1.600000e+00 2.805225e+00 1.206660e-02
1.600000e+00 2.000000e+00 2.167563e+00 1.523570e-02
2.000000e+00 2.400000e+00 1.607230e+00 1.601538e-02
2.400000e+00 2.800000e+00 1.159380e+00 1.215210e-02
2.800000e+00 3.200000e+00 7.658850e-01 1.144987e-02
3.200000e+00 3.600000e+00 4.916425e-01 1.134078e-02
3.600000e+00 4.000000e+00 2.756700e-01 8.787925e-03
4.000000e+00 4.400000e+00 1.195275e-01 7.917750e-03
4.400000e+00 4.870000e+00 2.972106e-02 3.411149e-03


==> anc/frag/DYAJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 3.718300e+00 9.935925e-03
4.000000e-01 8.000000e-01 3.532600e+00 8.983875e-03
8.000000e-01 1.200000e+00 3.138750e+00 8.603525e-03
1.200000e+00 1.600000e+00 2.293727e+00 6.511350e-03
1.600000e+00 2.000000e+00 1.714868e+00 7.668625e-03
2.000000e+00 2.400000e+00 1.242228e+00 7.902850e-03
2.400000e+00 2.800000e+00 8.732575e-01 6.242800e-03
2.800000e+00 3.200000e+00 5.669250e-01 5.899550e-03
3.200000e+00 3.600000e+00 3.509425e-01 5.606925e-03
3.600000e+00 4.000000e+00 1.918628e-01 4.543725e-03
4.000000e+00 4.400000e+00 8.249700e-02 3.952150e-03
4.400000e+00 4.870000e+00 1.899234e-02 1.838051e-03


==> anc/frag/DYAJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 4.029650e+00 1.301742e-02
4.000000e-01 8.000000e-01 3.844700e+00 1.178007e-02
8.000000e-01 1.200000e+00 3.448600e+00 1.144510e-02
1.200000e+00 1.600000e+00 2.547275e+00 8.622525e-03
1.600000e+00 2.000000e+00 1.925960e+00 1.040865e-02
2.000000e+00 2.400000e+00 1.405908e+00 1.073175e-02
2.400000e+00 2.800000e+00 9.983725e-01 8.369300e-03
2.800000e+00 3.200000e+00 6.522800e-01 7.884575e-03
3.200000e+00 3.600000e+00 4.093550e-01 7.487075e-03
3.600000e+00 4.000000e+00 2.261548e-01 5.872650e-03
4.000000e+00 4.400000e+00 9.768900e-02 5.214400e-03
4.400000e+00 4.870000e+00 2.315149e-02 2.341894e-03


==> anc/frag/DYAJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 3.375675e+00 7.622025e-03
4.000000e-01 8.000000e-01 3.198000e+00 6.890850e-03
8.000000e-01 1.200000e+00 2.820875e+00 6.550050e-03
1.200000e+00 1.600000e+00 2.046802e+00 4.978825e-03
1.600000e+00 2.000000e+00 1.516093e+00 5.741825e-03
2.000000e+00 2.400000e+00 1.091478e+00 5.892300e-03
2.400000e+00 2.800000e+00 7.604975e-01 4.656250e-03
2.800000e+00 3.200000e+00 4.921875e-01 4.397125e-03
3.200000e+00 3.600000e+00 3.010700e-01 4.177950e-03
3.600000e+00 4.000000e+00 1.625048e-01 3.455200e-03
4.000000e+00 4.400000e+00 6.971600e-02 2.995125e-03
4.400000e+00 4.870000e+00 1.575411e-02 1.428540e-03


==> anc/frag/DYAJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 3.442950e+00 8.093100e-03
4.000000e-01 8.000000e-01 3.264800e+00 7.311100e-03
8.000000e-01 1.200000e+00 2.886400e+00 6.954500e-03
1.200000e+00 1.600000e+00 2.098685e+00 5.237200e-03
1.600000e+00 2.000000e+00 1.559618e+00 6.122150e-03
2.000000e+00 2.400000e+00 1.125790e+00 6.294125e-03
2.400000e+00 2.800000e+00 7.875675e-01 4.967975e-03
2.800000e+00 3.200000e+00 5.116125e-01 4.719375e-03
3.200000e+00 3.600000e+00 3.142325e-01 4.507700e-03
3.600000e+00 4.000000e+00 1.706235e-01 3.745325e-03
4.000000e+00 4.400000e+00 7.347275e-02 3.275375e-03
4.400000e+00 4.870000e+00 1.664572e-02 1.564940e-03


==> anc/frag/DYAJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 3.988350e+00 1.226022e-02
4.000000e-01 8.000000e-01 3.800300e+00 1.109995e-02
8.000000e-01 1.200000e+00 3.397600e+00 1.076975e-02
1.200000e+00 1.600000e+00 2.502175e+00 8.207375e-03
1.600000e+00 2.000000e+00 1.883845e+00 9.742525e-03
2.000000e+00 2.400000e+00 1.371433e+00 1.002588e-02
2.400000e+00 2.800000e+00 9.696675e-01 7.831775e-03
2.800000e+00 3.200000e+00 6.313425e-01 7.326875e-03
3.200000e+00 3.600000e+00 3.944475e-01 6.917725e-03
3.600000e+00 4.000000e+00 2.164655e-01 5.385300e-03
4.000000e+00 4.400000e+00 9.320575e-02 4.734300e-03
4.400000e+00 4.870000e+00 2.202043e-02 2.132000e-03


==> anc/frag/DYAJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 3.665675e+00 9.385225e-03
4.000000e-01 8.000000e-01 3.478850e+00 8.490500e-03
8.000000e-01 1.200000e+00 3.082900e+00 8.120675e-03
1.200000e+00 1.600000e+00 2.247622e+00 6.205400e-03
1.600000e+00 2.000000e+00 1.674370e+00 7.202000e-03
2.000000e+00 2.400000e+00 1.209738e+00 7.408850e-03
2.400000e+00 2.800000e+00 8.469775e-01 5.863125e-03
2.800000e+00 3.200000e+00 5.479575e-01 5.509100e-03
3.200000e+00 3.600000e+00 3.378150e-01 5.208225e-03
3.600000e+00 4.000000e+00 1.835590e-01 4.197725e-03
4.000000e+00 4.400000e+00 7.866075e-02 3.620275e-03
4.400000e+00 4.870000e+00 1.806685e-02 1.685060e-03


==> anc/frag/DYAJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 3.785025e+00 1.058900e-02
4.000000e-01 8.000000e-01 3.599925e+00 9.566375e-03
8.000000e-01 1.200000e+00 3.207475e+00 9.164900e-03
1.200000e+00 1.600000e+00 2.349715e+00 6.858925e-03
1.600000e+00 2.000000e+00 1.763423e+00 8.201850e-03
2.000000e+00 2.400000e+00 1.280973e+00 8.468750e-03
2.400000e+00 2.800000e+00 9.044050e-01 6.683725e-03
2.800000e+00 3.200000e+00 5.893325e-01 6.361700e-03
3.200000e+00 3.600000e+00 3.664800e-01 6.083075e-03
3.600000e+00 4.000000e+00 2.016725e-01 4.960900e-03
4.000000e+00 4.400000e+00 8.701375e-02 4.358350e-03
4.400000e+00 4.870000e+00 2.009406e-02 2.028674e-03


==> anc/frag/DYAJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 3.724525e+00 2.682050e-01
4.000000e-01 8.000000e-01 3.410475e+00 2.446515e-01
8.000000e-01 1.200000e+00 3.296475e+00 2.156608e-01
1.200000e+00 1.600000e+00 2.401797e+00 1.046862e-01
1.600000e+00 2.000000e+00 1.621078e+00 1.674148e-01
2.000000e+00 2.400000e+00 1.372155e+00 1.476410e-01
2.400000e+00 2.800000e+00 9.267500e-01 1.124108e-01
2.800000e+00 3.200000e+00 5.936925e-01 1.118045e-01
3.200000e+00 3.600000e+00 2.791400e-01 7.545400e-02
3.600000e+00 4.000000e+00 2.949300e-01 1.766885e-01
4.000000e+00 4.400000e+00 7.198950e-02 4.659825e-02
4.400000e+00 4.870000e+00 2.005581e-02 3.305681e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 3.510575e+00 4.208600e-01
4.000000e-01 8.000000e-01 3.019650e+00 3.805225e-01
8.000000e-01 1.200000e+00 3.109975e+00 3.500125e-01
1.200000e+00 1.600000e+00 2.169740e+00 1.637607e-01
1.600000e+00 2.000000e+00 1.323285e+00 2.610250e-01
2.000000e+00 2.400000e+00 1.208495e+00 2.277413e-01
2.400000e+00 2.800000e+00 7.677250e-01 1.810615e-01
2.800000e+00 3.200000e+00 4.378525e-01 1.810470e-01
3.200000e+00 3.600000e+00 1.424040e-01 1.262485e-01
3.600000e+00 4.000000e+00 3.294275e-01 2.931950e-01
4.000000e+00 4.400000e+00 5.067800e-02 7.816525e-02
4.400000e+00 4.870000e+00 1.937562e-02 5.660191e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 3.846375e+00 1.807687e-01
4.000000e-01 8.000000e-01 3.581225e+00 1.665552e-01
8.000000e-01 1.200000e+00 3.379325e+00 1.410358e-01
1.200000e+00 1.600000e+00 2.479662e+00 7.229625e-02
1.600000e+00 2.000000e+00 1.734025e+00 1.140198e-01
2.000000e+00 2.400000e+00 1.414028e+00 1.013050e-01
2.400000e+00 2.800000e+00 9.618000e-01 7.509225e-02
2.800000e+00 3.200000e+00 6.388125e-01 7.442275e-02
3.200000e+00 3.600000e+00 3.233050e-01 4.947125e-02
3.600000e+00 4.000000e+00 2.769800e-01 1.126838e-01
4.000000e+00 4.400000e+00 7.899425e-02 3.107375e-02
4.400000e+00 4.870000e+00 1.903172e-02 2.158255e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 3.842100e+00 1.916847e-01
4.000000e-01 8.000000e-01 3.564175e+00 1.754570e-01
8.000000e-01 1.200000e+00 3.382675e+00 1.520173e-01
1.200000e+00 1.600000e+00 2.475965e+00 7.674900e-02
1.600000e+00 2.000000e+00 1.729963e+00 1.200953e-01
2.000000e+00 2.400000e+00 1.413938e+00 1.053630e-01
2.400000e+00 2.800000e+00 9.616150e-01 8.107525e-02
2.800000e+00 3.200000e+00 6.393850e-01 8.152100e-02
3.200000e+00 3.600000e+00 3.179075e-01 5.477700e-02
3.600000e+00 4.000000e+00 2.808000e-01 1.233575e-01
4.000000e+00 4.400000e+00 7.667150e-02 3.435375e-02
4.400000e+00 4.870000e+00 1.755170e-02 2.407362e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 3.542375e+00 3.960500e-01
4.000000e-01 8.000000e-01 3.088850e+00 3.606450e-01
8.000000e-01 1.200000e+00 3.141000e+00 3.226875e-01
1.200000e+00 1.600000e+00 2.231160e+00 1.537870e-01
1.600000e+00 2.000000e+00 1.379835e+00 2.475915e-01
2.000000e+00 2.400000e+00 1.254088e+00 2.195015e-01
2.400000e+00 2.800000e+00 8.036000e-01 1.672443e-01
2.800000e+00 3.200000e+00 4.683700e-01 1.645187e-01
3.200000e+00 3.600000e+00 1.746408e-01 1.130808e-01
3.600000e+00 4.000000e+00 3.327675e-01 2.661325e-01
4.000000e+00 4.400000e+00 6.371400e-02 7.012250e-02
4.400000e+00 4.870000e+00 2.181191e-02 5.009447e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 3.744975e+00 2.531550e-01
4.000000e-01 8.000000e-01 3.449575e+00 2.323362e-01
8.000000e-01 1.200000e+00 3.312075e+00 1.999665e-01
1.200000e+00 1.600000e+00 2.428095e+00 9.860325e-02
1.600000e+00 2.000000e+00 1.644843e+00 1.590515e-01
2.000000e+00 2.400000e+00 1.388940e+00 1.422598e-01
2.400000e+00 2.800000e+00 9.387775e-01 1.042040e-01
2.800000e+00 3.200000e+00 6.028225e-01 1.021580e-01
3.200000e+00 3.600000e+00 2.928600e-01 6.818850e-02
3.600000e+00 4.000000e+00 2.946900e-01 1.614530e-01
4.000000e+00 4.400000e+00 7.736725e-02 4.221600e-02
4.400000e+00 4.870000e+00 2.178000e-02 2.959489e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 3.702025e+00 2.851250e-01
4.000000e-01 8.000000e-01 3.368800e+00 2.581075e-01
8.000000e-01 1.200000e+00 3.281725e+00 2.338330e-01
1.200000e+00 1.600000e+00 2.374412e+00 1.114687e-01
1.600000e+00 2.000000e+00 1.596333e+00 1.765698e-01
2.000000e+00 2.400000e+00 1.353693e+00 1.533610e-01
2.400000e+00 2.800000e+00 9.129200e-01 1.217685e-01
2.800000e+00 3.200000e+00 5.818975e-01 1.231857e-01
3.200000e+00 3.600000e+00 2.629050e-01 8.437975e-02
3.600000e+00 4.000000e+00 2.946350e-01 1.946825e-01
4.000000e+00 4.400000e+00 6.520675e-02 5.208475e-02
4.400000e+00 4.870000e+00 1.780200e-02 3.740383e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 3.883825e+00 1.307077e-01
4.000000e-01 8.000000e-01 3.612625e+00 1.201175e-01
8.000000e-01 1.200000e+00 3.350800e+00 9.208125e-02
1.200000e+00 1.600000e+00 2.463330e+00 5.339725e-02
1.600000e+00 2.000000e+00 1.744558e+00 8.259375e-02
2.000000e+00 2.400000e+00 1.384088e+00 7.535975e-02
2.400000e+00 2.800000e+00 9.390250e-01 5.452575e-02
2.800000e+00 3.200000e+00 6.418625e-01 5.370650e-02
3.200000e+00 3.600000e+00 3.351075e-01 3.477400e-02
3.600000e+00 4.000000e+00 2.474015e-01 6.854075e-02
4.000000e+00 4.400000e+00 7.764625e-02 2.318720e-02
4.400000e+00 4.870000e+00 2.224638e-02 1.612689e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 3.890025e+00 1.855940e-01
4.000000e-01 8.000000e-01 3.597300e+00 1.684968e-01
8.000000e-01 1.200000e+00 3.388175e+00 1.324718e-01
1.200000e+00 1.600000e+00 2.503575e+00 7.287150e-02
1.600000e+00 2.000000e+00 1.746228e+00 1.153435e-01
2.000000e+00 2.400000e+00 1.416873e+00 1.054058e-01
2.400000e+00 2.800000e+00 9.644000e-01 7.734250e-02
2.800000e+00 3.200000e+00 6.524675e-01 7.625950e-02
3.200000e+00 3.600000e+00 3.305300e-01 4.947300e-02
3.600000e+00 4.000000e+00 2.648150e-01 1.012410e-01
4.000000e+00 4.400000e+00 7.749625e-02 3.219675e-02
4.400000e+00 4.870000e+00 2.519426e-02 2.278574e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 3.783800e+00 9.593500e-02
4.000000e-01 8.000000e-01 3.529425e+00 8.944325e-02
8.000000e-01 1.200000e+00 3.232875e+00 6.706225e-02
1.200000e+00 1.600000e+00 2.363992e+00 4.134700e-02
1.600000e+00 2.000000e+00 1.685958e+00 6.208300e-02
2.000000e+00 2.400000e+00 1.315813e+00 5.608150e-02
2.400000e+00 2.800000e+00 8.866725e-01 4.044525e-02
2.800000e+00 3.200000e+00 6.095500e-01 3.957475e-02
3.200000e+00 3.600000e+00 3.266175e-01 2.567250e-02
3.600000e+00 4.000000e+00 2.234315e-01 4.824800e-02
4.000000e+00 4.400000e+00 7.410925e-02 1.780202e-02
4.400000e+00 4.870000e+00 2.088589e-02 1.247109e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 3.805500e+00 1.011885e-01
4.000000e-01 8.000000e-01 3.542775e+00 9.389525e-02
8.000000e-01 1.200000e+00 3.257700e+00 7.131700e-02
1.200000e+00 1.600000e+00 2.381930e+00 4.357800e-02
1.600000e+00 2.000000e+00 1.699818e+00 6.522325e-02
2.000000e+00 2.400000e+00 1.330650e+00 5.834925e-02
2.400000e+00 2.800000e+00 8.970325e-01 4.336425e-02
2.800000e+00 3.200000e+00 6.196500e-01 4.286350e-02
3.200000e+00 3.600000e+00 3.305175e-01 2.791500e-02
3.600000e+00 4.000000e+00 2.289048e-01 5.223400e-02
4.000000e+00 4.400000e+00 7.502150e-02 1.929382e-02
4.400000e+00 4.870000e+00 2.094057e-02 1.355436e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 3.893400e+00 1.758482e-01
4.000000e-01 8.000000e-01 3.616375e+00 1.603990e-01
8.000000e-01 1.200000e+00 3.388150e+00 1.238893e-01
1.200000e+00 1.600000e+00 2.507250e+00 6.892425e-02
1.600000e+00 2.000000e+00 1.750293e+00 1.097213e-01
2.000000e+00 2.400000e+00 1.416568e+00 1.017745e-01
2.400000e+00 2.800000e+00 9.643025e-01 7.198825e-02
2.800000e+00 3.200000e+00 6.498925e-01 7.009800e-02
3.200000e+00 3.600000e+00 3.339425e-01 4.515225e-02
3.600000e+00 4.000000e+00 2.621325e-01 9.308975e-02
4.000000e+00 4.400000e+00 7.924925e-02 2.945750e-02
4.400000e+00 4.870000e+00 2.572170e-02 2.063402e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 3.876475e+00 1.240643e-01
4.000000e-01 8.000000e-01 3.615975e+00 1.145007e-01
8.000000e-01 1.200000e+00 3.339325e+00 8.651275e-02
1.200000e+00 1.600000e+00 2.456050e+00 5.065100e-02
1.600000e+00 2.000000e+00 1.739343e+00 7.868850e-02
2.000000e+00 2.400000e+00 1.376038e+00 7.265200e-02
2.400000e+00 2.800000e+00 9.332450e-01 5.090575e-02
2.800000e+00 3.200000e+00 6.349850e-01 4.960775e-02
3.200000e+00 3.600000e+00 3.342925e-01 3.197600e-02
3.600000e+00 4.000000e+00 2.429118e-01 6.333875e-02
4.000000e+00 4.400000e+00 7.763075e-02 2.138897e-02
4.400000e+00 4.870000e+00 2.249681e-02 1.478011e-02


==> anc/frag/DYAJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 3.897550e+00 1.381190e-01
4.000000e-01 8.000000e-01 3.614225e+00 1.262605e-01
8.000000e-01 1.200000e+00 3.368325e+00 9.839875e-02
1.200000e+00 1.600000e+00 2.475120e+00 5.644650e-02
1.600000e+00 2.000000e+00 1.753340e+00 8.689125e-02
2.000000e+00 2.400000e+00 1.394825e+00 7.826600e-02
2.400000e+00 2.800000e+00 9.463750e-01 5.863775e-02
2.800000e+00 3.200000e+00 6.497875e-01 5.846325e-02
3.200000e+00 3.600000e+00 3.362850e-01 3.809950e-02
3.600000e+00 4.000000e+00 2.525050e-01 7.456925e-02
4.000000e+00 4.400000e+00 7.754650e-02 2.535450e-02
4.400000e+00 4.870000e+00 2.193574e-02 1.775272e-02


==> anc/frag/DYJJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 1.730827e+00 9.014275e-04
4.000000e-01 8.000000e-01 1.685657e+00 9.987950e-04
8.000000e-01 1.200000e+00 1.575913e+00 1.151900e-03
1.200000e+00 1.600000e+00 1.385712e+00 1.311250e-03
1.600000e+00 2.000000e+00 1.125738e+00 1.430540e-03
2.000000e+00 2.400000e+00 8.437550e-01 1.496113e-03
2.400000e+00 2.800000e+00 5.756000e-01 1.479925e-03
2.800000e+00 3.200000e+00 3.568675e-01 1.363995e-03
3.200000e+00 3.600000e+00 2.003808e-01 1.179468e-03
3.600000e+00 4.000000e+00 9.861725e-02 9.671125e-04
4.000000e+00 4.400000e+00 3.932775e-02 6.788925e-04
4.400000e+00 5.000000e+00 7.718467e-03 2.551017e-04


==> anc/frag/DYJJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 2.206620e+00 1.138250e-03
4.000000e-01 8.000000e-01 2.152707e+00 1.263555e-03
8.000000e-01 1.200000e+00 2.019618e+00 1.463055e-03
1.200000e+00 1.600000e+00 1.784765e+00 1.674195e-03
1.600000e+00 2.000000e+00 1.459100e+00 1.838615e-03
2.000000e+00 2.400000e+00 1.101548e+00 1.936630e-03
2.400000e+00 2.800000e+00 7.575975e-01 1.930885e-03
2.800000e+00 3.200000e+00 4.740425e-01 1.793992e-03
3.200000e+00 3.600000e+00 2.687825e-01 1.565753e-03
3.600000e+00 4.000000e+00 1.337230e-01 1.294120e-03
4.000000e+00 4.400000e+00 5.393025e-02 9.156275e-04
4.400000e+00 5.000000e+00 1.071833e-02 3.471417e-04


==> anc/frag/DYJJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 1.381042e+00 7.254625e-04
4.000000e-01 8.000000e-01 1.343047e+00 8.026000e-04
8.000000e-01 1.200000e+00 1.251835e+00 9.225325e-04
1.200000e+00 1.600000e+00 1.096010e+00 1.045500e-03
1.600000e+00 2.000000e+00 8.855350e-01 1.134178e-03
2.000000e+00 2.400000e+00 6.595725e-01 1.178963e-03
2.400000e+00 2.800000e+00 4.467825e-01 1.158260e-03
2.800000e+00 3.200000e+00 2.747900e-01 1.060210e-03
3.200000e+00 3.600000e+00 1.529855e-01 9.094625e-04
3.600000e+00 4.000000e+00 7.458000e-02 7.405375e-04
4.000000e+00 4.400000e+00 2.945125e-02 5.163125e-04
4.400000e+00 5.000000e+00 5.716600e-03 1.924717e-04


==> anc/frag/DYJJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 1.455500e+00 7.563625e-04
4.000000e-01 8.000000e-01 1.417505e+00 8.380575e-04
8.000000e-01 1.200000e+00 1.325188e+00 9.665125e-04
1.200000e+00 1.600000e+00 1.165197e+00 1.100187e-03
1.600000e+00 2.000000e+00 9.465450e-01 1.200248e-03
2.000000e+00 2.400000e+00 7.093875e-01 1.255203e-03
2.400000e+00 2.800000e+00 4.838875e-01 1.241560e-03
2.800000e+00 3.200000e+00 2.999775e-01 1.144312e-03
3.200000e+00 3.600000e+00 1.684075e-01 9.894400e-04
3.600000e+00 4.000000e+00 8.286525e-02 8.111950e-04
4.000000e+00 4.400000e+00 3.304150e-02 5.695175e-04
4.400000e+00 5.000000e+00 6.482967e-03 2.139850e-04


==> anc/frag/DYJJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 2.092440e+00 1.092633e-03
4.000000e-01 8.000000e-01 2.037853e+00 1.210660e-03
8.000000e-01 1.200000e+00 1.905228e+00 1.396260e-03
1.200000e+00 1.600000e+00 1.675362e+00 1.589465e-03
1.600000e+00 2.000000e+00 1.361133e+00 1.734113e-03
2.000000e+00 2.400000e+00 1.020290e+00 1.813703e-03
2.400000e+00 2.800000e+00 6.961150e-01 1.794188e-03
2.800000e+00 3.200000e+00 4.316350e-01 1.653617e-03
3.200000e+00 3.600000e+00 2.424125e-01 1.430023e-03
3.600000e+00 4.000000e+00 1.193308e-01 1.172738e-03
4.000000e+00 4.400000e+00 4.759575e-02 8.231025e-04
4.400000e+00 5.000000e+00 9.344200e-03 3.093200e-04


==> anc/frag/DYJJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 1.642367e+00 8.646275e-04
4.000000e-01 8.000000e-01 1.597197e+00 9.565675e-04
8.000000e-01 1.200000e+00 1.488753e+00 1.099520e-03
1.200000e+00 1.600000e+00 1.303492e+00 1.246107e-03
1.600000e+00 2.000000e+00 1.053225e+00 1.351830e-03
2.000000e+00 2.400000e+00 7.845375e-01 1.405275e-03
2.400000e+00 2.800000e+00 5.314875e-01 1.380663e-03
2.800000e+00 3.200000e+00 3.269175e-01 1.263775e-03
3.200000e+00 3.600000e+00 1.820375e-01 1.084150e-03
3.600000e+00 4.000000e+00 8.875975e-02 8.828900e-04
4.000000e+00 4.400000e+00 3.505550e-02 6.154800e-04
4.400000e+00 5.000000e+00 6.806233e-03 2.294583e-04


==> anc/frag/DYJJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 1.825402e+00 9.391050e-04
4.000000e-01 8.000000e-01 1.780785e+00 1.042480e-03
8.000000e-01 1.200000e+00 1.670645e+00 1.207058e-03
1.200000e+00 1.600000e+00 1.476295e+00 1.381205e-03
1.600000e+00 2.000000e+00 1.206838e+00 1.516805e-03
2.000000e+00 2.400000e+00 9.110050e-01 1.597570e-03
2.400000e+00 2.800000e+00 6.264725e-01 1.592730e-03
2.800000e+00 3.200000e+00 3.919500e-01 1.479827e-03
3.200000e+00 3.600000e+00 2.221900e-01 1.291448e-03
3.600000e+00 4.000000e+00 1.105160e-01 1.067240e-03
4.000000e+00 4.400000e+00 4.456350e-02 7.552250e-04
4.400000e+00 5.000000e+00 8.853867e-03 2.863017e-04


==> anc/frag/DYJJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 1.083317e+00 5.874275e-04
4.000000e-01 8.000000e-01 1.051982e+00 6.486800e-04
8.000000e-01 1.200000e+00 9.779775e-01 7.432225e-04
1.200000e+00 1.600000e+00 8.535400e-01 8.396000e-04
1.600000e+00 2.000000e+00 6.871850e-01 9.075125e-04
2.000000e+00 2.400000e+00 5.098825e-01 9.397850e-04
2.400000e+00 2.800000e+00 3.440200e-01 9.187750e-04
2.800000e+00 3.200000e+00 2.106867e-01 8.384100e-04
3.200000e+00 3.600000e+00 1.168168e-01 7.164800e-04
3.600000e+00 4.000000e+00 5.670300e-02 5.821475e-04
4.000000e+00 4.400000e+00 2.232717e-02 4.062375e-04
4.400000e+00 5.000000e+00 4.320383e-03 1.526083e-04


==> anc/frag/DYJJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 1.333448e+00 7.187400e-04
4.000000e-01 8.000000e-01 1.296462e+00 7.946525e-04
8.000000e-01 1.200000e+00 1.208395e+00 9.130475e-04
1.200000e+00 1.600000e+00 1.058635e+00 1.035435e-03
1.600000e+00 2.000000e+00 8.564575e-01 1.124815e-03
2.000000e+00 2.400000e+00 6.390575e-01 1.171140e-03
2.400000e+00 2.800000e+00 4.339325e-01 1.151978e-03
2.800000e+00 3.200000e+00 2.676950e-01 1.057807e-03
3.200000e+00 3.600000e+00 1.495878e-01 9.106225e-04
3.600000e+00 4.000000e+00 7.324825e-02 7.446575e-04
4.000000e+00 4.400000e+00 2.910750e-02 5.230550e-04
4.400000e+00 5.000000e+00 5.691217e-03 1.981700e-04


==> anc/frag/DYJJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 8.913575e-01 4.860425e-04
4.000000e-01 8.000000e-01 8.646450e-01 5.361750e-04
8.000000e-01 1.200000e+00 8.019800e-01 6.128175e-04
1.200000e+00 1.600000e+00 6.975975e-01 6.899550e-04
1.600000e+00 2.000000e+00 5.592175e-01 7.424825e-04
2.000000e+00 2.400000e+00 4.128650e-01 7.652400e-04
2.400000e+00 2.800000e+00 2.769850e-01 7.440850e-04
2.800000e+00 3.200000e+00 1.685317e-01 6.752750e-04
3.200000e+00 3.600000e+00 9.279475e-02 5.733350e-04
3.600000e+00 4.000000e+00 4.469100e-02 4.631475e-04
4.000000e+00 4.400000e+00 1.745342e-02 3.213125e-04
4.400000e+00 5.000000e+00 3.345833e-03 1.197778e-04


==> anc/frag/DYJJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 9.358350e-01 5.060775e-04
4.000000e-01 8.000000e-01 9.087650e-01 5.588650e-04
8.000000e-01 1.200000e+00 8.448100e-01 6.403200e-04
1.200000e+00 1.600000e+00 7.372600e-01 7.233125e-04
1.600000e+00 2.000000e+00 5.934975e-01 7.817500e-04
2.000000e+00 2.400000e+00 4.402975e-01 8.094600e-04
2.400000e+00 2.800000e+00 2.970125e-01 7.912925e-04
2.800000e+00 3.200000e+00 1.818590e-01 7.219850e-04
3.200000e+00 3.600000e+00 1.008035e-01 6.168650e-04
3.600000e+00 4.000000e+00 4.891400e-02 5.010700e-04
4.000000e+00 4.400000e+00 1.925347e-02 3.495775e-04
4.400000e+00 5.000000e+00 3.723800e-03 1.312303e-04


==> anc/frag/DYJJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 1.268670e+00 6.901150e-04
4.000000e-01 8.000000e-01 1.231977e+00 7.620500e-04
8.000000e-01 1.200000e+00 1.145350e+00 8.731075e-04
1.200000e+00 1.600000e+00 9.997050e-01 9.863925e-04
1.600000e+00 2.000000e+00 8.049725e-01 1.066288e-03
2.000000e+00 2.400000e+00 5.973900e-01 1.104348e-03
2.400000e+00 2.800000e+00 4.031550e-01 1.079773e-03
2.800000e+00 3.200000e+00 2.469620e-01 9.854725e-04
3.200000e+00 3.600000e+00 1.369760e-01 8.423475e-04
3.600000e+00 4.000000e+00 6.651400e-02 6.846400e-04
4.000000e+00 4.400000e+00 2.620100e-02 4.778925e-04
4.400000e+00 5.000000e+00 5.072817e-03 1.796733e-04


==> anc/frag/DYJJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 1.031890e+00 5.641975e-04
4.000000e-01 8.000000e-01 1.000972e+00 6.223775e-04
8.000000e-01 1.200000e+00 9.284525e-01 7.113350e-04
1.200000e+00 1.600000e+00 8.076675e-01 8.009175e-04
1.600000e+00 2.000000e+00 6.475300e-01 8.619650e-04
2.000000e+00 2.400000e+00 4.781425e-01 8.884800e-04
2.400000e+00 2.800000e+00 3.208400e-01 8.639950e-04
2.800000e+00 3.200000e+00 1.952565e-01 7.841975e-04
3.200000e+00 3.600000e+00 1.075408e-01 6.659425e-04
3.600000e+00 4.000000e+00 5.180975e-02 5.381075e-04
4.000000e+00 4.400000e+00 2.024060e-02 3.734075e-04
4.400000e+00 5.000000e+00 3.882017e-03 1.392955e-04


==> anc/frag/DYJJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 1.138720e+00 6.118350e-04
4.000000e-01 8.000000e-01 1.107132e+00 6.764775e-04
8.000000e-01 1.200000e+00 1.031890e+00 7.772725e-04
1.200000e+00 1.600000e+00 9.039250e-01 8.814000e-04
1.600000e+00 2.000000e+00 7.311925e-01 9.573850e-04
2.000000e+00 2.400000e+00 5.454875e-01 9.966800e-04
2.400000e+00 2.800000e+00 3.703100e-01 9.802650e-04
2.800000e+00 3.200000e+00 2.283890e-01 8.999925e-04
3.200000e+00 3.600000e+00 1.275800e-01 7.745850e-04
3.600000e+00 4.000000e+00 6.244750e-02 6.332125e-04
4.000000e+00 4.400000e+00 2.480545e-02 4.446525e-04
4.400000e+00 5.000000e+00 4.847317e-03 1.683267e-04


==> anc/frag/DYJJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 2.044660e+00 8.348475e-03
4.000000e-01 8.000000e-01 1.954620e+00 8.487450e-03
8.000000e-01 1.200000e+00 1.776838e+00 8.663775e-03
1.200000e+00 1.600000e+00 1.512380e+00 8.355450e-03
1.600000e+00 2.000000e+00 1.191518e+00 9.185450e-03
2.000000e+00 2.400000e+00 8.446675e-01 1.170643e-02
2.400000e+00 2.800000e+00 5.522550e-01 9.443275e-03
2.800000e+00 3.200000e+00 3.157150e-01 1.026902e-02
3.200000e+00 3.600000e+00 1.832183e-01 1.051778e-02
3.600000e+00 4.000000e+00 7.012350e-02 1.073833e-02
4.000000e+00 4.400000e+00 4.203375e-02 1.026602e-02
4.400000e+00 5.000000e+00 3.793250e-03 1.581883e-03


==> anc/frag/DYJJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 2.144785e+00 1.181657e-02
4.000000e-01 8.000000e-01 2.034955e+00 1.208062e-02
8.000000e-01 1.200000e+00 1.822353e+00 1.258908e-02
1.200000e+00 1.600000e+00 1.532655e+00 1.233872e-02
1.600000e+00 2.000000e+00 1.189683e+00 1.377700e-02
2.000000e+00 2.400000e+00 8.149350e-01 1.772405e-02
2.400000e+00 2.800000e+00 5.199075e-01 1.470023e-02
2.800000e+00 3.200000e+00 2.839175e-01 1.615225e-02
3.200000e+00 3.600000e+00 1.698305e-01 1.652190e-02
3.600000e+00 4.000000e+00 5.513725e-02 1.660720e-02
4.000000e+00 4.400000e+00 4.003600e-02 1.571002e-02
4.400000e+00 5.000000e+00 2.603217e-03 2.555633e-03


==> anc/frag/DYJJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 1.881125e+00 6.187775e-03
4.000000e-01 8.000000e-01 1.804837e+00 6.301325e-03
8.000000e-01 1.200000e+00 1.651438e+00 6.401575e-03
1.200000e+00 1.600000e+00 1.413190e+00 6.238725e-03
1.600000e+00 2.000000e+00 1.119295e+00 6.838125e-03
2.000000e+00 2.400000e+00 8.037825e-01 8.528475e-03
2.400000e+00 2.800000e+00 5.299050e-01 6.966925e-03
2.800000e+00 3.200000e+00 3.081450e-01 7.461850e-03
3.200000e+00 3.600000e+00 1.757740e-01 7.538525e-03
3.600000e+00 4.000000e+00 7.150375e-02 7.534050e-03
4.000000e+00 4.400000e+00 3.936975e-02 7.177575e-03
4.400000e+00 5.000000e+00 4.144467e-03 1.242612e-03


==> anc/frag/DYJJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 1.920000e+00 6.446450e-03
4.000000e-01 8.000000e-01 1.842695e+00 6.578925e-03
8.000000e-01 1.200000e+00 1.685818e+00 6.775200e-03
1.200000e+00 1.600000e+00 1.443520e+00 6.618425e-03
1.600000e+00 2.000000e+00 1.143745e+00 7.303775e-03
2.000000e+00 2.400000e+00 8.216250e-01 9.192600e-03
2.400000e+00 2.800000e+00 5.419950e-01 7.574475e-03
2.800000e+00 3.200000e+00 3.136600e-01 8.155350e-03
3.200000e+00 3.600000e+00 1.796038e-01 8.294450e-03
3.600000e+00 4.000000e+00 7.243475e-02 8.340875e-03
4.000000e+00 4.400000e+00 4.022550e-02 7.941125e-03
4.400000e+00 5.000000e+00 3.978667e-03 1.396507e-03


==> anc/frag/DYJJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 2.121247e+00 1.137930e-02
4.000000e-01 8.000000e-01 2.014663e+00 1.160267e-02
8.000000e-01 1.200000e+00 1.811010e+00 1.189420e-02
1.200000e+00 1.600000e+00 1.528567e+00 1.162847e-02
1.600000e+00 2.000000e+00 1.193103e+00 1.287540e-02
2.000000e+00 2.400000e+00 8.245650e-01 1.638493e-02
2.400000e+00 2.800000e+00 5.312125e-01 1.345185e-02
2.800000e+00 3.200000e+00 2.979100e-01 1.469750e-02
3.200000e+00 3.600000e+00 1.776218e-01 1.490538e-02
3.600000e+00 4.000000e+00 6.162750e-02 1.488800e-02
4.000000e+00 4.400000e+00 4.196550e-02 1.411750e-02
4.400000e+00 5.000000e+00 3.468867e-03 2.245717e-03


==> anc/frag/DYJJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 2.018327e+00 8.025775e-03
4.000000e-01 8.000000e-01 1.929785e+00 8.144350e-03
8.000000e-01 1.200000e+00 1.756510e+00 8.201425e-03
1.200000e+00 1.600000e+00 1.496027e+00 7.898650e-03
1.600000e+00 2.000000e+00 1.180203e+00 8.622700e-03
2.000000e+00 2.400000e+00 8.383950e-01 1.087675e-02
2.400000e+00 2.800000e+00 5.492525e-01 8.701875e-03
2.800000e+00 3.200000e+00 3.171100e-01 9.415150e-03
3.200000e+00 3.600000e+00 1.832865e-01 9.570550e-03
3.600000e+00 4.000000e+00 7.154775e-02 9.705325e-03
4.000000e+00 4.400000e+00 4.207925e-02 9.293250e-03
4.400000e+00 5.000000e+00 4.160150e-03 1.407030e-03


==> anc/frag/DYJJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 2.088112e+00 8.678050e-03
4.000000e-01 8.000000e-01 1.996055e+00 8.847125e-03
8.000000e-01 1.200000e+00 1.812010e+00 9.185550e-03
1.200000e+00 1.600000e+00 1.541147e+00 8.884700e-03
1.600000e+00 2.000000e+00 1.212105e+00 9.849850e-03
2.000000e+00 2.400000e+00 8.570475e-01 1.268003e-02
2.400000e+00 2.800000e+00 5.587600e-01 1.034478e-02
2.800000e+00 3.200000e+00 3.155075e-01 1.130835e-02
3.200000e+00 3.600000e+00 1.834610e-01 1.167080e-02
3.600000e+00 4.000000e+00 6.850300e-02 1.198123e-02
4.000000e+00 4.400000e+00 4.200300e-02 1.144097e-02
4.400000e+00 5.000000e+00 3.289083e-03 1.808533e-03


==> anc/frag/DYJJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 1.686187e+00 4.708100e-03
4.000000e-01 8.000000e-01 1.620902e+00 4.765675e-03
8.000000e-01 1.200000e+00 1.488565e+00 4.885625e-03
1.200000e+00 1.600000e+00 1.276840e+00 4.698050e-03
1.600000e+00 2.000000e+00 1.015063e+00 5.189900e-03
2.000000e+00 2.400000e+00 7.334100e-01 6.397650e-03
2.400000e+00 2.800000e+00 4.859650e-01 5.319800e-03
2.800000e+00 3.200000e+00 2.858325e-01 5.702275e-03
3.200000e+00 3.600000e+00 1.619718e-01 5.701900e-03
3.600000e+00 4.000000e+00 6.731800e-02 5.964100e-03
4.000000e+00 4.400000e+00 3.576275e-02 5.695900e-03
4.400000e+00 5.000000e+00 4.213900e-03 1.042677e-03


==> anc/frag/DYJJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 1.875412e+00 6.251100e-03
4.000000e-01 8.000000e-01 1.800237e+00 6.325000e-03
8.000000e-01 1.200000e+00 1.649125e+00 6.542425e-03
1.200000e+00 1.600000e+00 1.411437e+00 6.234500e-03
1.600000e+00 2.000000e+00 1.121003e+00 6.894925e-03
2.000000e+00 2.400000e+00 8.067325e-01 8.600825e-03
2.400000e+00 2.800000e+00 5.332250e-01 7.043725e-03
2.800000e+00 3.200000e+00 3.119300e-01 7.593200e-03
3.200000e+00 3.600000e+00 1.787733e-01 7.642950e-03
3.600000e+00 4.000000e+00 7.192950e-02 8.273825e-03
4.000000e+00 4.400000e+00 4.035375e-02 7.926100e-03
4.400000e+00 5.000000e+00 4.289167e-03 1.265778e-03


==> anc/frag/DYJJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 1.505625e+00 3.652650e-03
4.000000e-01 8.000000e-01 1.448335e+00 3.687725e-03
8.000000e-01 1.200000e+00 1.331028e+00 3.730250e-03
1.200000e+00 1.600000e+00 1.143305e+00 3.576300e-03
1.600000e+00 2.000000e+00 9.082725e-01 3.907900e-03
2.000000e+00 2.400000e+00 6.564500e-01 4.765025e-03
2.400000e+00 2.800000e+00 4.350425e-01 3.971500e-03
2.800000e+00 3.200000e+00 2.565775e-01 4.262725e-03
3.200000e+00 3.600000e+00 1.440580e-01 4.261025e-03
3.600000e+00 4.000000e+00 6.102150e-02 4.373700e-03
4.000000e+00 4.400000e+00 3.106275e-02 4.184200e-03
4.400000e+00 5.000000e+00 3.947367e-03 8.380367e-04


==> anc/frag/DYJJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 1.538867e+00 3.807425e-03
4.000000e-01 8.000000e-01 1.481143e+00 3.849150e-03
8.000000e-01 1.200000e+00 1.362270e+00 3.931950e-03
1.200000e+00 1.600000e+00 1.171977e+00 3.772900e-03
1.600000e+00 2.000000e+00 9.328275e-01 4.141575e-03
2.000000e+00 2.400000e+00 6.756525e-01 5.087325e-03
2.400000e+00 2.800000e+00 4.489650e-01 4.262850e-03
2.800000e+00 3.200000e+00 2.648625e-01 4.597475e-03
3.200000e+00 3.600000e+00 1.494485e-01 4.617275e-03
3.600000e+00 4.000000e+00 6.327075e-02 4.782775e-03
4.000000e+00 4.400000e+00 3.228900e-02 4.577075e-03
4.400000e+00 5.000000e+00 4.053867e-03 9.220717e-04


==> anc/frag/DYJJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 1.844797e+00 6.008275e-03
4.000000e-01 8.000000e-01 1.770320e+00 6.071025e-03
8.000000e-01 1.200000e+00 1.621663e+00 6.206800e-03
1.200000e+00 1.600000e+00 1.386880e+00 5.914775e-03
1.600000e+00 2.000000e+00 1.100715e+00 6.504425e-03
2.000000e+00 2.400000e+00 7.915825e-01 8.039225e-03
2.400000e+00 2.800000e+00 5.226925e-01 6.541700e-03
2.800000e+00 3.200000e+00 3.067625e-01 7.012675e-03
3.200000e+00 3.600000e+00 1.749788e-01 7.018025e-03
3.600000e+00 4.000000e+00 7.094275e-02 7.520750e-03
4.000000e+00 4.400000e+00 3.947550e-02 7.211525e-03
4.400000e+00 5.000000e+00 4.366667e-03 1.139925e-03


==> anc/frag/DYJJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 1.656365e+00 4.523575e-03
4.000000e-01 8.000000e-01 1.591555e+00 4.574225e-03
8.000000e-01 1.200000e+00 1.460885e+00 4.644825e-03
1.200000e+00 1.600000e+00 1.251580e+00 4.467075e-03
1.600000e+00 2.000000e+00 9.935875e-01 4.911425e-03
2.000000e+00 2.400000e+00 7.167550e-01 6.003525e-03
2.400000e+00 2.800000e+00 4.739900e-01 4.967900e-03
2.800000e+00 3.200000e+00 2.790525e-01 5.296925e-03
3.200000e+00 3.600000e+00 1.573535e-01 5.267925e-03
3.600000e+00 4.000000e+00 6.559200e-02 5.455725e-03
4.000000e+00 4.400000e+00 3.470275e-02 5.213200e-03
4.400000e+00 5.000000e+00 4.169700e-03 9.484283e-04


==> anc/frag/DYJJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 1.722805e+00 4.905375e-03
4.000000e-01 8.000000e-01 1.656962e+00 4.973550e-03
8.000000e-01 1.200000e+00 1.522538e+00 5.159475e-03
1.200000e+00 1.600000e+00 1.307742e+00 4.966000e-03
1.600000e+00 2.000000e+00 1.041235e+00 5.515875e-03
2.000000e+00 2.400000e+00 7.536225e-01 6.855100e-03
2.400000e+00 2.800000e+00 5.004425e-01 5.738925e-03
2.800000e+00 3.200000e+00 2.940225e-01 6.185500e-03
3.200000e+00 3.600000e+00 1.674093e-01 6.216975e-03
3.600000e+00 4.000000e+00 6.936450e-02 6.563350e-03
4.000000e+00 4.400000e+00 3.701725e-02 6.267575e-03
4.400000e+00 5.000000e+00 4.246600e-03 1.157803e-03


==> anc/frag/DYJJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 1.715940e+00 5.398150e-02
4.000000e-01 8.000000e-01 1.517842e+00 6.929475e-02
8.000000e-01 1.200000e+00 1.404288e+00 1.074990e-01
1.200000e+00 1.600000e+00 1.527710e+00 1.138062e-01
1.600000e+00 2.000000e+00 1.057500e+00 1.104000e-01
2.000000e+00 2.400000e+00 5.873725e-01 1.186370e-01
2.400000e+00 2.800000e+00 4.938275e-01 1.020970e-01
2.800000e+00 3.200000e+00 5.112250e-01 1.880270e-01
3.200000e+00 3.600000e+00 1.582388e-01 6.164375e-02
3.600000e+00 4.000000e+00 4.543150e-03 4.782750e-02
4.000000e+00 4.400000e+00 -5.605575e-03 3.420050e-02
4.400000e+00 5.000000e+00 2.360600e-02 1.274828e-02


==> anc/frag/DYJJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 1.513127e+00 8.358725e-02
4.000000e-01 8.000000e-01 1.225872e+00 1.068487e-01
8.000000e-01 1.200000e+00 1.199828e+00 1.642990e-01
1.200000e+00 1.600000e+00 1.502725e+00 1.808135e-01
1.600000e+00 2.000000e+00 9.910200e-01 1.730850e-01
2.000000e+00 2.400000e+00 4.359350e-01 1.868195e-01
2.400000e+00 2.800000e+00 3.940300e-01 1.654890e-01
2.800000e+00 3.200000e+00 6.609250e-01 3.094025e-01
3.200000e+00 3.600000e+00 1.302175e-01 1.047490e-01
3.600000e+00 4.000000e+00 -4.443525e-02 8.055750e-02
4.000000e+00 4.400000e+00 -1.817402e-02 5.920325e-02
4.400000e+00 5.000000e+00 3.683583e-02 2.232700e-02


==> anc/frag/DYJJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 1.791195e+00 3.767300e-02
4.000000e-01 8.000000e-01 1.637505e+00 4.851300e-02
8.000000e-01 1.200000e+00 1.495960e+00 7.558925e-02
1.200000e+00 1.600000e+00 1.513275e+00 7.598525e-02
1.600000e+00 2.000000e+00 1.088260e+00 7.533750e-02
2.000000e+00 2.400000e+00 6.576100e-01 8.042925e-02
2.400000e+00 2.800000e+00 5.270775e-01 6.864500e-02
2.800000e+00 3.200000e+00 4.421925e-01 1.206595e-01
3.200000e+00 3.600000e+00 1.566473e-01 3.973100e-02
3.600000e+00 4.000000e+00 2.929925e-02 3.154950e-02
4.000000e+00 4.400000e+00 6.335000e-03 2.226820e-02
4.400000e+00 5.000000e+00 1.540440e-02 8.007767e-03


==> anc/frag/DYJJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 1.786660e+00 3.959325e-02
4.000000e-01 8.000000e-01 1.628942e+00 5.105825e-02
8.000000e-01 1.200000e+00 1.490598e+00 7.968525e-02
1.200000e+00 1.600000e+00 1.522492e+00 8.101000e-02
1.600000e+00 2.000000e+00 1.081063e+00 7.997975e-02
2.000000e+00 2.400000e+00 6.556450e-01 8.489675e-02
2.400000e+00 2.800000e+00 5.300500e-01 7.469550e-02
2.800000e+00 3.200000e+00 4.518575e-01 1.320172e-01
3.200000e+00 3.600000e+00 1.544350e-01 4.423450e-02
3.600000e+00 4.000000e+00 2.563150e-02 3.516975e-02
4.000000e+00 4.400000e+00 6.389175e-04 2.505250e-02
4.400000e+00 5.000000e+00 1.660260e-02 9.103467e-03


==> anc/frag/DYJJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 1.561872e+00 7.942425e-02
4.000000e-01 8.000000e-01 1.284000e+00 1.013265e-01
8.000000e-01 1.200000e+00 1.243143e+00 1.556825e-01
1.200000e+00 1.600000e+00 1.510567e+00 1.692550e-01
1.600000e+00 2.000000e+00 1.017695e+00 1.628460e-01
2.000000e+00 2.400000e+00 4.542650e-01 1.768748e-01
2.400000e+00 2.800000e+00 4.010450e-01 1.512780e-01
2.800000e+00 3.200000e+00 6.352550e-01 2.811450e-01
3.200000e+00 3.600000e+00 1.409965e-01 9.336500e-02
3.600000e+00 4.000000e+00 -3.546725e-02 7.168925e-02
4.000000e+00 4.400000e+00 -1.063712e-02 5.200050e-02
4.400000e+00 5.000000e+00 3.352500e-02 1.949667e-02


==> anc/frag/DYJJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 1.737210e+00 5.135400e-02
4.000000e-01 8.000000e-01 1.544625e+00 6.580200e-02
8.000000e-01 1.200000e+00 1.424225e+00 1.019350e-01
1.200000e+00 1.600000e+00 1.526340e+00 1.067595e-01
1.600000e+00 2.000000e+00 1.072708e+00 1.040705e-01
2.000000e+00 2.400000e+00 5.954825e-01 1.126283e-01
2.400000e+00 2.800000e+00 4.949425e-01 9.384400e-02
2.800000e+00 3.200000e+00 4.986525e-01 1.719072e-01
3.200000e+00 3.600000e+00 1.631545e-01 5.546050e-02
3.600000e+00 4.000000e+00 9.464750e-03 4.295400e-02
4.000000e+00 4.400000e+00 9.166625e-04 3.042050e-02
4.400000e+00 5.000000e+00 2.173700e-02 1.126212e-02


==> anc/frag/DYJJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 1.694600e+00 5.680625e-02
4.000000e-01 8.000000e-01 1.490152e+00 7.303625e-02
8.000000e-01 1.200000e+00 1.383518e+00 1.134248e-01
1.200000e+00 1.600000e+00 1.529932e+00 1.216187e-01
1.600000e+00 2.000000e+00 1.038363e+00 1.173885e-01
2.000000e+00 2.400000e+00 5.778850e-01 1.254310e-01
2.400000e+00 2.800000e+00 4.926050e-01 1.117598e-01
2.800000e+00 3.200000e+00 5.245925e-01 2.069772e-01
3.200000e+00 3.600000e+00 1.531805e-01 6.933225e-02
3.600000e+00 4.000000e+00 -1.937535e-03 5.382775e-02
4.000000e+00 4.400000e+00 -1.377335e-02 3.900050e-02
4.400000e+00 5.000000e+00 2.573033e-02 1.467452e-02


==> anc/frag/DYJJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 1.789402e+00 2.821525e-02
4.000000e-01 8.000000e-01 1.659667e+00 3.577825e-02
8.000000e-01 1.200000e+00 1.518193e+00 5.694600e-02
1.200000e+00 1.600000e+00 1.464837e+00 5.377400e-02
1.600000e+00 2.000000e+00 1.081718e+00 5.512950e-02
2.000000e+00 2.400000e+00 6.851575e-01 6.100350e-02
2.400000e+00 2.800000e+00 5.299700e-01 5.098850e-02
2.800000e+00 3.200000e+00 3.965100e-01 7.516500e-02
3.200000e+00 3.600000e+00 1.530143e-01 2.730800e-02
3.600000e+00 4.000000e+00 4.282425e-02 2.289008e-02
4.000000e+00 4.400000e+00 1.484840e-02 1.624735e-02
4.400000e+00 5.000000e+00 1.138062e-02 5.724333e-03


==> anc/frag/DYJJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 1.803837e+00 3.804100e-02
4.000000e-01 8.000000e-01 1.649200e+00 4.771675e-02
8.000000e-01 1.200000e+00 1.512868e+00 7.634700e-02
1.200000e+00 1.600000e+00 1.521202e+00 7.671675e-02
1.600000e+00 2.000000e+00 1.084910e+00 7.675675e-02
2.000000e+00 2.400000e+00 6.630825e-01 8.604250e-02
2.400000e+00 2.800000e+00 5.332975e-01 7.134825e-02
2.800000e+00 3.200000e+00 4.397225e-01 1.107747e-01
3.200000e+00 3.600000e+00 1.618148e-01 3.962975e-02
3.600000e+00 4.000000e+00 2.930275e-02 3.217675e-02
4.000000e+00 4.400000e+00 6.584525e-03 2.271972e-02
4.400000e+00 5.000000e+00 1.661880e-02 8.689550e-03


==> anc/frag/DYJJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 1.728197e+00 2.236887e-02
4.000000e-01 8.000000e-01 1.612223e+00 2.850275e-02
8.000000e-01 1.200000e+00 1.477170e+00 4.485100e-02
1.200000e+00 1.600000e+00 1.387760e+00 3.954000e-02
1.600000e+00 2.000000e+00 1.050868e+00 4.156725e-02
2.000000e+00 2.400000e+00 6.782025e-01 4.518125e-02
2.400000e+00 2.800000e+00 5.076000e-01 3.830825e-02
2.800000e+00 3.200000e+00 3.603300e-01 5.287625e-02
3.200000e+00 3.600000e+00 1.435563e-01 1.979848e-02
3.600000e+00 4.000000e+00 5.007325e-02 1.709198e-02
4.000000e+00 4.400000e+00 1.953140e-02 1.226520e-02
4.400000e+00 5.000000e+00 8.587383e-03 3.951867e-03


==> anc/frag/DYJJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 1.738627e+00 2.340127e-02
4.000000e-01 8.000000e-01 1.620320e+00 2.981775e-02
8.000000e-01 1.200000e+00 1.486220e+00 4.710550e-02
1.200000e+00 1.600000e+00 1.402712e+00 4.188050e-02
1.600000e+00 2.000000e+00 1.057135e+00 4.392850e-02
2.000000e+00 2.400000e+00 6.843025e-01 4.743700e-02
2.400000e+00 2.800000e+00 5.145775e-01 4.122525e-02
2.800000e+00 3.200000e+00 3.681500e-01 5.723775e-02
3.200000e+00 3.600000e+00 1.443805e-01 2.164318e-02
3.600000e+00 4.000000e+00 4.948075e-02 1.872638e-02
4.000000e+00 4.400000e+00 1.742470e-02 1.344187e-02
4.400000e+00 5.000000e+00 9.140883e-03 4.413383e-03


==> anc/frag/DYJJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 1.808777e+00 3.628550e-02
4.000000e-01 8.000000e-01 1.657712e+00 4.553225e-02
8.000000e-01 1.200000e+00 1.517963e+00 7.255750e-02
1.200000e+00 1.600000e+00 1.513615e+00 7.220500e-02
1.600000e+00 2.000000e+00 1.091573e+00 7.258375e-02
2.000000e+00 2.400000e+00 6.641250e-01 8.225675e-02
2.400000e+00 2.800000e+00 5.309725e-01 6.596875e-02
2.800000e+00 3.200000e+00 4.309575e-01 1.018837e-01
3.200000e+00 3.600000e+00 1.636383e-01 3.600050e-02
3.600000e+00 4.000000e+00 3.224150e-02 2.915200e-02
4.000000e+00 4.400000e+00 1.118945e-02 2.050140e-02
4.400000e+00 5.000000e+00 1.542557e-02 7.726817e-03


==> anc/frag/DYJJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 1.786675e+00 2.695950e-02
4.000000e-01 8.000000e-01 1.659393e+00 3.419475e-02
8.000000e-01 1.200000e+00 1.516188e+00 5.420200e-02
1.200000e+00 1.600000e+00 1.454407e+00 5.075625e-02
1.600000e+00 2.000000e+00 1.081225e+00 5.221825e-02
2.000000e+00 2.400000e+00 6.825675e-01 5.830125e-02
2.400000e+00 2.800000e+00 5.255675e-01 4.738600e-02
2.800000e+00 3.200000e+00 3.889400e-01 6.946050e-02
3.200000e+00 3.600000e+00 1.534143e-01 2.499490e-02
3.600000e+00 4.000000e+00 4.424775e-02 2.089260e-02
4.000000e+00 4.400000e+00 1.774605e-02 1.481397e-02
4.400000e+00 5.000000e+00 1.066315e-02 5.138600e-03


==> anc/frag/DYJJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 1.795495e+00 2.957375e-02
4.000000e-01 8.000000e-01 1.662815e+00 3.748675e-02
8.000000e-01 1.200000e+00 1.523035e+00 5.989875e-02
1.200000e+00 1.600000e+00 1.478522e+00 5.712875e-02
1.600000e+00 2.000000e+00 1.082685e+00 5.835375e-02
2.000000e+00 2.400000e+00 6.889375e-01 6.401175e-02
2.400000e+00 2.800000e+00 5.358200e-01 5.514075e-02
2.800000e+00 3.200000e+00 4.051075e-01 8.175300e-02
3.200000e+00 3.600000e+00 1.528875e-01 3.008950e-02
3.600000e+00 4.000000e+00 4.097075e-02 2.527975e-02
4.000000e+00 4.400000e+00 1.127747e-02 1.799577e-02
4.400000e+00 5.000000e+00 1.219765e-02 6.455267e-03


==> anc/frag/ETA_LO_NNPDF31_ET_CC.dat <==
1.500000e+02 1.750000e+02 7.635640e-02 5.537760e-05
1.750000e+02 2.000000e+02 3.574584e-02 2.733844e-05
2.000000e+02 2.500000e+02 1.389230e-02 8.308140e-06
2.500000e+02 3.000000e+02 4.334260e-03 2.783780e-06
3.000000e+02 3.500000e+02 1.575866e-03 1.092180e-06
3.500000e+02 4.000000e+02 6.376580e-04 4.730480e-07
4.000000e+02 4.700000e+02 2.452071e-04 1.691529e-07
4.700000e+02 5.500000e+02 8.216850e-05 5.946450e-08
5.500000e+02 6.500000e+02 2.540300e-05 1.899200e-08
6.500000e+02 7.500000e+02 7.584200e-06 6.576200e-09
7.500000e+02 9.000000e+02 2.031200e-06 1.769687e-09
9.000000e+02 1.100000e+03 3.715025e-07 3.678000e-10
1.100000e+03 1.500000e+03 3.376300e-08 3.832775e-11
1.500000e+03 2.000000e+03 8.939140e-10 1.639590e-12


==> anc/frag/ETA_LO_NNPDF31_ET_CD.dat <==
1.500000e+02 1.750000e+02 9.803360e-02 7.176320e-05
1.750000e+02 2.000000e+02 4.613880e-02 3.556236e-05
2.000000e+02 2.500000e+02 1.803536e-02 1.084378e-05
2.500000e+02 3.000000e+02 5.665600e-03 3.646900e-06
3.000000e+02 3.500000e+02 2.070800e-03 1.434830e-06
3.500000e+02 4.000000e+02 8.415120e-04 6.223460e-07
4.000000e+02 4.700000e+02 3.248943e-04 2.227886e-07
4.700000e+02 5.500000e+02 1.093274e-04 7.840163e-08
5.500000e+02 6.500000e+02 3.393810e-05 2.506830e-08
6.500000e+02 7.500000e+02 1.017300e-05 8.692920e-09
7.500000e+02 9.000000e+02 2.735780e-06 2.344887e-09
9.000000e+02 1.100000e+03 5.030350e-07 4.894000e-10
1.100000e+03 1.500000e+03 4.605100e-08 5.136100e-11
1.500000e+03 2.000000e+03 1.235396e-09 2.226780e-12


==> anc/frag/ETA_LO_NNPDF31_ET_CU.dat <==
1.500000e+02 1.750000e+02 6.057440e-02 4.362000e-05
1.750000e+02 2.000000e+02 2.822384e-02 2.145976e-05
2.000000e+02 2.500000e+02 1.091190e-02 6.500840e-06
2.500000e+02 3.000000e+02 3.383180e-03 2.170460e-06
3.000000e+02 3.500000e+02 1.224108e-03 8.492360e-07
3.500000e+02 4.000000e+02 4.933560e-04 3.672680e-07
4.000000e+02 4.700000e+02 1.890071e-04 1.311699e-07
4.700000e+02 5.500000e+02 6.308487e-05 4.605438e-08
5.500000e+02 6.500000e+02 1.942680e-05 1.468900e-08
6.500000e+02 7.500000e+02 5.777380e-06 5.077390e-09
7.500000e+02 9.000000e+02 1.541053e-06 1.362847e-09
9.000000e+02 1.100000e+03 2.803690e-07 2.820090e-10
1.100000e+03 1.500000e+03 2.529625e-08 2.918150e-11
1.500000e+03 2.000000e+03 6.610460e-10 1.232078e-12


==> anc/frag/ETA_LO_NNPDF31_ET_DC.dat <==
1.500000e+02 1.750000e+02 6.399960e-02 4.640760e-05
1.750000e+02 2.000000e+02 3.005784e-02 2.298488e-05
2.000000e+02 2.500000e+02 1.172292e-02 7.008260e-06
2.500000e+02 3.000000e+02 3.672920e-03 2.358440e-06
3.000000e+02 3.500000e+02 1.339862e-03 9.284460e-07
3.500000e+02 4.000000e+02 5.436420e-04 4.032460e-07
4.000000e+02 4.700000e+02 2.095943e-04 1.445586e-07
4.700000e+02 5.500000e+02 7.043025e-05 5.096075e-08
5.500000e+02 6.500000e+02 2.183260e-05 1.631950e-08
6.500000e+02 7.500000e+02 6.535070e-06 5.665690e-09
7.500000e+02 9.000000e+02 1.754460e-06 1.528253e-09
9.000000e+02 1.100000e+03 3.217900e-07 3.185035e-10
1.100000e+03 1.500000e+03 2.933575e-08 3.328825e-11
1.500000e+03 2.000000e+03 7.798800e-10 1.429946e-12


==> anc/frag/ETA_LO_NNPDF31_ET_DD.dat <==
1.500000e+02 1.750000e+02 9.267040e-02 6.722400e-05
1.750000e+02 2.000000e+02 4.321560e-02 3.305728e-05
2.000000e+02 2.500000e+02 1.672470e-02 1.000636e-05
2.500000e+02 3.000000e+02 5.191740e-03 3.335500e-06
3.000000e+02 3.500000e+02 1.880198e-03 1.303378e-06
3.500000e+02 4.000000e+02 7.583520e-04 5.626740e-07
4.000000e+02 4.700000e+02 2.907329e-04 2.006014e-07
4.700000e+02 5.500000e+02 9.710575e-05 7.028887e-08
5.500000e+02 6.500000e+02 2.992660e-05 2.237900e-08
6.500000e+02 7.500000e+02 8.907830e-06 7.725230e-09
7.500000e+02 9.000000e+02 2.378980e-06 2.073220e-09
9.000000e+02 1.100000e+03 4.336920e-07 4.294945e-10
1.100000e+03 1.500000e+03 3.927375e-08 4.460525e-11
1.500000e+03 2.000000e+03 1.034922e-09 1.898964e-12


==> anc/frag/ETA_LO_NNPDF31_ET_UC.dat <==
1.500000e+02 1.750000e+02 7.227000e-02 5.205160e-05
1.750000e+02 2.000000e+02 3.356484e-02 2.552456e-05
2.000000e+02 2.500000e+02 1.293124e-02 7.706660e-06
2.500000e+02 3.000000e+02 3.992360e-03 2.561900e-06
3.000000e+02 3.500000e+02 1.439726e-03 9.990000e-07
3.500000e+02 4.000000e+02 5.786780e-04 4.308420e-07
4.000000e+02 4.700000e+02 2.211229e-04 1.534857e-07
4.700000e+02 5.500000e+02 7.359900e-05 5.373950e-08
5.500000e+02 6.500000e+02 2.260370e-05 1.709440e-08
6.500000e+02 7.500000e+02 6.704890e-06 5.893380e-09
7.500000e+02 9.000000e+02 1.784133e-06 1.578160e-09
9.000000e+02 1.100000e+03 3.236830e-07 3.256585e-10
1.100000e+03 1.500000e+03 2.911400e-08 3.359950e-11
1.500000e+03 2.000000e+03 7.577060e-10 1.412718e-12


==> anc/frag/ETA_LO_NNPDF31_ET_UU.dat <==
1.500000e+02 1.750000e+02 8.077600e-02 5.911680e-05
1.750000e+02 2.000000e+02 3.816368e-02 2.941024e-05
2.000000e+02 2.500000e+02 1.498106e-02 9.003520e-06
2.500000e+02 3.000000e+02 4.729860e-03 3.043680e-06
3.000000e+02 3.500000e+02 1.735620e-03 1.202334e-06
3.500000e+02 4.000000e+02 7.075860e-04 5.232140e-07
4.000000e+02 4.700000e+02 2.740200e-04 1.878614e-07
4.700000e+02 5.500000e+02 9.251037e-05 6.632800e-08
5.500000e+02 6.500000e+02 2.880810e-05 2.127430e-08
6.500000e+02 7.500000e+02 8.661400e-06 7.399980e-09
7.500000e+02 9.000000e+02 2.335840e-06 2.001587e-09
9.000000e+02 1.100000e+03 4.309040e-07 4.191020e-10
1.100000e+03 1.500000e+03 3.958925e-08 4.413325e-11
1.500000e+03 2.000000e+03 1.067078e-09 1.922642e-12


==> anc/frag/ETA_LO_NNPDF31_HT_CC.dat <==
1.500000e+02 1.750000e+02 4.723880e-02 3.480148e-05
1.750000e+02 2.000000e+02 2.196788e-02 1.708612e-05
2.000000e+02 2.500000e+02 8.479560e-03 5.173440e-06
2.500000e+02 3.000000e+02 2.625300e-03 1.727390e-06
3.000000e+02 3.500000e+02 9.493600e-04 6.761480e-07
3.500000e+02 4.000000e+02 3.825360e-04 2.925920e-07
4.000000e+02 4.700000e+02 1.465671e-04 1.046054e-07
4.700000e+02 5.500000e+02 4.894688e-05 3.678900e-08
5.500000e+02 6.500000e+02 1.508740e-05 1.174850e-08
6.500000e+02 7.500000e+02 4.492690e-06 4.067290e-09
7.500000e+02 9.000000e+02 1.200087e-06 1.093040e-09
9.000000e+02 1.100000e+03 2.188060e-07 2.266035e-10
1.100000e+03 1.500000e+03 1.979872e-08 2.352168e-11
1.500000e+03 2.000000e+03 5.199040e-10 1.001066e-12


==> anc/frag/ETA_LO_NNPDF31_HT_CD.dat <==
1.500000e+02 1.750000e+02 5.841520e-02 4.337760e-05
1.750000e+02 2.000000e+02 2.728796e-02 2.136740e-05
2.000000e+02 2.500000e+02 1.058638e-02 6.490780e-06
2.500000e+02 3.000000e+02 3.297840e-03 2.175440e-06
3.000000e+02 3.500000e+02 1.198390e-03 8.540140e-07
3.500000e+02 4.000000e+02 4.848340e-04 3.702020e-07
4.000000e+02 4.700000e+02 1.864771e-04 1.325447e-07
4.700000e+02 5.500000e+02 6.253425e-05 4.669113e-08
5.500000e+02 6.500000e+02 1.935570e-05 1.493620e-08
6.500000e+02 7.500000e+02 5.787930e-06 5.181960e-09
7.500000e+02 9.000000e+02 1.552833e-06 1.396613e-09
9.000000e+02 1.100000e+03 2.847540e-07 2.909260e-10
1.100000e+03 1.500000e+03 2.596925e-08 3.042625e-11
1.500000e+03 2.000000e+03 6.915260e-10 1.313216e-12


==> anc/frag/ETA_LO_NNPDF31_HT_CU.dat <==
1.500000e+02 1.750000e+02 3.871684e-02 2.834196e-05
1.750000e+02 2.000000e+02 1.793120e-02 1.387220e-05
2.000000e+02 2.500000e+02 6.889480e-03 4.187440e-06
2.500000e+02 3.000000e+02 2.120900e-03 1.393172e-06
3.000000e+02 3.500000e+02 7.634980e-04 5.438060e-07
3.500000e+02 4.000000e+02 3.064860e-04 2.349160e-07
4.000000e+02 4.700000e+02 1.170054e-04 8.386343e-08
4.700000e+02 5.500000e+02 3.892150e-05 2.944413e-08
5.500000e+02 6.500000e+02 1.194980e-05 9.385860e-09
6.500000e+02 7.500000e+02 3.544060e-06 3.242030e-09
7.500000e+02 9.000000e+02 9.427000e-07 8.687000e-10
9.000000e+02 1.100000e+03 1.709165e-07 1.792375e-10
1.100000e+03 1.500000e+03 1.534715e-08 1.846877e-11
1.500000e+03 2.000000e+03 3.975540e-10 7.754580e-13


==> anc/frag/ETA_LO_NNPDF31_HT_DC.dat <==
1.500000e+02 1.750000e+02 4.071400e-02 2.994996e-05
1.750000e+02 2.000000e+02 1.897456e-02 1.473816e-05
2.000000e+02 2.500000e+02 7.341560e-03 4.472800e-06
2.500000e+02 3.000000e+02 2.279480e-03 1.497988e-06
3.000000e+02 3.500000e+02 8.261720e-04 5.877580e-07
3.500000e+02 4.000000e+02 3.335220e-04 2.548480e-07
4.000000e+02 4.700000e+02 1.280146e-04 9.127700e-08
4.700000e+02 5.500000e+02 4.283338e-05 3.216550e-08
5.500000e+02 6.500000e+02 1.322750e-05 1.029180e-08
6.500000e+02 7.500000e+02 3.945900e-06 3.569720e-09
7.500000e+02 9.000000e+02 1.055800e-06 9.609333e-10
9.000000e+02 1.100000e+03 1.928720e-07 1.996050e-10
1.100000e+03 1.500000e+03 1.748918e-08 2.076072e-11
1.500000e+03 2.000000e+03 4.605280e-10 8.860120e-13


==> anc/frag/ETA_LO_NNPDF31_HT_DD.dat <==
1.500000e+02 1.750000e+02 5.546920e-02 4.093560e-05
1.750000e+02 2.000000e+02 2.573024e-02 2.004376e-05
2.000000e+02 2.500000e+02 9.904440e-03 6.052740e-06
2.500000e+02 3.000000e+02 3.056280e-03 2.013860e-06
3.000000e+02 3.500000e+02 1.102320e-03 7.860960e-07
3.500000e+02 4.000000e+02 4.432120e-04 3.393920e-07
4.000000e+02 4.700000e+02 1.694657e-04 1.210830e-07
4.700000e+02 5.500000e+02 5.646975e-05 4.248650e-08
5.500000e+02 6.500000e+02 1.736910e-05 1.353790e-08
6.500000e+02 7.500000e+02 5.161580e-06 4.676670e-09
7.500000e+02 9.000000e+02 1.376120e-06 1.254393e-09
9.000000e+02 1.100000e+03 2.503465e-07 2.594760e-10
1.100000e+03 1.500000e+03 2.259798e-08 2.687250e-11
1.500000e+03 2.000000e+03 5.915480e-10 1.140080e-12


==> anc/frag/ETA_LO_NNPDF31_HT_UC.dat <==
1.500000e+02 1.750000e+02 4.492320e-02 3.293380e-05
1.750000e+02 2.000000e+02 2.076056e-02 1.608256e-05
2.000000e+02 2.500000e+02 7.957640e-03 4.843500e-06
2.500000e+02 3.000000e+02 2.442720e-03 1.606548e-06
3.000000e+02 3.500000e+02 8.773600e-04 6.255940e-07
3.500000e+02 4.000000e+02 3.515340e-04 2.697120e-07
4.000000e+02 4.700000e+02 1.339643e-04 9.611043e-08
4.700000e+02 5.500000e+02 4.447738e-05 3.367675e-08
5.500000e+02 6.500000e+02 1.363010e-05 1.071440e-08
6.500000e+02 7.500000e+02 4.035220e-06 3.693960e-09
7.500000e+02 9.000000e+02 1.071540e-06 9.881400e-10
9.000000e+02 1.100000e+03 1.939000e-07 2.034840e-10
1.100000e+03 1.500000e+03 1.737403e-08 2.092523e-11
1.500000e+03 2.000000e+03 4.488140e-10 8.761680e-13


==> anc/frag/ETA_LO_NNPDF31_HT_UU.dat <==
1.500000e+02 1.750000e+02 4.975000e-02 3.687848e-05
1.750000e+02 2.000000e+02 2.329880e-02 1.821496e-05
2.000000e+02 2.500000e+02 9.063740e-03 5.548020e-06
2.500000e+02 3.000000e+02 2.832880e-03 1.866026e-06
3.000000e+02 3.500000e+02 1.032126e-03 7.345780e-07
3.500000e+02 4.000000e+02 4.184680e-04 3.191580e-07
4.000000e+02 4.700000e+02 1.612814e-04 1.145089e-07
4.700000e+02 5.500000e+02 5.420438e-05 4.043025e-08
5.500000e+02 6.500000e+02 1.681330e-05 1.296210e-08
6.500000e+02 7.500000e+02 5.037940e-06 4.506800e-09
7.500000e+02 9.000000e+02 1.354220e-06 1.216987e-09
9.000000e+02 1.100000e+03 2.488815e-07 2.540735e-10
1.100000e+03 1.500000e+03 2.275270e-08 2.663300e-11
1.500000e+03 2.000000e+03 6.077800e-10 1.153108e-12


==> anc/frag/ETA_NLO_NNPDF31_ET_CC.dat <==
1.500000e+02 1.750000e+02 8.550960e-02 3.982484e-04
1.750000e+02 2.000000e+02 3.873928e-02 1.757708e-04
2.000000e+02 2.500000e+02 1.474828e-02 5.854000e-05
2.500000e+02 3.000000e+02 4.412940e-03 1.576106e-05
3.000000e+02 3.500000e+02 1.548142e-03 6.453360e-06
3.500000e+02 4.000000e+02 6.092200e-04 2.538000e-06
4.000000e+02 4.700000e+02 2.304800e-04 7.807257e-07
4.700000e+02 5.500000e+02 7.475613e-05 2.570350e-07
5.500000e+02 6.500000e+02 2.247360e-05 7.218370e-08
6.500000e+02 7.500000e+02 6.526490e-06 2.427960e-08
7.500000e+02 9.000000e+02 1.686320e-06 5.764207e-09
9.000000e+02 1.100000e+03 2.911685e-07 1.105660e-09
1.100000e+03 1.500000e+03 2.482480e-08 9.229250e-11
1.500000e+03 2.000000e+03 5.108640e-10 3.412260e-12


==> anc/frag/ETA_NLO_NNPDF31_ET_CD.dat <==
1.500000e+02 1.750000e+02 8.749160e-02 6.067960e-04
1.750000e+02 2.000000e+02 3.899084e-02 2.697376e-04
2.000000e+02 2.500000e+02 1.473122e-02 8.838980e-05
2.500000e+02 3.000000e+02 4.351820e-03 2.381520e-05
3.000000e+02 3.500000e+02 1.503348e-03 9.718600e-06
3.500000e+02 4.000000e+02 5.860340e-04 3.830120e-06
4.000000e+02 4.700000e+02 2.204500e-04 1.157399e-06
4.700000e+02 5.500000e+02 7.102988e-05 3.778250e-07
5.500000e+02 6.500000e+02 2.124740e-05 1.052570e-07
6.500000e+02 7.500000e+02 6.130190e-06 3.508970e-08
7.500000e+02 9.000000e+02 1.580113e-06 8.260667e-09
9.000000e+02 1.100000e+03 2.710350e-07 1.571460e-09
1.100000e+03 1.500000e+03 2.329947e-08 1.279037e-10
1.500000e+03 2.000000e+03 4.854740e-10 4.743960e-12


==> anc/frag/ETA_NLO_NNPDF31_ET_CU.dat <==
1.500000e+02 1.750000e+02 7.959240e-02 2.931716e-04
1.750000e+02 2.000000e+02 3.627320e-02 1.300636e-04
2.000000e+02 2.500000e+02 1.382580e-02 4.291760e-05
2.500000e+02 3.000000e+02 4.154360e-03 1.169390e-05
3.000000e+02 3.500000e+02 1.464448e-03 4.728300e-06
3.500000e+02 4.000000e+02 5.779000e-04 1.853158e-06
4.000000e+02 4.700000e+02 2.187129e-04 5.834329e-07
4.700000e+02 5.500000e+02 7.105675e-05 1.917675e-07
5.500000e+02 6.500000e+02 2.137430e-05 5.432360e-08
6.500000e+02 7.500000e+02 6.208660e-06 1.815240e-08
7.500000e+02 9.000000e+02 1.603627e-06 4.333027e-09
9.000000e+02 1.100000e+03 2.768250e-07 8.266200e-10
1.100000e+03 1.500000e+03 2.337552e-08 6.975400e-11
1.500000e+03 2.000000e+03 4.746120e-10 2.517140e-12


==> anc/frag/ETA_NLO_NNPDF31_ET_DC.dat <==
1.500000e+02 1.750000e+02 8.118080e-02 3.153564e-04
1.750000e+02 2.000000e+02 3.703172e-02 1.408540e-04
2.000000e+02 2.500000e+02 1.414166e-02 4.682600e-05
2.500000e+02 3.000000e+02 4.253940e-03 1.287196e-05
3.000000e+02 3.500000e+02 1.501414e-03 5.260700e-06
3.500000e+02 4.000000e+02 5.926700e-04 2.086740e-06
4.000000e+02 4.700000e+02 2.245843e-04 6.533871e-07
4.700000e+02 5.500000e+02 7.304350e-05 2.161287e-07
5.500000e+02 6.500000e+02 2.198810e-05 6.154790e-08
6.500000e+02 7.500000e+02 6.395060e-06 2.071050e-08
7.500000e+02 9.000000e+02 1.654853e-06 4.976347e-09
9.000000e+02 1.100000e+03 2.860380e-07 9.586650e-10
1.100000e+03 1.500000e+03 2.431940e-08 8.189000e-11
1.500000e+03 2.000000e+03 4.980400e-10 3.029640e-12


==> anc/frag/ETA_NLO_NNPDF31_ET_DD.dat <==
1.500000e+02 1.750000e+02 8.699600e-02 5.616480e-04
1.750000e+02 2.000000e+02 3.902316e-02 2.477388e-04
2.000000e+02 2.500000e+02 1.481220e-02 8.055480e-05
2.500000e+02 3.000000e+02 4.411020e-03 2.152120e-05
3.000000e+02 3.500000e+02 1.534836e-03 8.677700e-06
3.500000e+02 4.000000e+02 6.021560e-04 3.374840e-06
4.000000e+02 4.700000e+02 2.274371e-04 1.029771e-06
4.700000e+02 5.500000e+02 7.365762e-05 3.342850e-07
5.500000e+02 6.500000e+02 2.214790e-05 9.280880e-08
6.500000e+02 7.500000e+02 6.420050e-06 3.076030e-08
7.500000e+02 9.000000e+02 1.660373e-06 7.222133e-09
9.000000e+02 1.100000e+03 2.867840e-07 1.367110e-09
1.100000e+03 1.500000e+03 2.455547e-08 1.113583e-10
1.500000e+03 2.000000e+03 5.109820e-10 4.089120e-12


==> anc/frag/ETA_NLO_NNPDF31_ET_UC.dat <==
1.500000e+02 1.750000e+02 8.460640e-02 3.711196e-04
1.750000e+02 2.000000e+02 3.837024e-02 1.627692e-04
2.000000e+02 2.500000e+02 1.460374e-02 5.378740e-05
2.500000e+02 3.000000e+02 4.374360e-03 1.438090e-05
3.000000e+02 3.500000e+02 1.535606e-03 5.822720e-06
3.500000e+02 4.000000e+02 6.049400e-04 2.263140e-06
4.000000e+02 4.700000e+02 2.287971e-04 7.021314e-07
4.700000e+02 5.500000e+02 7.421875e-05 2.299912e-07
5.500000e+02 6.500000e+02 2.231990e-05 6.441890e-08
6.500000e+02 7.500000e+02 6.479820e-06 2.154440e-08
7.500000e+02 9.000000e+02 1.672660e-06 5.102280e-09
9.000000e+02 1.100000e+03 2.888150e-07 9.739600e-10
1.100000e+03 1.500000e+03 2.445768e-08 8.126450e-11
1.500000e+03 2.000000e+03 4.994020e-10 2.971980e-12


==> anc/frag/ETA_NLO_NNPDF31_ET_UU.dat <==
1.500000e+02 1.750000e+02 8.715320e-02 4.307920e-04
1.750000e+02 2.000000e+02 3.941044e-02 1.915780e-04
2.000000e+02 2.500000e+02 1.499216e-02 6.432480e-05
2.500000e+02 3.000000e+02 4.473160e-03 1.749460e-05
3.000000e+02 3.500000e+02 1.565742e-03 7.251720e-06
3.500000e+02 4.000000e+02 6.144300e-04 2.893920e-06
4.000000e+02 4.700000e+02 2.321571e-04 8.831614e-07
4.700000e+02 5.500000e+02 7.515175e-05 2.928525e-07
5.500000e+02 6.500000e+02 2.254010e-05 8.275290e-08
6.500000e+02 7.500000e+02 6.534220e-06 2.804360e-08
7.500000e+02 9.000000e+02 1.686593e-06 6.705267e-09
9.000000e+02 1.100000e+03 2.902850e-07 1.299615e-09
1.100000e+03 1.500000e+03 2.486370e-08 1.099422e-10
1.500000e+03 2.000000e+03 5.132680e-10 4.172620e-12


==> anc/frag/ETA_NLO_NNPDF31_HT_CC.dat <==
1.500000e+02 1.750000e+02 7.182920e-02 2.224968e-04
1.750000e+02 2.000000e+02 3.282492e-02 9.908520e-05
2.000000e+02 2.500000e+02 1.251728e-02 3.290560e-05
2.500000e+02 3.000000e+02 3.771180e-03 8.962920e-06
3.000000e+02 3.500000e+02 1.332538e-03 3.625840e-06
3.500000e+02 4.000000e+02 5.265140e-04 1.420600e-06
4.000000e+02 4.700000e+02 1.992671e-04 4.475571e-07
4.700000e+02 5.500000e+02 6.482975e-05 1.476025e-07
5.500000e+02 6.500000e+02 1.951070e-05 4.203920e-08
6.500000e+02 7.500000e+02 5.667070e-06 1.395280e-08
7.500000e+02 9.000000e+02 1.464387e-06 3.345413e-09
9.000000e+02 1.100000e+03 2.527865e-07 6.342400e-10
1.100000e+03 1.500000e+03 2.124337e-08 5.382550e-11
1.500000e+03 2.000000e+03 4.293940e-10 1.950758e-12


==> anc/frag/ETA_NLO_NNPDF31_HT_CD.dat <==
1.500000e+02 1.750000e+02 7.951920e-02 2.948696e-04
1.750000e+02 2.000000e+02 3.628104e-02 1.309548e-04
2.000000e+02 2.500000e+02 1.384892e-02 4.398880e-05
2.500000e+02 3.000000e+02 4.167940e-03 1.188638e-05
3.000000e+02 3.500000e+02 1.470850e-03 4.871460e-06
3.500000e+02 4.000000e+02 5.807120e-04 1.923854e-06
4.000000e+02 4.700000e+02 2.200200e-04 5.958671e-07
4.700000e+02 5.500000e+02 7.153500e-05 1.975550e-07
5.500000e+02 6.500000e+02 2.153610e-05 5.620140e-08
6.500000e+02 7.500000e+02 6.262190e-06 1.879240e-08
7.500000e+02 9.000000e+02 1.618633e-06 4.515047e-09
9.000000e+02 1.100000e+03 2.797055e-07 8.627450e-10
1.100000e+03 1.500000e+03 2.369965e-08 7.344050e-11
1.500000e+03 2.000000e+03 4.840020e-10 2.715060e-12


==> anc/frag/ETA_NLO_NNPDF31_HT_CU.dat <==
1.500000e+02 1.750000e+02 6.429240e-02 1.686452e-04
1.750000e+02 2.000000e+02 2.936744e-02 7.500800e-05
2.000000e+02 2.500000e+02 1.117324e-02 2.476040e-05
2.500000e+02 3.000000e+02 3.364000e-03 6.755320e-06
3.000000e+02 3.500000e+02 1.187710e-03 2.706800e-06
3.500000e+02 4.000000e+02 4.689840e-04 1.051136e-06
4.000000e+02 4.700000e+02 1.771157e-04 3.337157e-07
4.700000e+02 5.500000e+02 5.759187e-05 1.094390e-07
5.500000e+02 6.500000e+02 1.730910e-05 3.103790e-08
6.500000e+02 7.500000e+02 5.014220e-06 1.021900e-08
7.500000e+02 9.000000e+02 1.294400e-06 2.436000e-09
9.000000e+02 1.100000e+03 2.227975e-07 4.575500e-10
1.100000e+03 1.500000e+03 1.855285e-08 3.836850e-11
1.500000e+03 2.000000e+03 3.706700e-10 1.373048e-12


==> anc/frag/ETA_NLO_NNPDF31_HT_DC.dat <==
1.500000e+02 1.750000e+02 6.573960e-02 1.796132e-04
1.750000e+02 2.000000e+02 3.011164e-02 8.036480e-05
2.000000e+02 2.500000e+02 1.149702e-02 2.670920e-05
2.500000e+02 3.000000e+02 3.474340e-03 7.340900e-06
3.000000e+02 3.500000e+02 1.230728e-03 2.967560e-06
3.500000e+02 4.000000e+02 4.870520e-04 1.164432e-06
4.000000e+02 4.700000e+02 1.844314e-04 3.683471e-07
4.700000e+02 5.500000e+02 6.014688e-05 1.214825e-07
5.500000e+02 6.500000e+02 1.812340e-05 3.461980e-08
6.500000e+02 7.500000e+02 5.265660e-06 1.147170e-08
7.500000e+02 9.000000e+02 1.363993e-06 2.752513e-09
9.000000e+02 1.100000e+03 2.356685e-07 5.218550e-10
1.100000e+03 1.500000e+03 1.977230e-08 4.429375e-11
1.500000e+03 2.000000e+03 3.994560e-10 1.623590e-12


==> anc/frag/ETA_NLO_NNPDF31_HT_DD.dat <==
1.500000e+02 1.750000e+02 7.826600e-02 2.765016e-04
1.750000e+02 2.000000e+02 3.566044e-02 1.220332e-04
2.000000e+02 2.500000e+02 1.358016e-02 4.067460e-05
2.500000e+02 3.000000e+02 4.079660e-03 1.092486e-05
3.000000e+02 3.500000e+02 1.437120e-03 4.431920e-06
3.500000e+02 4.000000e+02 5.669320e-04 1.730190e-06
4.000000e+02 4.700000e+02 2.144257e-04 5.400471e-07
4.700000e+02 5.500000e+02 6.960675e-05 1.781937e-07
5.500000e+02 6.500000e+02 2.093050e-05 5.055450e-08
6.500000e+02 7.500000e+02 6.075530e-06 1.681930e-08
7.500000e+02 9.000000e+02 1.567100e-06 4.028333e-09
9.000000e+02 1.100000e+03 2.703295e-07 7.661500e-10
1.100000e+03 1.500000e+03 2.275193e-08 6.509450e-11
1.500000e+03 2.000000e+03 4.607760e-10 2.379220e-12


==> anc/frag/ETA_NLO_NNPDF31_HT_UC.dat <==
1.500000e+02 1.750000e+02 7.056120e-02 2.094080e-04
1.750000e+02 2.000000e+02 3.217372e-02 9.273520e-05
2.000000e+02 2.500000e+02 1.223124e-02 3.057860e-05
2.500000e+02 3.000000e+02 3.673860e-03 8.283520e-06
3.000000e+02 3.500000e+02 1.294528e-03 3.320980e-06
3.500000e+02 4.000000e+02 5.105800e-04 1.288906e-06
4.000000e+02 4.700000e+02 1.927700e-04 4.083443e-07
4.700000e+02 5.500000e+02 6.255813e-05 1.340875e-07
5.500000e+02 6.500000e+02 1.878620e-05 3.809790e-08
6.500000e+02 7.500000e+02 5.442130e-06 1.258560e-08
7.500000e+02 9.000000e+02 1.401953e-06 3.008640e-09
9.000000e+02 1.100000e+03 2.412205e-07 5.679200e-10
1.100000e+03 1.500000e+03 2.012157e-08 4.809825e-11
1.500000e+03 2.000000e+03 4.024780e-10 1.725202e-12


==> anc/frag/ETA_NLO_NNPDF31_HT_UU.dat <==
1.500000e+02 1.750000e+02 7.340120e-02 2.379104e-04
1.750000e+02 2.000000e+02 3.362128e-02 1.066540e-04
2.000000e+02 2.500000e+02 1.286142e-02 3.567680e-05
2.500000e+02 3.000000e+02 3.886280e-03 9.794360e-06
3.000000e+02 3.500000e+02 1.376976e-03 4.001200e-06
3.500000e+02 4.000000e+02 5.449280e-04 1.586322e-06
4.000000e+02 4.700000e+02 2.066986e-04 4.972057e-07
4.700000e+02 5.500000e+02 6.740150e-05 1.649588e-07
5.500000e+02 6.500000e+02 2.032230e-05 4.722150e-08
6.500000e+02 7.500000e+02 5.916520e-06 1.577520e-08
7.500000e+02 9.000000e+02 1.533027e-06 3.807793e-09
9.000000e+02 1.100000e+03 2.653435e-07 7.288000e-10
1.100000e+03 1.500000e+03 2.245505e-08 6.259600e-11
1.500000e+03 2.000000e+03 4.582100e-10 2.325800e-12


==> anc/frag/ETA_NNLO_NNPDF31_ET_CC.dat <==
1.500000e+02 1.750000e+02 7.598280e-02 5.189520e-03
1.750000e+02 2.000000e+02 2.992224e-02 2.361044e-03
2.000000e+02 2.500000e+02 1.285068e-02 5.667380e-04
2.500000e+02 3.000000e+02 3.952740e-03 1.662536e-04
3.000000e+02 3.500000e+02 1.320064e-03 4.938860e-05
3.500000e+02 4.000000e+02 5.451120e-04 3.835540e-05
4.000000e+02 4.700000e+02 2.014686e-04 6.644714e-06
4.700000e+02 5.500000e+02 6.746487e-05 2.167587e-06
5.500000e+02 6.500000e+02 1.903950e-05 5.995750e-07
6.500000e+02 7.500000e+02 5.837190e-06 1.911690e-07
7.500000e+02 9.000000e+02 1.486987e-06 5.118093e-08
9.000000e+02 1.100000e+03 2.496555e-07 7.752050e-09
1.100000e+03 1.500000e+03 2.096382e-08 9.064725e-10
1.500000e+03 2.000000e+03 4.119920e-10 1.796546e-11


==> anc/frag/ETA_NNLO_NNPDF31_ET_CD.dat <==
1.500000e+02 1.750000e+02 7.022880e-02 8.351120e-03
1.750000e+02 2.000000e+02 2.394196e-02 3.844700e-03
2.000000e+02 2.500000e+02 1.155638e-02 9.095200e-04
2.500000e+02 3.000000e+02 3.629220e-03 2.618880e-04
3.000000e+02 3.500000e+02 1.181934e-03 7.851560e-05
3.500000e+02 4.000000e+02 5.060280e-04 6.084900e-05
4.000000e+02 4.700000e+02 1.854471e-04 1.038710e-05
4.700000e+02 5.500000e+02 6.321550e-05 3.394000e-06
5.500000e+02 6.500000e+02 1.718030e-05 9.353120e-07
6.500000e+02 7.500000e+02 5.508020e-06 2.932020e-07
7.500000e+02 9.000000e+02 1.401073e-06 7.984667e-08
9.000000e+02 1.100000e+03 2.313890e-07 1.185265e-08
1.100000e+03 1.500000e+03 1.929140e-08 1.427207e-09
1.500000e+03 2.000000e+03 3.828560e-10 2.709040e-11


==> anc/frag/ETA_NNLO_NNPDF31_ET_CU.dat <==
1.500000e+02 1.750000e+02 7.783960e-02 3.445544e-03
1.750000e+02 2.000000e+02 3.236128e-02 1.544824e-03
2.000000e+02 2.500000e+02 1.336092e-02 3.776940e-04
2.500000e+02 3.000000e+02 4.078000e-03 1.136818e-04
3.000000e+02 3.500000e+02 1.384126e-03 3.357680e-05
3.500000e+02 4.000000e+02 5.628460e-04 2.536320e-05
4.000000e+02 4.700000e+02 2.090986e-04 4.570957e-06
4.700000e+02 5.500000e+02 6.923337e-05 1.481550e-06
5.500000e+02 6.500000e+02 2.001030e-05 4.107390e-07
6.500000e+02 7.500000e+02 5.989180e-06 1.325510e-07
7.500000e+02 9.000000e+02 1.529320e-06 3.470967e-08
9.000000e+02 1.100000e+03 2.603205e-07 5.432050e-09
1.100000e+03 1.500000e+03 2.173995e-08 6.072000e-10
1.500000e+03 2.000000e+03 4.243440e-10 1.284282e-11


==> anc/frag/ETA_NNLO_NNPDF31_ET_DC.dat <==
1.500000e+02 1.750000e+02 7.790120e-02 3.708648e-03
1.750000e+02 2.000000e+02 3.213308e-02 1.688676e-03
2.000000e+02 2.500000e+02 1.332912e-02 4.135900e-04
2.500000e+02 3.000000e+02 4.074640e-03 1.249058e-04
3.000000e+02 3.500000e+02 1.380054e-03 3.734680e-05
3.500000e+02 4.000000e+02 5.624640e-04 2.803340e-05
4.000000e+02 4.700000e+02 2.083000e-04 5.111171e-06
4.700000e+02 5.500000e+02 6.913550e-05 1.668313e-06
5.500000e+02 6.500000e+02 1.987180e-05 4.630170e-07
6.500000e+02 7.500000e+02 5.971730e-06 1.488430e-07
7.500000e+02 9.000000e+02 1.519667e-06 3.958487e-08
9.000000e+02 1.100000e+03 2.583650e-07 6.243150e-09
1.100000e+03 1.500000e+03 2.156155e-08 7.068100e-10
1.500000e+03 2.000000e+03 4.236180e-10 1.526542e-11


==> anc/frag/ETA_NNLO_NNPDF31_ET_DD.dat <==
1.500000e+02 1.750000e+02 7.147800e-02 7.719480e-03
1.750000e+02 2.000000e+02 2.510204e-02 3.492820e-03
2.000000e+02 2.500000e+02 1.187904e-02 8.247380e-04
2.500000e+02 3.000000e+02 3.707120e-03 2.358000e-04
3.000000e+02 3.500000e+02 1.212222e-03 7.000400e-05
3.500000e+02 4.000000e+02 5.148440e-04 5.470560e-05
4.000000e+02 4.700000e+02 1.898771e-04 9.208829e-06
4.700000e+02 5.500000e+02 6.423175e-05 2.987275e-06
5.500000e+02 6.500000e+02 1.769290e-05 8.225940e-07
6.500000e+02 7.500000e+02 5.593420e-06 2.593670e-07
7.500000e+02 9.000000e+02 1.433433e-06 6.939800e-08
9.000000e+02 1.100000e+03 2.375475e-07 1.024840e-08
1.100000e+03 1.500000e+03 1.990303e-08 1.215557e-09
1.500000e+03 2.000000e+03 3.947460e-10 2.282860e-11


==> anc/frag/ETA_NNLO_NNPDF31_ET_UC.dat <==
1.500000e+02 1.750000e+02 7.644520e-02 4.822120e-03
1.750000e+02 2.000000e+02 3.048596e-02 2.159296e-03
2.000000e+02 2.500000e+02 1.300602e-02 5.176960e-04
2.500000e+02 3.000000e+02 3.991180e-03 1.512062e-04
3.000000e+02 3.500000e+02 1.337688e-03 4.444820e-05
3.500000e+02 4.000000e+02 5.504440e-04 3.472680e-05
4.000000e+02 4.700000e+02 2.042929e-04 5.950171e-06
4.700000e+02 5.500000e+02 6.817125e-05 1.927375e-06
5.500000e+02 6.500000e+02 1.939720e-05 5.327560e-07
6.500000e+02 7.500000e+02 5.907850e-06 1.707430e-07
7.500000e+02 9.000000e+02 1.512280e-06 4.495740e-08
9.000000e+02 1.100000e+03 2.545050e-07 6.779300e-09
1.100000e+03 1.500000e+03 2.140832e-08 7.811000e-10
1.500000e+03 2.000000e+03 4.194480e-10 1.531654e-11


==> anc/frag/ETA_NNLO_NNPDF31_ET_UU.dat <==
1.500000e+02 1.750000e+02 7.550320e-02 5.615000e-03
1.750000e+02 2.000000e+02 2.929928e-02 2.599192e-03
2.000000e+02 2.500000e+02 1.267638e-02 6.252820e-04
2.500000e+02 3.000000e+02 3.907620e-03 1.844902e-04
3.000000e+02 3.500000e+02 1.299804e-03 5.545880e-05
3.500000e+02 4.000000e+02 5.388340e-04 4.268740e-05
4.000000e+02 4.700000e+02 1.980186e-04 7.504914e-06
4.700000e+02 5.500000e+02 6.660800e-05 2.466138e-06
5.500000e+02 6.500000e+02 1.859920e-05 6.829750e-07
6.500000e+02 7.500000e+02 5.750150e-06 2.167290e-07
7.500000e+02 9.000000e+02 1.455860e-06 5.900253e-08
9.000000e+02 1.100000e+03 2.435105e-07 9.015150e-09
1.100000e+03 1.500000e+03 2.038133e-08 1.067712e-09
1.500000e+03 2.000000e+03 4.020460e-10 2.164700e-11


==> anc/frag/ETA_NNLO_NNPDF31_HT_CC.dat <==
1.500000e+02 1.750000e+02 7.723840e-02 2.406412e-03
1.750000e+02 2.000000e+02 3.277636e-02 1.105988e-03
2.000000e+02 2.500000e+02 1.335870e-02 2.761460e-04
2.500000e+02 3.000000e+02 4.047100e-03 8.426440e-05
3.000000e+02 3.500000e+02 1.391480e-03 2.501780e-05
3.500000e+02 4.000000e+02 5.614480e-04 1.867066e-05
4.000000e+02 4.700000e+02 2.084614e-04 3.441143e-06
4.700000e+02 5.500000e+02 6.868575e-05 1.095015e-06
5.500000e+02 6.500000e+02 2.012110e-05 3.018720e-07
6.500000e+02 7.500000e+02 5.935360e-06 1.022520e-07
7.500000e+02 9.000000e+02 1.520167e-06 2.547433e-08
9.000000e+02 1.100000e+03 2.605370e-07 4.213440e-09
1.100000e+03 1.500000e+03 2.159142e-08 4.478025e-10
1.500000e+03 2.000000e+03 4.189880e-10 1.029532e-11


==> anc/frag/ETA_NNLO_NNPDF31_HT_CD.dat <==
1.500000e+02 1.750000e+02 7.854400e-02 3.419204e-03
1.750000e+02 2.000000e+02 3.234688e-02 1.611448e-03
2.000000e+02 2.500000e+02 1.348230e-02 3.943960e-04
2.500000e+02 3.000000e+02 4.096520e-03 1.167336e-04
3.000000e+02 3.500000e+02 1.390718e-03 3.468960e-05
3.500000e+02 4.000000e+02 5.681620e-04 2.727420e-05
4.000000e+02 4.700000e+02 2.098986e-04 4.723986e-06
4.700000e+02 5.500000e+02 6.945700e-05 1.518137e-06
5.500000e+02 6.500000e+02 2.006730e-05 4.175900e-07
6.500000e+02 7.500000e+02 5.991590e-06 1.413920e-07
7.500000e+02 9.000000e+02 1.529567e-06 3.591067e-08
9.000000e+02 1.100000e+03 2.601720e-07 5.748200e-09
1.100000e+03 1.500000e+03 2.169808e-08 6.417225e-10
1.500000e+03 2.000000e+03 4.238240e-10 1.382252e-11


==> anc/frag/ETA_NNLO_NNPDF31_HT_CU.dat <==
1.500000e+02 1.750000e+02 7.427000e-02 1.778636e-03
1.750000e+02 2.000000e+02 3.200192e-02 7.973320e-04
2.000000e+02 2.500000e+02 1.287036e-02 2.031000e-04
2.500000e+02 3.000000e+02 3.889100e-03 6.392700e-05
3.000000e+02 3.500000e+02 1.349826e-03 1.900164e-05
3.500000e+02 4.000000e+02 5.392000e-04 1.326624e-05
4.000000e+02 4.700000e+02 2.006929e-04 2.629800e-06
4.700000e+02 5.500000e+02 6.600362e-05 8.287988e-07
5.500000e+02 6.500000e+02 1.949800e-05 2.282800e-07
6.500000e+02 7.500000e+02 5.705780e-06 7.727010e-08
7.500000e+02 9.000000e+02 1.464907e-06 1.887587e-08
9.000000e+02 1.100000e+03 2.517025e-07 3.230810e-09
1.100000e+03 1.500000e+03 2.071230e-08 3.265575e-10
1.500000e+03 2.000000e+03 3.984700e-10 8.046160e-12


==> anc/frag/ETA_NNLO_NNPDF31_HT_DC.dat <==
1.500000e+02 1.750000e+02 7.485200e-02 1.893588e-03
1.750000e+02 2.000000e+02 3.214512e-02 8.602240e-04
2.000000e+02 2.500000e+02 1.298590e-02 2.195680e-04
2.500000e+02 3.000000e+02 3.931200e-03 6.924880e-05
3.000000e+02 3.500000e+02 1.365792e-03 2.081880e-05
3.500000e+02 4.000000e+02 5.462480e-04 1.450156e-05
4.000000e+02 4.700000e+02 2.031857e-04 2.894757e-06
4.700000e+02 5.500000e+02 6.697688e-05 9.183225e-07
5.500000e+02 6.500000e+02 1.976930e-05 2.531830e-07
6.500000e+02 7.500000e+02 5.796130e-06 8.548620e-08
7.500000e+02 9.000000e+02 1.487887e-06 2.117200e-08
9.000000e+02 1.100000e+03 2.559855e-07 3.647405e-09
1.100000e+03 1.500000e+03 2.111297e-08 3.732300e-10
1.500000e+03 2.000000e+03 4.101300e-10 9.386660e-12


==> anc/frag/ETA_NNLO_NNPDF31_HT_DD.dat <==
1.500000e+02 1.750000e+02 7.848520e-02 3.200588e-03
1.750000e+02 2.000000e+02 3.258068e-02 1.483332e-03
2.000000e+02 2.500000e+02 1.350924e-02 3.626460e-04
2.500000e+02 3.000000e+02 4.098240e-03 1.069326e-04
3.000000e+02 3.500000e+02 1.394408e-03 3.145920e-05
3.500000e+02 4.000000e+02 5.682400e-04 2.483680e-05
4.000000e+02 4.700000e+02 2.105071e-04 4.268129e-06
4.700000e+02 5.500000e+02 6.952775e-05 1.361600e-06
5.500000e+02 6.500000e+02 2.017120e-05 3.742280e-07
6.500000e+02 7.500000e+02 6.003960e-06 1.273780e-07
7.500000e+02 9.000000e+02 1.536900e-06 3.181153e-08
9.000000e+02 1.100000e+03 2.615330e-07 5.071950e-09
1.100000e+03 1.500000e+03 2.182027e-08 5.583050e-10
1.500000e+03 2.000000e+03 4.239280e-10 1.188114e-11


==> anc/frag/ETA_NNLO_NNPDF31_HT_UC.dat <==
1.500000e+02 1.750000e+02 7.694520e-02 2.260904e-03
1.750000e+02 2.000000e+02 3.280380e-02 1.024172e-03
2.000000e+02 2.500000e+02 1.331162e-02 2.554120e-04
2.500000e+02 3.000000e+02 4.025600e-03 7.775060e-05
3.000000e+02 3.500000e+02 1.384672e-03 2.284940e-05
3.500000e+02 4.000000e+02 5.576880e-04 1.709232e-05
4.000000e+02 4.700000e+02 2.073286e-04 3.130271e-06
4.700000e+02 5.500000e+02 6.818513e-05 9.895525e-07
5.500000e+02 6.500000e+02 2.001100e-05 2.726000e-07
6.500000e+02 7.500000e+02 5.889650e-06 9.268600e-08
7.500000e+02 9.000000e+02 1.509833e-06 2.275020e-08
9.000000e+02 1.100000e+03 2.584905e-07 3.748100e-09
1.100000e+03 1.500000e+03 2.139550e-08 3.930775e-10
1.500000e+03 2.000000e+03 4.119120e-10 8.925280e-12


==> anc/frag/ETA_NNLO_NNPDF31_HT_UU.dat <==
1.500000e+02 1.750000e+02 7.768200e-02 2.571856e-03
1.750000e+02 2.000000e+02 3.279016e-02 1.200748e-03
2.000000e+02 2.500000e+02 1.342782e-02 3.003560e-04
2.500000e+02 3.000000e+02 4.074320e-03 9.192340e-05
3.000000e+02 3.500000e+02 1.400082e-03 2.761000e-05
3.500000e+02 4.000000e+02 5.658600e-04 2.051780e-05
4.000000e+02 4.700000e+02 2.097157e-04 3.814386e-06
4.700000e+02 5.500000e+02 6.923550e-05 1.222505e-06
5.500000e+02 6.500000e+02 2.023000e-05 3.374110e-07
6.500000e+02 7.500000e+02 5.980680e-06 1.138480e-07
7.500000e+02 9.000000e+02 1.529327e-06 2.880813e-08
9.000000e+02 1.100000e+03 2.621610e-07 4.797405e-09
1.100000e+03 1.500000e+03 2.173960e-08 5.163675e-10
1.500000e+03 2.000000e+03 4.252040e-10 1.212506e-11


==> anc/frag/MAJJ_LO_NNPDF31_ET_CC.dat <==
4.500000e+02 5.100000e+02 7.901033e-05 7.706450e-07
5.100000e+02 5.700000e+02 6.825483e-04 2.159717e-06
5.700000e+02 6.500000e+02 1.995100e-03 3.203163e-06
6.500000e+02 7.500000e+02 3.585630e-03 3.969310e-06
7.500000e+02 8.500000e+02 4.360660e-03 4.528440e-06
8.500000e+02 9.500000e+02 4.301360e-03 4.685810e-06
9.500000e+02 1.050000e+03 3.882730e-03 4.646060e-06
1.050000e+03 1.250000e+03 3.094175e-03 3.133585e-06
1.250000e+03 1.450000e+03 2.168385e-03 2.873620e-06
1.450000e+03 1.650000e+03 1.489710e-03 2.511290e-06
1.650000e+03 1.850000e+03 1.032105e-03 2.297320e-06
1.850000e+03 2.450000e+03 5.168533e-04 9.831500e-07
2.450000e+03 3.250000e+03 1.542800e-04 4.566825e-07
3.250000e+03 4.250000e+03 3.504860e-05 1.655000e-07
4.250000e+03 5.500000e+03 5.754600e-06 3.772600e-08


==> anc/frag/MAJJ_LO_NNPDF31_ET_CD.dat <==
4.500000e+02 5.100000e+02 9.718900e-05 9.489500e-07
5.100000e+02 5.700000e+02 8.440750e-04 2.673100e-06
5.700000e+02 6.500000e+02 2.484513e-03 3.992375e-06
6.500000e+02 7.500000e+02 4.499580e-03 4.983610e-06
7.500000e+02 8.500000e+02 5.513160e-03 5.725580e-06
8.500000e+02 9.500000e+02 5.473900e-03 5.961070e-06
9.500000e+02 1.050000e+03 4.970640e-03 5.944790e-06
1.050000e+03 1.250000e+03 3.991485e-03 4.038275e-06
1.250000e+03 1.450000e+03 2.823530e-03 3.739220e-06
1.450000e+03 1.650000e+03 1.955820e-03 3.293205e-06
1.650000e+03 1.850000e+03 1.364905e-03 3.028020e-06
1.850000e+03 2.450000e+03 6.914317e-04 1.308933e-06
2.450000e+03 3.250000e+03 2.101475e-04 6.164462e-07
3.250000e+03 4.250000e+03 4.865600e-05 2.268930e-07
4.250000e+03 5.500000e+03 8.163200e-06 5.310992e-08


==> anc/frag/MAJJ_LO_NNPDF31_ET_CU.dat <==
4.500000e+02 5.100000e+02 6.500883e-05 6.336267e-07
5.100000e+02 5.700000e+02 5.590467e-04 1.768050e-06
5.700000e+02 6.500000e+02 1.624313e-03 2.606587e-06
6.500000e+02 7.500000e+02 2.900000e-03 3.209820e-06
7.500000e+02 8.500000e+02 3.504120e-03 3.640000e-06
8.500000e+02 9.500000e+02 3.436930e-03 3.746710e-06
9.500000e+02 1.050000e+03 3.086420e-03 3.696540e-06
1.050000e+03 1.250000e+03 2.443325e-03 2.478015e-06
1.250000e+03 1.450000e+03 1.698345e-03 2.253665e-06
1.450000e+03 1.650000e+03 1.158435e-03 1.956500e-06
1.650000e+03 1.850000e+03 7.975300e-04 1.782290e-06
1.850000e+03 2.450000e+03 3.953833e-04 7.562300e-07
2.450000e+03 3.250000e+03 1.161598e-04 3.469800e-07
3.250000e+03 4.250000e+03 2.594060e-05 1.239000e-07
4.250000e+03 5.500000e+03 4.175024e-06 2.755264e-08


==> anc/frag/MAJJ_LO_NNPDF31_ET_DC.dat <==
4.500000e+02 5.100000e+02 6.615833e-05 6.452667e-07
5.100000e+02 5.700000e+02 5.718133e-04 1.809117e-06
5.700000e+02 6.500000e+02 1.672337e-03 2.684088e-06
6.500000e+02 7.500000e+02 3.007520e-03 3.327210e-06
7.500000e+02 8.500000e+02 3.660200e-03 3.797140e-06
8.500000e+02 9.500000e+02 3.612780e-03 3.929950e-06
9.500000e+02 1.050000e+03 3.263000e-03 3.897170e-06
1.050000e+03 1.250000e+03 2.602105e-03 2.628870e-06
1.250000e+03 1.450000e+03 1.824915e-03 2.411010e-06
1.450000e+03 1.650000e+03 1.254515e-03 2.107325e-06
1.650000e+03 1.850000e+03 8.695750e-04 1.927750e-06
1.850000e+03 2.450000e+03 4.358000e-04 8.252367e-07
2.450000e+03 3.250000e+03 1.302537e-04 3.835725e-07
3.250000e+03 4.250000e+03 2.963270e-05 1.391740e-07
4.250000e+03 5.500000e+03 4.872832e-06 3.174128e-08


==> anc/frag/MAJJ_LO_NNPDF31_ET_DD.dat <==
4.500000e+02 5.100000e+02 9.600667e-05 9.364633e-07
5.100000e+02 5.700000e+02 8.288667e-04 2.623067e-06
5.700000e+02 6.500000e+02 2.421200e-03 3.888812e-06
6.500000e+02 7.500000e+02 4.348010e-03 4.816960e-06
7.500000e+02 8.500000e+02 5.283320e-03 5.493350e-06
8.500000e+02 9.500000e+02 5.207430e-03 5.682780e-06
9.500000e+02 1.050000e+03 4.697450e-03 5.633630e-06
1.050000e+03 1.250000e+03 3.740360e-03 3.798995e-06
1.250000e+03 1.450000e+03 2.618895e-03 3.483435e-06
1.450000e+03 1.650000e+03 1.797900e-03 3.043670e-06
1.650000e+03 1.850000e+03 1.244920e-03 2.784390e-06
1.850000e+03 2.450000e+03 6.228550e-04 1.191167e-06
2.450000e+03 3.250000e+03 1.856363e-04 5.528900e-07
3.250000e+03 4.250000e+03 4.210130e-05 2.000770e-07
4.250000e+03 5.500000e+03 6.900136e-06 4.558080e-08


==> anc/frag/MAJJ_LO_NNPDF31_ET_UC.dat <==
4.500000e+02 5.100000e+02 7.763767e-05 7.567417e-07
5.100000e+02 5.700000e+02 6.673083e-04 2.110700e-06
5.700000e+02 6.500000e+02 1.937800e-03 3.110687e-06
6.500000e+02 7.500000e+02 3.457450e-03 3.829270e-06
7.500000e+02 8.500000e+02 4.174720e-03 4.341050e-06
8.500000e+02 9.500000e+02 4.092010e-03 4.467340e-06
9.500000e+02 1.050000e+03 3.672630e-03 4.406900e-06
1.050000e+03 1.250000e+03 2.905380e-03 2.953775e-06
1.250000e+03 1.450000e+03 2.018005e-03 2.686085e-06
1.450000e+03 1.650000e+03 1.375620e-03 2.331555e-06
1.650000e+03 1.850000e+03 9.465950e-04 2.123980e-06
1.850000e+03 2.450000e+03 4.689200e-04 9.009383e-07
2.450000e+03 3.250000e+03 1.375837e-04 4.131125e-07
3.250000e+03 4.250000e+03 3.068090e-05 1.473360e-07
4.250000e+03 5.500000e+03 4.930304e-06 3.274736e-08


==> anc/frag/MAJJ_LO_NNPDF31_ET_UU.dat <==
4.500000e+02 5.100000e+02 7.998333e-05 7.809217e-07
5.100000e+02 5.700000e+02 6.950717e-04 2.200900e-06
5.700000e+02 6.500000e+02 2.047275e-03 3.288475e-06
6.500000e+02 7.500000e+02 3.710630e-03 4.106640e-06
7.500000e+02 8.500000e+02 4.550380e-03 4.719900e-06
8.500000e+02 9.500000e+02 4.521490e-03 4.915310e-06
9.500000e+02 1.050000e+03 4.108560e-03 4.902710e-06
1.050000e+03 1.250000e+03 3.301940e-03 3.330970e-06
1.250000e+03 1.450000e+03 2.337830e-03 3.084635e-06
1.450000e+03 1.650000e+03 1.620565e-03 2.717185e-06
1.650000e+03 1.850000e+03 1.131580e-03 2.498340e-06
1.850000e+03 2.450000e+03 5.737583e-04 1.080350e-06
2.450000e+03 3.250000e+03 1.746475e-04 5.091737e-07
3.250000e+03 4.250000e+03 4.050390e-05 1.876810e-07
4.250000e+03 5.500000e+03 6.807568e-06 4.395720e-08


==> anc/frag/MAJJ_LO_NNPDF31_HT_CC.dat <==
4.500000e+02 5.100000e+02 5.754900e-05 5.609700e-07
5.100000e+02 5.700000e+02 4.870600e-04 1.542108e-06
5.700000e+02 6.500000e+02 1.384438e-03 2.225150e-06
6.500000e+02 7.500000e+02 2.414830e-03 2.682440e-06
7.500000e+02 8.500000e+02 2.859670e-03 2.997010e-06
8.500000e+02 9.500000e+02 2.758040e-03 3.053250e-06
9.500000e+02 1.050000e+03 2.440070e-03 2.987480e-06
1.050000e+03 1.250000e+03 1.895940e-03 1.984750e-06
1.250000e+03 1.450000e+03 1.288560e-03 1.785090e-06
1.450000e+03 1.650000e+03 8.618450e-04 1.536070e-06
1.650000e+03 1.850000e+03 5.833950e-04 1.390890e-06
1.850000e+03 2.450000e+03 2.812550e-04 5.827550e-07
2.450000e+03 3.250000e+03 7.866237e-05 2.580850e-07
3.250000e+03 4.250000e+03 1.656620e-05 8.778640e-08
4.250000e+03 5.500000e+03 2.480840e-06 1.768536e-08


==> anc/frag/MAJJ_LO_NNPDF31_HT_CD.dat <==
4.500000e+02 5.100000e+02 6.943117e-05 6.771783e-07
5.100000e+02 5.700000e+02 5.895733e-04 1.867367e-06
5.700000e+02 6.500000e+02 1.683062e-03 2.706025e-06
6.500000e+02 7.500000e+02 2.949580e-03 3.276900e-06
7.500000e+02 8.500000e+02 3.509530e-03 3.678260e-06
8.500000e+02 9.500000e+02 3.398990e-03 3.763110e-06
9.500000e+02 1.050000e+03 3.018660e-03 3.697020e-06
1.050000e+03 1.250000e+03 2.357080e-03 2.468540e-06
1.250000e+03 1.450000e+03 1.611750e-03 2.235765e-06
1.450000e+03 1.650000e+03 1.083790e-03 1.934615e-06
1.650000e+03 1.850000e+03 7.370950e-04 1.757610e-06
1.850000e+03 2.450000e+03 3.579933e-04 7.416383e-07
2.450000e+03 3.250000e+03 1.012750e-04 3.315450e-07
3.250000e+03 4.250000e+03 2.159080e-05 1.140300e-07
4.250000e+03 5.500000e+03 3.280664e-06 2.337696e-08


==> anc/frag/MAJJ_LO_NNPDF31_HT_CU.dat <==
4.500000e+02 5.100000e+02 4.819800e-05 4.696567e-07
5.100000e+02 5.700000e+02 4.067467e-04 1.287647e-06
5.700000e+02 6.500000e+02 1.151781e-03 1.851038e-06
6.500000e+02 7.500000e+02 2.000660e-03 2.222610e-06
7.500000e+02 8.500000e+02 2.359240e-03 2.473110e-06
8.500000e+02 9.500000e+02 2.266950e-03 2.510210e-06
9.500000e+02 1.050000e+03 1.998730e-03 2.447390e-06
1.050000e+03 1.250000e+03 1.546200e-03 1.618785e-06
1.250000e+03 1.450000e+03 1.045135e-03 1.447035e-06
1.450000e+03 1.650000e+03 6.956750e-04 1.239110e-06
1.650000e+03 1.850000e+03 4.689200e-04 1.118795e-06
1.850000e+03 2.450000e+03 2.245600e-04 4.658050e-07
2.450000e+03 3.250000e+03 6.215087e-05 2.044863e-07
3.250000e+03 4.250000e+03 1.293890e-05 6.879960e-08
4.250000e+03 5.500000e+03 1.910776e-06 1.362928e-08


==> anc/frag/MAJJ_LO_NNPDF31_HT_DC.dat <==
4.500000e+02 5.100000e+02 4.929717e-05 4.805083e-07
5.100000e+02 5.700000e+02 4.177367e-04 1.322387e-06
5.700000e+02 6.500000e+02 1.189195e-03 1.910650e-06
6.500000e+02 7.500000e+02 2.077530e-03 2.306140e-06
7.500000e+02 8.500000e+02 2.463580e-03 2.578650e-06
8.500000e+02 9.500000e+02 2.378680e-03 2.628270e-06
9.500000e+02 1.050000e+03 2.106410e-03 2.572440e-06
1.050000e+03 1.250000e+03 1.638495e-03 1.709500e-06
1.250000e+03 1.450000e+03 1.114940e-03 1.537920e-06
1.450000e+03 1.650000e+03 7.464550e-04 1.323700e-06
1.650000e+03 1.850000e+03 5.056750e-04 1.198715e-06
1.850000e+03 2.450000e+03 2.440867e-04 5.024450e-07
2.450000e+03 3.250000e+03 6.841250e-05 2.228625e-07
3.250000e+03 4.250000e+03 1.444180e-05 7.597520e-08
4.250000e+03 5.500000e+03 2.168384e-06 1.535400e-08


==> anc/frag/MAJJ_LO_NNPDF31_HT_DD.dat <==
4.500000e+02 5.100000e+02 6.806017e-05 6.634750e-07
5.100000e+02 5.700000e+02 5.751867e-04 1.821500e-06
5.700000e+02 6.500000e+02 1.632038e-03 2.624237e-06
6.500000e+02 7.500000e+02 2.841490e-03 3.158980e-06
7.500000e+02 8.500000e+02 3.359580e-03 3.526140e-06
8.500000e+02 9.500000e+02 3.236000e-03 3.590350e-06
9.500000e+02 1.050000e+03 2.859790e-03 3.511770e-06
1.050000e+03 1.250000e+03 2.219230e-03 2.332300e-06
1.250000e+03 1.450000e+03 1.506165e-03 2.097060e-06
1.450000e+03 1.650000e+03 1.006240e-03 1.804020e-06
1.650000e+03 1.850000e+03 6.805350e-04 1.633330e-06
1.850000e+03 2.450000e+03 3.276200e-04 6.840017e-07
2.450000e+03 3.250000e+03 9.140538e-05 3.023788e-07
3.250000e+03 4.250000e+03 1.919730e-05 1.025850e-07
4.250000e+03 5.500000e+03 2.866184e-06 2.059160e-08


==> anc/frag/MAJJ_LO_NNPDF31_HT_UC.dat <==
4.500000e+02 5.100000e+02 5.626567e-05 5.483017e-07
5.100000e+02 5.700000e+02 4.742467e-04 1.501598e-06
5.700000e+02 6.500000e+02 1.340887e-03 2.155738e-06
6.500000e+02 7.500000e+02 2.325480e-03 2.585280e-06
7.500000e+02 8.500000e+02 2.738560e-03 2.874360e-06
8.500000e+02 9.500000e+02 2.628500e-03 2.916100e-06
9.500000e+02 1.050000e+03 2.315340e-03 2.842270e-06
1.050000e+03 1.250000e+03 1.789150e-03 1.879430e-06
1.250000e+03 1.450000e+03 1.207890e-03 1.679595e-06
1.450000e+03 1.650000e+03 8.032150e-04 1.437900e-06
1.650000e+03 1.850000e+03 5.409900e-04 1.298155e-06
1.850000e+03 2.450000e+03 2.587550e-04 5.402567e-07
2.450000e+03 3.250000e+03 7.146250e-05 2.368025e-07
3.250000e+03 4.250000e+03 1.484210e-05 7.949560e-08
4.250000e+03 5.500000e+03 2.186080e-06 1.569888e-08


==> anc/frag/MAJJ_LO_NNPDF31_HT_UU.dat <==
4.500000e+02 5.100000e+02 5.870817e-05 5.725567e-07
5.100000e+02 5.700000e+02 4.992433e-04 1.580933e-06
5.700000e+02 6.500000e+02 1.427725e-03 2.294512e-06
6.500000e+02 7.500000e+02 2.506700e-03 2.782590e-06
7.500000e+02 8.500000e+02 2.987310e-03 3.126310e-06
8.500000e+02 9.500000e+02 2.896970e-03 3.200180e-06
9.500000e+02 1.050000e+03 2.575630e-03 3.145080e-06
1.050000e+03 1.250000e+03 2.013720e-03 2.100700e-06
1.250000e+03 1.450000e+03 1.378900e-03 1.903155e-06
1.450000e+03 1.650000e+03 9.282700e-04 1.647265e-06
1.650000e+03 1.850000e+03 6.318850e-04 1.496725e-06
1.850000e+03 2.450000e+03 3.073300e-04 6.318567e-07
2.450000e+03 3.250000e+03 8.715575e-05 2.829750e-07
3.250000e+03 4.250000e+03 1.863150e-05 9.758100e-08
4.250000e+03 5.500000e+03 2.839560e-06 2.007784e-08


==> anc/frag/MAJJ_NLO_NNPDF31_ET_CC.dat <==
4.500000e+02 5.100000e+02 2.125783e-04 8.024633e-06
5.100000e+02 5.700000e+02 1.220735e-03 1.759917e-05
5.700000e+02 6.500000e+02 2.888550e-03 3.081862e-05
6.500000e+02 7.500000e+02 4.349480e-03 2.797970e-05
7.500000e+02 8.500000e+02 5.047020e-03 3.043780e-05
8.500000e+02 9.500000e+02 4.837470e-03 3.126280e-05
9.500000e+02 1.050000e+03 4.271480e-03 3.351670e-05
1.050000e+03 1.250000e+03 3.368805e-03 2.040270e-05
1.250000e+03 1.450000e+03 2.288605e-03 1.807740e-05
1.450000e+03 1.650000e+03 1.502510e-03 1.833665e-05
1.650000e+03 1.850000e+03 1.029155e-03 1.343910e-05
1.850000e+03 2.450000e+03 4.703583e-04 5.588117e-06
2.450000e+03 3.250000e+03 1.113352e-04 2.759513e-06
3.250000e+03 4.250000e+03 1.805630e-05 7.336310e-07
4.250000e+03 5.500000e+03 1.966712e-06 2.627176e-07


==> anc/frag/MAJJ_NLO_NNPDF31_ET_CD.dat <==
4.500000e+02 5.100000e+02 2.659700e-04 1.091762e-05
5.100000e+02 5.700000e+02 1.439450e-03 2.394150e-05
5.700000e+02 6.500000e+02 3.227388e-03 4.260700e-05
6.500000e+02 7.500000e+02 4.623290e-03 3.921410e-05
7.500000e+02 8.500000e+02 5.238590e-03 4.342720e-05
8.500000e+02 9.500000e+02 4.969440e-03 4.530420e-05
9.500000e+02 1.050000e+03 4.336800e-03 4.928080e-05
1.050000e+03 1.250000e+03 3.405720e-03 3.074460e-05
1.250000e+03 1.450000e+03 2.268710e-03 2.789345e-05
1.450000e+03 1.650000e+03 1.480015e-03 2.856610e-05
1.650000e+03 1.850000e+03 1.004425e-03 2.165990e-05
1.850000e+03 2.450000e+03 4.306067e-04 9.533717e-06
2.450000e+03 3.250000e+03 8.619700e-05 4.871425e-06
3.250000e+03 4.250000e+03 8.577600e-06 1.433500e-06
4.250000e+03 5.500000e+03 4.229600e-08 4.876744e-07


==> anc/frag/MAJJ_NLO_NNPDF31_ET_CU.dat <==
4.500000e+02 5.100000e+02 1.739067e-04 6.059450e-06
5.100000e+02 5.700000e+02 1.050542e-03 1.336155e-05
5.700000e+02 6.500000e+02 2.570462e-03 2.307038e-05
6.500000e+02 7.500000e+02 3.999190e-03 2.107140e-05
7.500000e+02 8.500000e+02 4.688510e-03 2.286730e-05
8.500000e+02 9.500000e+02 4.507630e-03 2.339340e-05
9.500000e+02 1.050000e+03 3.998090e-03 2.478020e-05
1.050000e+03 1.250000e+03 3.147480e-03 1.515150e-05
1.250000e+03 1.450000e+03 2.151005e-03 1.344930e-05
1.450000e+03 1.650000e+03 1.415445e-03 1.324375e-05
1.650000e+03 1.850000e+03 9.692400e-04 1.001495e-05
1.850000e+03 2.450000e+03 4.530100e-04 4.125750e-06
2.450000e+03 3.250000e+03 1.136163e-04 2.019988e-06
3.250000e+03 4.250000e+03 2.045820e-05 4.989850e-07
4.250000e+03 5.500000e+03 2.565104e-06 1.641336e-07


==> anc/frag/MAJJ_NLO_NNPDF31_ET_DC.dat <==
4.500000e+02 5.100000e+02 1.785767e-04 6.187083e-06
5.100000e+02 5.700000e+02 1.071873e-03 1.370985e-05
5.700000e+02 6.500000e+02 2.617362e-03 2.382288e-05
6.500000e+02 7.500000e+02 4.061400e-03 2.195180e-05
7.500000e+02 8.500000e+02 4.770280e-03 2.403780e-05
8.500000e+02 9.500000e+02 4.592730e-03 2.474540e-05
9.500000e+02 1.050000e+03 4.081520e-03 2.647090e-05
1.050000e+03 1.250000e+03 3.220700e-03 1.626295e-05
1.250000e+03 1.450000e+03 2.205700e-03 1.454190e-05
1.450000e+03 1.650000e+03 1.452700e-03 1.454230e-05
1.650000e+03 1.850000e+03 9.954500e-04 1.097650e-05
1.850000e+03 2.450000e+03 4.648150e-04 4.584333e-06
2.450000e+03 3.250000e+03 1.151439e-04 2.270762e-06
3.250000e+03 4.250000e+03 2.022830e-05 5.744170e-07
4.250000e+03 5.500000e+03 2.409872e-06 1.991520e-07


==> anc/frag/MAJJ_NLO_NNPDF31_ET_DD.dat <==
4.500000e+02 5.100000e+02 2.571883e-04 1.076083e-05
5.100000e+02 5.700000e+02 1.401383e-03 2.346717e-05
5.700000e+02 6.500000e+02 3.154350e-03 4.148037e-05
6.500000e+02 7.500000e+02 4.554240e-03 3.779390e-05
7.500000e+02 8.500000e+02 5.174130e-03 4.142230e-05
8.500000e+02 9.500000e+02 4.923360e-03 4.291010e-05
9.500000e+02 1.050000e+03 4.305250e-03 4.608620e-05
1.050000e+03 1.250000e+03 3.390420e-03 2.861920e-05
1.250000e+03 1.450000e+03 2.272930e-03 2.572605e-05
1.450000e+03 1.650000e+03 1.492200e-03 2.589445e-05
1.650000e+03 1.850000e+03 1.018975e-03 1.965235e-05
1.850000e+03 2.450000e+03 4.471617e-04 8.524017e-06
2.450000e+03 3.250000e+03 9.762962e-05 4.306088e-06
3.250000e+03 4.250000e+03 1.315800e-05 1.240420e-06
4.250000e+03 5.500000e+03 1.122912e-06 3.990216e-07


==> anc/frag/MAJJ_NLO_NNPDF31_ET_UC.dat <==
4.500000e+02 5.100000e+02 2.067483e-04 7.867950e-06
5.100000e+02 5.700000e+02 1.196432e-03 1.717983e-05
5.700000e+02 6.500000e+02 2.842013e-03 2.988200e-05
6.500000e+02 7.500000e+02 4.302830e-03 2.691690e-05
7.500000e+02 8.500000e+02 4.992420e-03 2.902120e-05
8.500000e+02 9.500000e+02 4.785680e-03 2.962750e-05
9.500000e+02 1.050000e+03 4.222900e-03 3.143300e-05
1.050000e+03 1.250000e+03 3.327620e-03 1.905770e-05
1.250000e+03 1.450000e+03 2.261095e-03 1.676170e-05
1.450000e+03 1.650000e+03 1.486280e-03 1.672920e-05
1.650000e+03 1.850000e+03 1.018885e-03 1.229625e-05
1.850000e+03 2.450000e+03 4.683950e-04 5.041383e-06
2.450000e+03 3.250000e+03 1.137704e-04 2.465388e-06
3.250000e+03 4.250000e+03 1.946680e-05 6.439700e-07
4.250000e+03 5.500000e+03 2.351968e-06 2.182064e-07


==> anc/frag/MAJJ_NLO_NNPDF31_ET_UU.dat <==
4.500000e+02 5.100000e+02 2.192167e-04 8.151617e-06
5.100000e+02 5.700000e+02 1.251445e-03 1.798667e-05
5.700000e+02 6.500000e+02 2.955575e-03 3.169800e-05
6.500000e+02 7.500000e+02 4.433520e-03 2.910200e-05
7.500000e+02 8.500000e+02 5.147720e-03 3.199870e-05
8.500000e+02 9.500000e+02 4.934230e-03 3.310560e-05
9.500000e+02 1.050000e+03 4.359920e-03 3.593780e-05
1.050000e+03 1.250000e+03 3.440735e-03 2.198790e-05
1.250000e+03 1.450000e+03 2.335680e-03 1.965835e-05
1.450000e+03 1.650000e+03 1.530660e-03 2.029605e-05
1.650000e+03 1.850000e+03 1.046360e-03 1.486355e-05
1.850000e+03 2.450000e+03 4.742117e-04 6.286150e-06
2.450000e+03 3.250000e+03 1.081752e-04 3.145438e-06
3.250000e+03 4.250000e+03 1.603290e-05 8.561280e-07
4.250000e+03 5.500000e+03 1.389792e-06 3.252208e-07


==> anc/frag/MAJJ_NLO_NNPDF31_HT_CC.dat <==
4.500000e+02 5.100000e+02 1.532912e-04 5.083183e-06
5.100000e+02 5.700000e+02 9.461783e-04 1.106423e-05
5.700000e+02 6.500000e+02 2.334275e-03 1.842512e-05
6.500000e+02 7.500000e+02 3.677130e-03 1.641240e-05
7.500000e+02 8.500000e+02 4.296040e-03 1.765770e-05
8.500000e+02 9.500000e+02 4.107990e-03 1.778610e-05
9.500000e+02 1.050000e+03 3.632730e-03 1.913940e-05
1.050000e+03 1.250000e+03 2.831480e-03 1.142145e-05
1.250000e+03 1.450000e+03 1.926420e-03 1.031205e-05
1.450000e+03 1.650000e+03 1.262845e-03 9.685500e-06
1.650000e+03 1.850000e+03 8.574750e-04 7.736150e-06
1.850000e+03 2.450000e+03 4.017017e-04 3.213933e-06
2.450000e+03 3.250000e+03 1.026784e-04 1.571125e-06
3.250000e+03 4.250000e+03 1.917930e-05 3.643920e-07
4.250000e+03 5.500000e+03 2.529680e-06 8.982880e-08


==> anc/frag/MAJJ_NLO_NNPDF31_HT_CD.dat <==
4.500000e+02 5.100000e+02 1.849700e-04 6.652033e-06
5.100000e+02 5.700000e+02 1.090418e-03 1.442605e-05
5.700000e+02 6.500000e+02 2.631425e-03 2.432075e-05
6.500000e+02 7.500000e+02 4.052630e-03 2.160920e-05
7.500000e+02 8.500000e+02 4.721370e-03 2.337980e-05
8.500000e+02 9.500000e+02 4.519750e-03 2.361380e-05
9.500000e+02 1.050000e+03 3.995470e-03 2.569480e-05
1.050000e+03 1.250000e+03 3.130845e-03 1.522845e-05
1.250000e+03 1.450000e+03 2.134095e-03 1.365760e-05
1.450000e+03 1.650000e+03 1.400305e-03 1.300735e-05
1.650000e+03 1.850000e+03 9.559300e-04 1.005715e-05
1.850000e+03 2.450000e+03 4.464533e-04 4.124800e-06
2.450000e+03 3.250000e+03 1.125007e-04 1.962125e-06
3.250000e+03 4.250000e+03 2.072850e-05 4.610850e-07
4.250000e+03 5.500000e+03 2.708472e-06 1.219904e-07


==> anc/frag/MAJJ_NLO_NNPDF31_HT_CU.dat <==
4.500000e+02 5.100000e+02 1.289015e-04 4.012917e-06
5.100000e+02 5.700000e+02 8.277350e-04 8.802067e-06
5.700000e+02 6.500000e+02 2.068638e-03 1.436388e-05
6.500000e+02 7.500000e+02 3.314080e-03 1.282660e-05
7.500000e+02 8.500000e+02 3.871380e-03 1.360010e-05
8.500000e+02 9.500000e+02 3.694320e-03 1.353740e-05
9.500000e+02 1.050000e+03 3.264930e-03 1.436460e-05
1.050000e+03 1.250000e+03 2.530995e-03 8.524450e-06
1.250000e+03 1.450000e+03 1.716965e-03 7.692950e-06
1.450000e+03 1.650000e+03 1.125090e-03 7.171350e-06
1.650000e+03 1.850000e+03 7.594550e-04 5.844100e-06
1.850000e+03 2.450000e+03 3.554233e-04 2.456567e-06
2.450000e+03 3.250000e+03 9.152212e-05 1.235724e-06
3.250000e+03 4.250000e+03 1.715490e-05 2.835840e-07
4.250000e+03 5.500000e+03 2.269112e-06 6.725384e-08


==> anc/frag/MAJJ_NLO_NNPDF31_HT_DC.dat <==
4.500000e+02 5.100000e+02 1.317992e-04 4.116067e-06
5.100000e+02 5.700000e+02 8.417683e-04 9.061983e-06
5.700000e+02 6.500000e+02 2.101150e-03 1.487987e-05
6.500000e+02 7.500000e+02 3.364120e-03 1.336890e-05
7.500000e+02 8.500000e+02 3.940920e-03 1.427530e-05
8.500000e+02 9.500000e+02 3.769480e-03 1.427360e-05
9.500000e+02 1.050000e+03 3.340710e-03 1.525330e-05
1.050000e+03 1.250000e+03 2.598305e-03 9.079750e-06
1.250000e+03 1.450000e+03 1.769585e-03 8.228750e-06
1.450000e+03 1.650000e+03 1.163010e-03 7.764250e-06
1.650000e+03 1.850000e+03 7.869000e-04 6.310850e-06
1.850000e+03 2.450000e+03 3.696283e-04 2.676250e-06
2.450000e+03 3.250000e+03 9.546000e-05 1.357712e-06
3.250000e+03 4.250000e+03 1.797210e-05 3.179140e-07
4.250000e+03 5.500000e+03 2.381112e-06 7.788448e-08


==> anc/frag/MAJJ_NLO_NNPDF31_HT_DD.dat <==
4.500000e+02 5.100000e+02 1.803917e-04 6.507767e-06
5.100000e+02 5.700000e+02 1.071580e-03 1.405713e-05
5.700000e+02 6.500000e+02 2.594375e-03 2.353962e-05
6.500000e+02 7.500000e+02 4.009770e-03 2.078250e-05
7.500000e+02 8.500000e+02 4.663960e-03 2.230740e-05
8.500000e+02 9.500000e+02 4.458650e-03 2.242010e-05
9.500000e+02 1.050000e+03 3.933320e-03 2.417020e-05
1.050000e+03 1.250000e+03 3.073890e-03 1.428250e-05
1.250000e+03 1.450000e+03 2.089210e-03 1.273560e-05
1.450000e+03 1.650000e+03 1.368455e-03 1.196035e-05
1.650000e+03 1.850000e+03 9.325200e-04 9.270900e-06
1.850000e+03 2.450000e+03 4.347800e-04 3.759433e-06
2.450000e+03 3.250000e+03 1.099018e-04 1.776937e-06
3.250000e+03 4.250000e+03 2.031050e-05 4.106380e-07
4.250000e+03 5.500000e+03 2.676896e-06 1.046632e-07


==> anc/frag/MAJJ_NLO_NNPDF31_HT_UC.dat <==
4.500000e+02 5.100000e+02 1.499083e-04 4.961150e-06
5.100000e+02 5.700000e+02 9.314667e-04 1.076458e-05
5.700000e+02 6.500000e+02 2.303225e-03 1.781025e-05
6.500000e+02 7.500000e+02 3.635300e-03 1.578690e-05
7.500000e+02 8.500000e+02 4.237470e-03 1.686900e-05
8.500000e+02 9.500000e+02 4.044150e-03 1.692010e-05
9.500000e+02 1.050000e+03 3.567430e-03 1.806740e-05
1.050000e+03 1.250000e+03 2.772190e-03 1.075305e-05
1.250000e+03 1.450000e+03 1.879480e-03 9.661750e-06
1.450000e+03 1.650000e+03 1.229130e-03 8.964650e-06
1.650000e+03 1.850000e+03 8.327650e-04 7.179750e-06
1.850000e+03 2.450000e+03 3.889550e-04 2.955433e-06
2.450000e+03 3.250000e+03 9.932200e-05 1.434912e-06
3.250000e+03 4.250000e+03 1.850660e-05 3.272350e-07
4.250000e+03 5.500000e+03 2.443760e-06 7.818824e-08


==> anc/frag/MAJJ_NLO_NNPDF31_HT_UU.dat <==
4.500000e+02 5.100000e+02 1.570765e-04 5.201800e-06
5.100000e+02 5.700000e+02 9.634900e-04 1.137302e-05
5.700000e+02 6.500000e+02 2.372850e-03 1.906050e-05
6.500000e+02 7.500000e+02 3.731920e-03 1.710410e-05
7.500000e+02 8.500000e+02 4.371100e-03 1.854900e-05
8.500000e+02 9.500000e+02 4.188510e-03 1.877960e-05
9.500000e+02 1.050000e+03 3.713620e-03 2.038260e-05
1.050000e+03 1.250000e+03 2.903860e-03 1.220690e-05
1.250000e+03 1.450000e+03 1.982940e-03 1.108140e-05
1.450000e+03 1.650000e+03 1.303260e-03 1.055035e-05
1.650000e+03 1.850000e+03 8.868100e-04 8.409800e-06
1.850000e+03 2.450000e+03 4.166917e-04 3.531300e-06
2.450000e+03 3.250000e+03 1.065305e-04 1.741000e-06
3.250000e+03 4.250000e+03 1.991960e-05 4.124380e-07
4.250000e+03 5.500000e+03 2.617592e-06 1.055264e-07


==> anc/frag/MAJJ_NNLO_NNPDF31_ET_CC.dat <==
4.500000e+02 5.100000e+02 1.562110e-04 1.071840e-04
5.100000e+02 5.700000e+02 9.886267e-04 1.723300e-04
5.700000e+02 6.500000e+02 2.787838e-03 2.647737e-04
6.500000e+02 7.500000e+02 2.868230e-03 4.420390e-04
7.500000e+02 8.500000e+02 5.423350e-03 4.852410e-04
8.500000e+02 9.500000e+02 3.909250e-03 3.216240e-04
9.500000e+02 1.050000e+03 3.520700e-03 3.082620e-04
1.050000e+03 1.250000e+03 2.941490e-03 2.235790e-04
1.250000e+03 1.450000e+03 2.175210e-03 1.846760e-04
1.450000e+03 1.650000e+03 1.252470e-03 1.159415e-04
1.650000e+03 1.850000e+03 6.812350e-04 1.382760e-04
1.850000e+03 2.450000e+03 3.994367e-04 1.175692e-04
2.450000e+03 3.250000e+03 8.052600e-05 1.819962e-05
3.250000e+03 4.250000e+03 2.104130e-05 4.710830e-06
4.250000e+03 5.500000e+03 2.900320e-06 1.208960e-06


==> anc/frag/MAJJ_NNLO_NNPDF31_ET_CD.dat <==
4.500000e+02 5.100000e+02 1.036700e-04 1.473828e-04
5.100000e+02 5.700000e+02 8.538967e-04 2.494233e-04
5.700000e+02 6.500000e+02 2.623463e-03 3.996037e-04
6.500000e+02 7.500000e+02 2.061280e-03 6.605760e-04
7.500000e+02 8.500000e+02 5.645150e-03 7.621090e-04
8.500000e+02 9.500000e+02 3.443880e-03 5.124740e-04
9.500000e+02 1.050000e+03 2.972970e-03 4.852290e-04
1.050000e+03 1.250000e+03 2.718620e-03 3.606330e-04
1.250000e+03 1.450000e+03 2.016720e-03 2.933240e-04
1.450000e+03 1.650000e+03 1.035760e-03 1.924980e-04
1.650000e+03 1.850000e+03 4.929220e-04 2.311150e-04
1.850000e+03 2.450000e+03 3.494317e-04 1.960767e-04
2.450000e+03 3.250000e+03 5.782013e-05 3.295400e-05
3.250000e+03 4.250000e+03 2.348520e-05 9.097270e-06
4.250000e+03 5.500000e+03 4.222704e-06 2.439240e-06


==> anc/frag/MAJJ_NNLO_NNPDF31_ET_CU.dat <==
4.500000e+02 5.100000e+02 1.660317e-04 8.254067e-05
5.100000e+02 5.700000e+02 1.024193e-03 1.268440e-04
5.700000e+02 6.500000e+02 2.759800e-03 1.862300e-04
6.500000e+02 7.500000e+02 3.266150e-03 3.145640e-04
7.500000e+02 8.500000e+02 5.249630e-03 3.250910e-04
8.500000e+02 9.500000e+02 4.113450e-03 2.152040e-04
9.500000e+02 1.050000e+03 3.700230e-03 2.122110e-04
1.050000e+03 1.250000e+03 3.021970e-03 1.492205e-04
1.250000e+03 1.450000e+03 2.194085e-03 1.259695e-04
1.450000e+03 1.650000e+03 1.336225e-03 7.763100e-05
1.650000e+03 1.850000e+03 7.940150e-04 8.983250e-05
1.850000e+03 2.450000e+03 4.244683e-04 7.456883e-05
2.450000e+03 3.250000e+03 9.229512e-05 1.145061e-05
3.250000e+03 4.250000e+03 2.081260e-05 2.971890e-06
4.250000e+03 5.500000e+03 2.538824e-06 7.087160e-07


==> anc/frag/MAJJ_NNLO_NNPDF31_ET_DC.dat <==
4.500000e+02 5.100000e+02 1.641947e-04 8.244033e-05
5.100000e+02 5.700000e+02 1.017905e-03 1.303008e-04
5.700000e+02 6.500000e+02 2.772137e-03 1.936650e-04
6.500000e+02 7.500000e+02 3.241510e-03 3.248820e-04
7.500000e+02 8.500000e+02 5.304790e-03 3.428370e-04
8.500000e+02 9.500000e+02 4.105220e-03 2.306670e-04
9.500000e+02 1.050000e+03 3.688060e-03 2.272150e-04
1.050000e+03 1.250000e+03 3.023245e-03 1.612810e-04
1.250000e+03 1.450000e+03 2.206945e-03 1.381065e-04
1.450000e+03 1.650000e+03 1.330685e-03 8.515850e-05
1.650000e+03 1.850000e+03 7.783950e-04 9.931350e-05
1.850000e+03 2.450000e+03 4.187517e-04 8.174250e-05
2.450000e+03 3.250000e+03 8.848450e-05 1.308375e-05
3.250000e+03 4.250000e+03 2.089700e-05 3.402390e-06
4.250000e+03 5.500000e+03 2.570008e-06 8.488240e-07


==> anc/frag/MAJJ_NNLO_NNPDF31_ET_DD.dat <==
4.500000e+02 5.100000e+02 1.138792e-04 1.480362e-04
5.100000e+02 5.700000e+02 8.829567e-04 2.438400e-04
5.700000e+02 6.500000e+02 2.644513e-03 3.850075e-04
6.500000e+02 7.500000e+02 2.174790e-03 6.432390e-04
7.500000e+02 8.500000e+02 5.612960e-03 7.232370e-04
8.500000e+02 9.500000e+02 3.528720e-03 4.767860e-04
9.500000e+02 1.050000e+03 3.081340e-03 4.521530e-04
1.050000e+03 1.250000e+03 2.772385e-03 3.329565e-04
1.250000e+03 1.450000e+03 2.044695e-03 2.664345e-04
1.450000e+03 1.650000e+03 1.079020e-03 1.743355e-04
1.650000e+03 1.850000e+03 5.483550e-04 2.075165e-04
1.850000e+03 2.450000e+03 3.714533e-04 1.777250e-04
2.450000e+03 3.250000e+03 6.512212e-05 2.857588e-05
3.250000e+03 4.250000e+03 2.086780e-05 7.905080e-06
4.250000e+03 5.500000e+03 3.405496e-06 2.017464e-06


==> anc/frag/MAJJ_NNLO_NNPDF31_ET_UC.dat <==
4.500000e+02 5.100000e+02 1.610115e-04 1.071352e-04
5.100000e+02 5.700000e+02 1.004953e-03 1.677950e-04
5.700000e+02 6.500000e+02 2.790075e-03 2.545512e-04
6.500000e+02 7.500000e+02 2.928080e-03 4.287680e-04
7.500000e+02 8.500000e+02 5.381680e-03 4.604050e-04
8.500000e+02 9.500000e+02 3.948450e-03 3.000420e-04
9.500000e+02 1.050000e+03 3.566820e-03 2.879210e-04
1.050000e+03 1.250000e+03 2.962825e-03 2.070225e-04
1.250000e+03 1.450000e+03 2.177765e-03 1.685765e-04
1.450000e+03 1.650000e+03 1.271215e-03 1.057170e-04
1.650000e+03 1.850000e+03 7.117600e-04 1.251265e-04
1.850000e+03 2.450000e+03 4.114467e-04 1.073080e-04
2.450000e+03 3.250000e+03 8.559175e-05 1.597012e-05
3.250000e+03 4.250000e+03 2.048290e-05 4.136610e-06
4.250000e+03 5.500000e+03 2.707680e-06 1.015016e-06


==> anc/frag/MAJJ_NNLO_NNPDF31_ET_UU.dat <==
4.500000e+02 5.100000e+02 1.514582e-04 1.064787e-04
5.100000e+02 5.700000e+02 9.763200e-04 1.763700e-04
5.700000e+02 6.500000e+02 2.795050e-03 2.748225e-04
6.500000e+02 7.500000e+02 2.818430e-03 4.545810e-04
7.500000e+02 8.500000e+02 5.476270e-03 5.116260e-04
8.500000e+02 9.500000e+02 3.872350e-03 3.458960e-04
9.500000e+02 1.050000e+03 3.472070e-03 3.309360e-04
1.050000e+03 1.250000e+03 2.918415e-03 2.423830e-04
1.250000e+03 1.450000e+03 2.171375e-03 2.036660e-04
1.450000e+03 1.650000e+03 1.228075e-03 1.281920e-04
1.650000e+03 1.850000e+03 6.427200e-04 1.541595e-04
1.850000e+03 2.450000e+03 3.838600e-04 1.297493e-04
2.450000e+03 3.250000e+03 7.367150e-05 2.107325e-05
3.250000e+03 4.250000e+03 2.179760e-05 5.462730e-06
4.250000e+03 5.500000e+03 3.194120e-06 1.472648e-06


==> anc/frag/MAJJ_NNLO_NNPDF31_HT_CC.dat <==
4.500000e+02 5.100000e+02 1.645352e-04 7.141700e-05
5.100000e+02 5.700000e+02 1.019292e-03 1.050187e-04
5.700000e+02 6.500000e+02 2.667600e-03 1.455463e-04
6.500000e+02 7.500000e+02 3.406210e-03 2.512370e-04
7.500000e+02 8.500000e+02 5.081700e-03 2.323720e-04
8.500000e+02 9.500000e+02 4.150110e-03 1.552500e-04
9.500000e+02 1.050000e+03 3.700460e-03 1.536110e-04
1.050000e+03 1.250000e+03 2.987485e-03 1.076350e-04
1.250000e+03 1.450000e+03 2.152415e-03 9.274600e-05
1.450000e+03 1.650000e+03 1.347745e-03 5.536800e-05
1.650000e+03 1.850000e+03 8.316400e-04 6.333300e-05
1.850000e+03 2.450000e+03 4.262067e-04 4.441233e-05
2.450000e+03 3.250000e+03 9.860038e-05 7.391212e-06
3.250000e+03 4.250000e+03 2.097830e-05 1.944100e-06
4.250000e+03 5.500000e+03 2.468360e-06 4.325008e-07


==> anc/frag/MAJJ_NNLO_NNPDF31_HT_CD.dat <==
4.500000e+02 5.100000e+02 1.658132e-04 8.987567e-05
5.100000e+02 5.700000e+02 1.026153e-03 1.368795e-04
5.700000e+02 6.500000e+02 2.776362e-03 1.980437e-04
6.500000e+02 7.500000e+02 3.217200e-03 3.393270e-04
7.500000e+02 8.500000e+02 5.300080e-03 3.324250e-04
8.500000e+02 9.500000e+02 4.143300e-03 2.211590e-04
9.500000e+02 1.050000e+03 3.711790e-03 2.090290e-04
1.050000e+03 1.250000e+03 3.032990e-03 1.525635e-04
1.250000e+03 1.450000e+03 2.221890e-03 1.284700e-04
1.450000e+03 1.650000e+03 1.354790e-03 7.646750e-05
1.650000e+03 1.850000e+03 7.962500e-04 9.188150e-05
1.850000e+03 2.450000e+03 4.305100e-04 6.612333e-05
2.450000e+03 3.250000e+03 9.572350e-05 1.079172e-05
3.250000e+03 4.250000e+03 2.171680e-05 2.703050e-06
4.250000e+03 5.500000e+03 2.537104e-06 6.513792e-07


==> anc/frag/MAJJ_NNLO_NNPDF31_HT_CU.dat <==
4.500000e+02 5.100000e+02 1.560652e-04 5.923900e-05
5.100000e+02 5.700000e+02 9.805317e-04 8.546417e-05
5.700000e+02 6.500000e+02 2.507762e-03 1.133051e-04
6.500000e+02 7.500000e+02 3.432460e-03 1.955680e-04
7.500000e+02 8.500000e+02 4.827850e-03 1.697980e-04
8.500000e+02 9.500000e+02 4.037820e-03 1.148350e-04
9.500000e+02 1.050000e+03 3.588330e-03 1.193150e-04
1.050000e+03 1.250000e+03 2.869520e-03 7.996700e-05
1.250000e+03 1.450000e+03 2.048270e-03 6.995100e-05
1.450000e+03 1.650000e+03 1.298915e-03 4.187410e-05
1.650000e+03 1.850000e+03 8.208900e-04 4.572585e-05
1.850000e+03 2.450000e+03 4.080050e-04 3.091800e-05
2.450000e+03 3.250000e+03 9.775687e-05 5.307975e-06
3.250000e+03 4.250000e+03 1.994500e-05 1.463920e-06
4.250000e+03 5.500000e+03 2.379968e-06 3.058920e-07


==> anc/frag/MAJJ_NNLO_NNPDF31_HT_DC.dat <==
4.500000e+02 5.100000e+02 1.565203e-04 5.956667e-05
5.100000e+02 5.700000e+02 9.809167e-04 8.803200e-05
5.700000e+02 6.500000e+02 2.522100e-03 1.178529e-04
6.500000e+02 7.500000e+02 3.430760e-03 2.026860e-04
7.500000e+02 8.500000e+02 4.879650e-03 1.786960e-04
8.500000e+02 9.500000e+02 4.055410e-03 1.222140e-04
9.500000e+02 1.050000e+03 3.606600e-03 1.269940e-04
1.050000e+03 1.250000e+03 2.893075e-03 8.586350e-05
1.250000e+03 1.450000e+03 2.075900e-03 7.586600e-05
1.450000e+03 1.650000e+03 1.312705e-03 4.523340e-05
1.650000e+03 1.850000e+03 8.264950e-04 4.982500e-05
1.850000e+03 2.450000e+03 4.127350e-04 3.348950e-05
2.450000e+03 3.250000e+03 9.824100e-05 5.923425e-06
3.250000e+03 4.250000e+03 2.023620e-05 1.637500e-06
4.250000e+03 5.500000e+03 2.400616e-06 3.558304e-07


==> anc/frag/MAJJ_NNLO_NNPDF31_HT_DD.dat <==
4.500000e+02 5.100000e+02 1.685117e-04 8.960883e-05
5.100000e+02 5.700000e+02 1.036218e-03 1.330573e-04
5.700000e+02 6.500000e+02 2.772600e-03 1.903100e-04
6.500000e+02 7.500000e+02 3.253930e-03 3.291140e-04
7.500000e+02 8.500000e+02 5.255560e-03 3.158440e-04
8.500000e+02 9.500000e+02 4.157360e-03 2.069200e-04
9.500000e+02 1.050000e+03 3.727430e-03 1.957790e-04
1.050000e+03 1.250000e+03 3.033820e-03 1.417495e-04
1.250000e+03 1.450000e+03 2.208230e-03 1.178385e-04
1.450000e+03 1.650000e+03 1.356320e-03 7.028950e-05
1.650000e+03 1.850000e+03 8.078750e-04 8.368750e-05
1.850000e+03 2.450000e+03 4.332417e-04 6.076017e-05
2.450000e+03 3.250000e+03 9.799163e-05 9.580850e-06
3.250000e+03 4.250000e+03 2.160040e-05 2.403830e-06
4.250000e+03 5.500000e+03 2.539000e-06 5.565792e-07


==> anc/frag/MAJJ_NNLO_NNPDF31_HT_UC.dat <==
4.500000e+02 5.100000e+02 1.652817e-04 7.097900e-05
5.100000e+02 5.700000e+02 1.023802e-03 1.019418e-04
5.700000e+02 6.500000e+02 2.659962e-03 1.398712e-04
6.500000e+02 7.500000e+02 3.425490e-03 2.429730e-04
7.500000e+02 8.500000e+02 5.039070e-03 2.209990e-04
8.500000e+02 9.500000e+02 4.149520e-03 1.458020e-04
9.500000e+02 1.050000e+03 3.699390e-03 1.443270e-04
1.050000e+03 1.250000e+03 2.976540e-03 1.003250e-04
1.250000e+03 1.450000e+03 2.133050e-03 8.554250e-05
1.450000e+03 1.650000e+03 1.341050e-03 5.124800e-05
1.650000e+03 1.850000e+03 8.326000e-04 5.810400e-05
1.850000e+03 2.450000e+03 4.245200e-04 4.101967e-05
2.450000e+03 3.250000e+03 9.917700e-05 6.630650e-06
3.250000e+03 4.250000e+03 2.080630e-05 1.745780e-06
4.250000e+03 5.500000e+03 2.462496e-06 3.738200e-07


==> anc/frag/MAJJ_NNLO_NNPDF31_HT_UU.dat <==
4.500000e+02 5.100000e+02 1.638707e-04 7.153733e-05
5.100000e+02 5.700000e+02 1.016435e-03 1.080403e-04
5.700000e+02 6.500000e+02 2.681238e-03 1.514125e-04
6.500000e+02 7.500000e+02 3.394360e-03 2.596330e-04
7.500000e+02 8.500000e+02 5.136670e-03 2.447670e-04
8.500000e+02 9.500000e+02 4.158610e-03 1.658660e-04
9.500000e+02 1.050000e+03 3.708320e-03 1.639880e-04
1.050000e+03 1.250000e+03 3.004020e-03 1.159340e-04
1.250000e+03 1.450000e+03 2.176875e-03 1.011350e-04
1.450000e+03 1.650000e+03 1.355970e-03 6.019800e-05
1.650000e+03 1.850000e+03 8.305150e-04 6.951450e-05
1.850000e+03 2.450000e+03 4.280800e-04 4.835767e-05
2.450000e+03 3.250000e+03 9.771125e-05 8.335812e-06
3.250000e+03 4.250000e+03 2.116100e-05 2.194510e-06
4.250000e+03 5.500000e+03 2.468312e-06 5.085280e-07


==> anc/frag/MJJ_LO_NNPDF31_ET_CC.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 2.601617e-04 1.432763e-06
3.200000e+02 3.900000e+02 1.678629e-03 3.224486e-06
3.900000e+02 4.700000e+02 3.859350e-03 4.690413e-06
4.700000e+02 5.500000e+02 5.457638e-03 5.875475e-06
5.500000e+02 6.500000e+02 5.550340e-03 5.541110e-06
6.500000e+02 7.500000e+02 4.824650e-03 5.432360e-06
7.500000e+02 9.000000e+02 3.723073e-03 4.101300e-06
9.000000e+02 1.100000e+03 2.489765e-03 3.139210e-06
1.100000e+03 1.300000e+03 1.549520e-03 2.626430e-06
1.300000e+03 1.600000e+03 8.806833e-04 1.659237e-06
1.600000e+03 2.000000e+03 4.174650e-04 1.016765e-06
2.000000e+03 2.500000e+03 1.685726e-04 5.236500e-07
2.500000e+03 4.000000e+03 3.362747e-05 1.098567e-07


==> anc/frag/MJJ_LO_NNPDF31_ET_CD.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 3.218417e-04 1.774717e-06
3.200000e+02 3.900000e+02 2.089743e-03 4.019943e-06
3.900000e+02 4.700000e+02 4.838663e-03 5.887638e-06
4.700000e+02 5.500000e+02 6.890963e-03 7.427787e-06
5.500000e+02 6.500000e+02 7.057970e-03 7.054770e-06
6.500000e+02 7.500000e+02 6.179390e-03 6.967640e-06
7.500000e+02 9.000000e+02 4.805333e-03 5.302720e-06
9.000000e+02 1.100000e+03 3.244245e-03 4.097600e-06
1.100000e+03 1.300000e+03 2.038495e-03 3.455415e-06
1.300000e+03 1.600000e+03 1.170447e-03 2.205067e-06
1.600000e+03 2.000000e+03 5.616825e-04 1.363780e-06
2.000000e+03 2.500000e+03 2.299100e-04 7.092900e-07
2.500000e+03 4.000000e+03 4.675893e-05 1.512540e-07


==> anc/frag/MJJ_LO_NNPDF31_ET_CU.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 2.130517e-04 1.172252e-06
3.200000e+02 3.900000e+02 1.367194e-03 2.623671e-06
3.900000e+02 4.700000e+02 3.124125e-03 3.794112e-06
4.700000e+02 5.500000e+02 4.390950e-03 4.723650e-06
5.500000e+02 6.500000e+02 4.438040e-03 4.428020e-06
6.500000e+02 7.500000e+02 3.833710e-03 4.313670e-06
7.500000e+02 9.000000e+02 2.938580e-03 3.234453e-06
9.000000e+02 1.100000e+03 1.948850e-03 2.455525e-06
1.100000e+03 1.300000e+03 1.202750e-03 2.040665e-06
1.300000e+03 1.600000e+03 6.775233e-04 1.278030e-06
1.600000e+03 2.000000e+03 3.177125e-04 7.768725e-07
2.000000e+03 2.500000e+03 1.267652e-04 3.966080e-07
2.500000e+03 4.000000e+03 2.485540e-05 8.195267e-08


==> anc/frag/MJJ_LO_NNPDF31_ET_DC.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 2.179283e-04 1.200058e-06
3.200000e+02 3.900000e+02 1.407250e-03 2.702271e-06
3.900000e+02 4.700000e+02 3.237412e-03 3.931775e-06
4.700000e+02 5.500000e+02 4.580987e-03 4.926463e-06
5.500000e+02 6.500000e+02 4.662260e-03 4.647400e-06
6.500000e+02 7.500000e+02 4.055450e-03 4.557050e-06
7.500000e+02 9.000000e+02 3.131493e-03 3.440947e-06
9.000000e+02 1.100000e+03 2.095520e-03 2.634020e-06
1.100000e+03 1.300000e+03 1.304905e-03 2.204100e-06
1.300000e+03 1.600000e+03 7.420433e-04 1.392633e-06
1.600000e+03 2.000000e+03 3.519325e-04 8.535200e-07
2.000000e+03 2.500000e+03 1.421956e-04 4.398200e-07
2.500000e+03 4.000000e+03 2.838513e-05 9.232400e-08


==> anc/frag/MJJ_LO_NNPDF31_ET_DD.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 3.159783e-04 1.740367e-06
3.200000e+02 3.900000e+02 2.036800e-03 3.914143e-06
3.900000e+02 4.700000e+02 4.679425e-03 5.691887e-06
4.700000e+02 5.500000e+02 6.612375e-03 7.127713e-06
5.500000e+02 6.500000e+02 6.718750e-03 6.719870e-06
6.500000e+02 7.500000e+02 5.835550e-03 6.586490e-06
7.500000e+02 9.000000e+02 4.499753e-03 4.971820e-06
9.000000e+02 1.100000e+03 3.006835e-03 3.805085e-06
1.100000e+03 1.300000e+03 1.870060e-03 3.182950e-06
1.300000e+03 1.600000e+03 1.062207e-03 2.010470e-06
1.600000e+03 2.000000e+03 5.031925e-04 1.231777e-06
2.000000e+03 2.500000e+03 2.030480e-04 6.339680e-07
2.500000e+03 4.000000e+03 4.047193e-05 1.329073e-07


==> anc/frag/MJJ_LO_NNPDF31_ET_UC.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 2.543400e-04 1.399567e-06
3.200000e+02 3.900000e+02 1.630843e-03 3.130729e-06
3.900000e+02 4.700000e+02 3.724325e-03 4.526212e-06
4.700000e+02 5.500000e+02 5.231263e-03 5.633625e-06
5.500000e+02 6.500000e+02 5.283470e-03 5.279580e-06
6.500000e+02 7.500000e+02 4.560910e-03 5.142260e-06
7.500000e+02 9.000000e+02 3.493767e-03 3.855200e-06
9.000000e+02 1.100000e+03 2.315535e-03 2.926500e-06
1.100000e+03 1.300000e+03 1.428240e-03 2.431695e-06
1.300000e+03 1.600000e+03 8.041200e-04 1.522697e-06
1.600000e+03 2.000000e+03 3.768750e-04 9.254600e-07
2.000000e+03 2.500000e+03 1.502808e-04 4.722040e-07
2.500000e+03 4.000000e+03 2.944587e-05 9.751600e-08


==> anc/frag/MJJ_LO_NNPDF31_ET_UU.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 2.649900e-04 1.461052e-06
3.200000e+02 3.900000e+02 1.722257e-03 3.311657e-06
3.900000e+02 4.700000e+02 3.990725e-03 4.851750e-06
4.700000e+02 5.500000e+02 5.687638e-03 6.122875e-06
5.500000e+02 6.500000e+02 5.830650e-03 5.817320e-06
6.500000e+02 7.500000e+02 5.109010e-03 5.746770e-06
7.500000e+02 9.000000e+02 3.975987e-03 4.374300e-06
9.000000e+02 1.100000e+03 2.686400e-03 3.380560e-06
1.100000e+03 1.300000e+03 1.689120e-03 2.851275e-06
1.300000e+03 1.600000e+03 9.704433e-04 1.819843e-06
1.600000e+03 2.000000e+03 4.659950e-04 1.125730e-06
2.000000e+03 2.500000e+03 1.908746e-04 5.858660e-07
2.500000e+03 4.000000e+03 3.885107e-05 1.250213e-07


==> anc/frag/MJJ_LO_NNPDF31_HT_CC.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 1.881083e-04 1.034828e-06
3.200000e+02 3.900000e+02 1.183774e-03 2.273529e-06
3.900000e+02 4.700000e+02 2.636700e-03 3.207612e-06
4.700000e+02 5.500000e+02 3.620100e-03 3.911450e-06
5.500000e+02 6.500000e+02 3.583740e-03 3.614100e-06
6.500000e+02 7.500000e+02 3.034460e-03 3.478360e-06
7.500000e+02 9.000000e+02 2.276707e-03 2.578547e-06
9.000000e+02 1.100000e+03 1.471065e-03 1.934770e-06
1.100000e+03 1.300000e+03 8.841150e-04 1.590110e-06
1.300000e+03 1.600000e+03 4.841933e-04 9.830600e-07
1.600000e+03 2.000000e+03 2.192002e-04 5.866725e-07
2.000000e+03 2.500000e+03 8.379180e-05 2.904600e-07
2.500000e+03 4.000000e+03 1.535993e-05 5.675313e-08


==> anc/frag/MJJ_LO_NNPDF31_HT_CD.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 2.279083e-04 1.254698e-06
3.200000e+02 3.900000e+02 1.439914e-03 2.767729e-06
3.900000e+02 4.700000e+02 3.220638e-03 3.920338e-06
4.700000e+02 5.500000e+02 4.440662e-03 4.801763e-06
5.500000e+02 6.500000e+02 4.415610e-03 4.457350e-06
6.500000e+02 7.500000e+02 3.755870e-03 4.311850e-06
7.500000e+02 9.000000e+02 2.831680e-03 3.214400e-06
9.000000e+02 1.100000e+03 1.840725e-03 2.428495e-06
1.100000e+03 1.300000e+03 1.112970e-03 2.006660e-06
1.300000e+03 1.600000e+03 6.134433e-04 1.249637e-06
1.600000e+03 2.000000e+03 2.798400e-04 7.504900e-07
2.000000e+03 2.500000e+03 1.078558e-04 3.739040e-07
2.500000e+03 4.000000e+03 1.999920e-05 7.384400e-08


==> anc/frag/MJJ_LO_NNPDF31_HT_CU.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 1.569745e-04 8.631217e-07
3.200000e+02 3.900000e+02 9.844186e-04 1.889643e-06
3.900000e+02 4.700000e+02 2.184562e-03 2.656825e-06
4.700000e+02 5.500000e+02 2.988000e-03 3.227187e-06
5.500000e+02 6.500000e+02 2.946290e-03 2.969770e-06
6.500000e+02 7.500000e+02 2.484570e-03 2.845450e-06
7.500000e+02 9.000000e+02 1.856027e-03 2.099007e-06
9.000000e+02 1.100000e+03 1.192750e-03 1.565430e-06
1.100000e+03 1.300000e+03 7.129500e-04 1.280465e-06
1.300000e+03 1.600000e+03 3.882033e-04 7.865300e-07
1.600000e+03 2.000000e+03 1.745288e-04 4.666925e-07
2.000000e+03 2.500000e+03 6.621340e-05 2.296940e-07
2.500000e+03 4.000000e+03 1.200820e-05 4.441740e-08


==> anc/frag/MJJ_LO_NNPDF31_HT_DC.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 1.611838e-04 8.866283e-07
3.200000e+02 3.900000e+02 1.015981e-03 1.950600e-06
3.900000e+02 4.700000e+02 2.266913e-03 2.755938e-06
4.700000e+02 5.500000e+02 3.117188e-03 3.364412e-06
5.500000e+02 6.500000e+02 3.090180e-03 3.110860e-06
6.500000e+02 7.500000e+02 2.619810e-03 2.995460e-06
7.500000e+02 9.000000e+02 1.967980e-03 2.221380e-06
9.000000e+02 1.100000e+03 1.273240e-03 1.667220e-06
1.100000e+03 1.300000e+03 7.661300e-04 1.370680e-06
1.300000e+03 1.600000e+03 4.200567e-04 8.476667e-07
1.600000e+03 2.000000e+03 1.904070e-04 5.061700e-07
2.000000e+03 2.500000e+03 7.289360e-05 2.509500e-07
2.500000e+03 4.000000e+03 1.338967e-05 4.913180e-08


==> anc/frag/MJJ_LO_NNPDF31_HT_DD.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 2.223883e-04 1.223547e-06
3.200000e+02 3.900000e+02 1.396844e-03 2.683829e-06
3.900000e+02 4.700000e+02 3.104950e-03 3.780187e-06
4.700000e+02 5.500000e+02 4.255337e-03 4.603675e-06
5.500000e+02 6.500000e+02 4.205770e-03 4.250180e-06
6.500000e+02 7.500000e+02 3.555980e-03 4.088260e-06
7.500000e+02 9.000000e+02 2.664260e-03 3.029400e-06
9.000000e+02 1.100000e+03 1.718890e-03 2.272365e-06
1.100000e+03 1.300000e+03 1.031640e-03 1.866840e-06
1.300000e+03 1.600000e+03 5.642467e-04 1.153727e-06
1.600000e+03 2.000000e+03 2.550675e-04 6.880550e-07
2.000000e+03 2.500000e+03 9.733500e-05 3.401080e-07
2.500000e+03 4.000000e+03 1.780040e-05 6.629800e-08


==> anc/frag/MJJ_LO_NNPDF31_HT_UC.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 1.831967e-04 1.007393e-06
3.200000e+02 3.900000e+02 1.147000e-03 2.202486e-06
3.900000e+02 4.700000e+02 2.540912e-03 3.092263e-06
4.700000e+02 5.500000e+02 3.470075e-03 3.751925e-06
5.500000e+02 6.500000e+02 3.416890e-03 3.450200e-06
6.500000e+02 7.500000e+02 2.877820e-03 3.304160e-06
7.500000e+02 9.000000e+02 2.147207e-03 2.436500e-06
9.000000e+02 1.100000e+03 1.378075e-03 1.816640e-06
1.100000e+03 1.300000e+03 8.227500e-04 1.485445e-06
1.300000e+03 1.600000e+03 4.474767e-04 9.121533e-07
1.600000e+03 2.000000e+03 2.009210e-04 5.409150e-07
2.000000e+03 2.500000e+03 7.611260e-05 2.658560e-07
2.500000e+03 4.000000e+03 1.377513e-05 5.130753e-08


==> anc/frag/MJJ_LO_NNPDF31_HT_UU.dat <==
5.000000e+01 1.000000e+02 0.000000e+00 0.000000e+00
1.000000e+02 1.500000e+02 0.000000e+00 0.000000e+00
1.500000e+02 2.000000e+02 0.000000e+00 0.000000e+00
2.000000e+02 2.600000e+02 0.000000e+00 0.000000e+00
2.600000e+02 3.200000e+02 1.927767e-04 1.061177e-06
3.200000e+02 3.900000e+02 1.220276e-03 2.344614e-06
3.900000e+02 4.700000e+02 2.734950e-03 3.326537e-06
4.700000e+02 5.500000e+02 3.777775e-03 4.079763e-06
5.500000e+02 6.500000e+02 3.762570e-03 3.790270e-06
6.500000e+02 7.500000e+02 3.205050e-03 3.668590e-06
7.500000e+02 9.000000e+02 2.419793e-03 2.736007e-06
9.000000e+02 1.100000e+03 1.575345e-03 2.067695e-06
1.100000e+03 1.300000e+03 9.538250e-04 1.709200e-06
1.300000e+03 1.600000e+03 5.264133e-04 1.064773e-06
1.600000e+03 2.000000e+03 2.404903e-04 6.399025e-07
2.000000e+03 2.500000e+03 9.284820e-05 3.193200e-07
2.500000e+03 4.000000e+03 1.725720e-05 6.321273e-08


==> anc/frag/MJJ_NLO_NNPDF31_ET_CC.dat <==
5.000000e+01 1.000000e+02 8.664820e-05 3.635360e-06
1.000000e+02 1.500000e+02 3.460300e-04 6.727460e-06
1.500000e+02 2.000000e+02 3.793200e-04 5.002660e-06
2.000000e+02 2.600000e+02 4.441067e-04 6.169483e-06
2.600000e+02 3.200000e+02 9.160300e-04 1.538462e-05
3.200000e+02 3.900000e+02 2.931557e-03 3.570471e-05
3.900000e+02 4.700000e+02 5.452925e-03 3.729775e-05
4.700000e+02 5.500000e+02 6.769775e-03 4.275837e-05
5.500000e+02 6.500000e+02 6.454650e-03 3.888790e-05
6.500000e+02 7.500000e+02 5.274930e-03 3.975500e-05
7.500000e+02 9.000000e+02 3.876680e-03 2.699247e-05
9.000000e+02 1.100000e+03 2.389215e-03 2.174595e-05
1.100000e+03 1.300000e+03 1.360230e-03 1.590575e-05
1.300000e+03 1.600000e+03 7.006033e-04 1.063027e-05
1.600000e+03 2.000000e+03 2.778425e-04 5.544050e-06
2.000000e+03 2.500000e+03 9.259740e-05 2.969980e-06
2.500000e+03 4.000000e+03 1.327353e-05 5.948727e-07


==> anc/frag/MJJ_NLO_NNPDF31_ET_CD.dat <==
5.000000e+01 1.000000e+02 1.257538e-04 5.304020e-06
1.000000e+02 1.500000e+02 5.082500e-04 1.007910e-05
1.500000e+02 2.000000e+02 5.591280e-04 7.451180e-06
2.000000e+02 2.600000e+02 6.520617e-04 9.247967e-06
2.600000e+02 3.200000e+02 1.206458e-03 2.128900e-05
3.200000e+02 3.900000e+02 3.442586e-03 5.027329e-05
3.900000e+02 4.700000e+02 6.081900e-03 5.211462e-05
4.700000e+02 5.500000e+02 7.234937e-03 6.069350e-05
5.500000e+02 6.500000e+02 6.720910e-03 5.636150e-05
6.500000e+02 7.500000e+02 5.356550e-03 5.873360e-05
7.500000e+02 9.000000e+02 3.853847e-03 4.101373e-05
9.000000e+02 1.100000e+03 2.272810e-03 3.356485e-05
1.100000e+03 1.300000e+03 1.234625e-03 2.568710e-05
1.300000e+03 1.600000e+03 5.846733e-04 1.766223e-05
1.600000e+03 2.000000e+03 1.951787e-04 9.828075e-06
2.000000e+03 2.500000e+03 5.002180e-05 5.369360e-06
2.500000e+03 4.000000e+03 2.136800e-06 1.158780e-06


==> anc/frag/MJJ_NLO_NNPDF31_ET_CU.dat <==
5.000000e+01 1.000000e+02 6.156100e-05 2.572540e-06
1.000000e+02 1.500000e+02 2.433760e-04 4.656600e-06
1.500000e+02 2.000000e+02 2.660040e-04 3.483360e-06
2.000000e+02 2.600000e+02 3.125417e-04 4.270367e-06
2.600000e+02 3.200000e+02 7.188750e-04 1.144035e-05
3.200000e+02 3.900000e+02 2.520186e-03 2.621371e-05
3.900000e+02 4.700000e+02 4.859075e-03 2.786325e-05
4.700000e+02 5.500000e+02 6.188238e-03 3.194875e-05
5.500000e+02 6.500000e+02 5.968950e-03 2.898240e-05
6.500000e+02 7.500000e+02 4.933420e-03 2.932350e-05
7.500000e+02 9.000000e+02 3.657893e-03 1.996320e-05
9.000000e+02 1.100000e+03 2.294010e-03 1.597305e-05
1.100000e+03 1.300000e+03 1.330355e-03 1.174610e-05
1.300000e+03 1.600000e+03 7.039600e-04 7.712900e-06
1.600000e+03 2.000000e+03 2.943850e-04 4.097925e-06
2.000000e+03 2.500000e+03 1.040488e-04 2.176000e-06
2.500000e+03 4.000000e+03 1.687647e-05 3.982833e-07


==> anc/frag/MJJ_NLO_NNPDF31_ET_DC.dat <==
5.000000e+01 1.000000e+02 6.587340e-05 2.760760e-06
1.000000e+02 1.500000e+02 2.635320e-04 5.114300e-06
1.500000e+02 2.000000e+02 2.891560e-04 3.807100e-06
2.000000e+02 2.600000e+02 3.384267e-04 4.688467e-06
2.600000e+02 3.200000e+02 7.537933e-04 1.183557e-05
3.200000e+02 3.900000e+02 2.586286e-03 2.751643e-05
3.900000e+02 4.700000e+02 4.963363e-03 2.906387e-05
4.700000e+02 5.500000e+02 6.312362e-03 3.357750e-05
5.500000e+02 6.500000e+02 6.091300e-03 3.074080e-05
6.500000e+02 7.500000e+02 5.041390e-03 3.138350e-05
7.500000e+02 9.000000e+02 3.740740e-03 2.156060e-05
9.000000e+02 1.100000e+03 2.345055e-03 1.734700e-05
1.100000e+03 1.300000e+03 1.357860e-03 1.289155e-05
1.300000e+03 1.600000e+03 7.150500e-04 8.570367e-06
1.600000e+03 2.000000e+03 2.966825e-04 4.598700e-06
2.000000e+03 2.500000e+03 1.031456e-04 2.447460e-06
2.500000e+03 4.000000e+03 1.621133e-05 4.588987e-07


==> anc/frag/MJJ_NLO_NNPDF31_ET_DD.dat <==
5.000000e+01 1.000000e+02 1.172988e-04 4.927880e-06
1.000000e+02 1.500000e+02 4.674340e-04 9.107800e-06
1.500000e+02 2.000000e+02 5.118260e-04 6.764060e-06
2.000000e+02 2.600000e+02 5.994950e-04 8.356017e-06
2.600000e+02 3.200000e+02 1.137542e-03 2.062967e-05
3.200000e+02 3.900000e+02 3.328057e-03 4.788257e-05
3.900000e+02 4.700000e+02 5.933875e-03 5.012137e-05
4.700000e+02 5.500000e+02 7.105013e-03 5.787438e-05
5.500000e+02 6.500000e+02 6.632590e-03 5.317420e-05
6.500000e+02 7.500000e+02 5.310380e-03 5.482780e-05
7.500000e+02 9.000000e+02 3.845513e-03 3.790087e-05
9.000000e+02 1.100000e+03 2.300135e-03 3.078665e-05
1.100000e+03 1.300000e+03 1.273480e-03 2.330925e-05
1.300000e+03 1.600000e+03 6.256200e-04 1.580953e-05
1.600000e+03 2.000000e+03 2.255812e-04 8.689875e-06
2.000000e+03 2.500000e+03 6.814000e-05 4.747960e-06
2.500000e+03 4.000000e+03 7.407800e-06 1.002007e-06


==> anc/frag/MJJ_NLO_NNPDF31_ET_UC.dat <==
5.000000e+01 1.000000e+02 8.097640e-05 3.387640e-06
1.000000e+02 1.500000e+02 3.195680e-04 6.125300e-06
1.500000e+02 2.000000e+02 3.489620e-04 4.577580e-06
2.000000e+02 2.600000e+02 4.101617e-04 5.619067e-06
2.600000e+02 3.200000e+02 8.717033e-04 1.488305e-05
3.200000e+02 3.900000e+02 2.857686e-03 3.403514e-05
3.900000e+02 4.700000e+02 5.353513e-03 3.582075e-05
4.700000e+02 5.500000e+02 6.671000e-03 4.076550e-05
5.500000e+02 6.500000e+02 6.370450e-03 3.673870e-05
6.500000e+02 7.500000e+02 5.209520e-03 3.721700e-05
7.500000e+02 9.000000e+02 3.834400e-03 2.504820e-05
9.000000e+02 1.100000e+03 2.372850e-03 2.006360e-05
1.100000e+03 1.300000e+03 1.358740e-03 1.453205e-05
1.300000e+03 1.600000e+03 7.077433e-04 9.589267e-06
1.600000e+03 2.000000e+03 2.860950e-04 4.945600e-06
2.000000e+03 2.500000e+03 9.861580e-05 2.661680e-06
2.500000e+03 4.000000e+03 1.518927e-05 5.212253e-07


==> anc/frag/MJJ_NLO_NNPDF31_ET_UU.dat <==
5.000000e+01 1.000000e+02 9.289500e-05 3.913060e-06
1.000000e+02 1.500000e+02 3.762560e-04 7.444740e-06
1.500000e+02 2.000000e+02 4.144000e-04 5.511360e-06
2.000000e+02 2.600000e+02 4.830817e-04 6.827633e-06
2.600000e+02 3.200000e+02 9.681933e-04 1.589017e-05
3.200000e+02 3.900000e+02 3.027686e-03 3.751457e-05
3.900000e+02 4.700000e+02 5.597763e-03 3.886050e-05
4.700000e+02 5.500000e+02 6.929975e-03 4.494987e-05
5.500000e+02 6.500000e+02 6.599820e-03 4.133280e-05
6.500000e+02 7.500000e+02 5.391420e-03 4.270330e-05
7.500000e+02 9.000000e+02 3.955860e-03 2.931120e-05
9.000000e+02 1.100000e+03 2.426200e-03 2.376805e-05
1.100000e+03 1.300000e+03 1.371040e-03 1.760855e-05
1.300000e+03 1.600000e+03 6.958600e-04 1.194313e-05
1.600000e+03 2.000000e+03 2.687350e-04 6.318275e-06
2.000000e+03 2.500000e+03 8.501080e-05 3.385660e-06
2.500000e+03 4.000000e+03 1.064767e-05 6.956800e-07


==> anc/frag/MJJ_NLO_NNPDF31_HT_CC.dat <==
5.000000e+01 1.000000e+02 4.818960e-05 2.006580e-06
1.000000e+02 1.500000e+02 1.821056e-04 3.454640e-06
1.500000e+02 2.000000e+02 1.955012e-04 2.588080e-06
2.000000e+02 2.600000e+02 2.328600e-04 3.217350e-06
2.600000e+02 3.200000e+02 5.997983e-04 9.450917e-06
3.200000e+02 3.900000e+02 2.246743e-03 2.137800e-05
3.900000e+02 4.700000e+02 4.396725e-03 2.189487e-05
4.700000e+02 5.500000e+02 5.632712e-03 2.466337e-05
5.500000e+02 6.500000e+02 5.411990e-03 2.213140e-05
6.500000e+02 7.500000e+02 4.465880e-03 2.207310e-05
7.500000e+02 9.000000e+02 3.301387e-03 1.490147e-05
9.000000e+02 1.100000e+03 2.072370e-03 1.189825e-05
1.100000e+03 1.300000e+03 1.204430e-03 8.921250e-06
1.300000e+03 1.600000e+03 6.400100e-04 5.766867e-06
1.600000e+03 2.000000e+03 2.728825e-04 3.191225e-06
2.000000e+03 2.500000e+03 9.812400e-05 1.675740e-06
2.500000e+03 4.000000e+03 1.659493e-05 2.805333e-07


==> anc/frag/MJJ_NLO_NNPDF31_HT_CD.dat <==
5.000000e+01 1.000000e+02 6.645120e-05 2.775980e-06
1.000000e+02 1.500000e+02 2.524780e-04 4.856380e-06
1.500000e+02 2.000000e+02 2.712720e-04 3.610320e-06
2.000000e+02 2.600000e+02 3.222783e-04 4.523383e-06
2.600000e+02 3.200000e+02 7.451133e-04 1.254605e-05
3.200000e+02 3.900000e+02 2.593743e-03 2.878586e-05
3.900000e+02 4.700000e+02 4.948325e-03 2.905150e-05
4.700000e+02 5.500000e+02 6.240625e-03 3.275750e-05
5.500000e+02 6.500000e+02 5.973850e-03 2.948270e-05
6.500000e+02 7.500000e+02 4.909370e-03 2.956810e-05
7.500000e+02 9.000000e+02 3.624240e-03 1.984973e-05
9.000000e+02 1.100000e+03 2.265915e-03 1.579790e-05
1.100000e+03 1.300000e+03 1.311125e-03 1.166845e-05
1.300000e+03 1.600000e+03 6.946133e-04 7.534500e-06
1.600000e+03 2.000000e+03 2.921900e-04 3.983750e-06
2.000000e+03 2.500000e+03 1.043412e-04 2.062760e-06
2.500000e+03 4.000000e+03 1.749920e-05 3.555473e-07


==> anc/frag/MJJ_NLO_NNPDF31_HT_CU.dat <==
5.000000e+01 1.000000e+02 3.576200e-05 1.485282e-06
1.000000e+02 1.500000e+02 1.345016e-04 2.522540e-06
1.500000e+02 2.000000e+02 1.442874e-04 1.903258e-06
2.000000e+02 2.600000e+02 1.722700e-04 2.349233e-06
2.600000e+02 3.200000e+02 4.927250e-04 7.348417e-06
3.200000e+02 3.900000e+02 1.956443e-03 1.634314e-05
3.900000e+02 4.700000e+02 3.902425e-03 1.694337e-05
4.700000e+02 5.500000e+02 5.051688e-03 1.896025e-05
5.500000e+02 6.500000e+02 4.855850e-03 1.679230e-05
6.500000e+02 7.500000e+02 4.013290e-03 1.655810e-05
7.500000e+02 9.000000e+02 2.966787e-03 1.112533e-05
9.000000e+02 1.100000e+03 1.863795e-03 8.893400e-06
1.100000e+03 1.300000e+03 1.085250e-03 6.712950e-06
1.300000e+03 1.600000e+03 5.759433e-04 4.361000e-06
1.600000e+03 2.000000e+03 2.471460e-04 2.495877e-06
2.000000e+03 2.500000e+03 8.909900e-05 1.328756e-06
2.500000e+03 4.000000e+03 1.509793e-05 2.189027e-07


==> anc/frag/MJJ_NLO_NNPDF31_HT_DC.dat <==
5.000000e+01 1.000000e+02 3.810260e-05 1.585386e-06
1.000000e+02 1.500000e+02 1.444828e-04 2.736900e-06
1.500000e+02 2.000000e+02 1.553264e-04 2.051580e-06
2.000000e+02 2.600000e+02 1.848250e-04 2.545967e-06
2.600000e+02 3.200000e+02 5.110250e-04 7.604633e-06
3.200000e+02 3.900000e+02 1.996871e-03 1.712543e-05
3.900000e+02 4.700000e+02 3.975100e-03 1.767425e-05
4.700000e+02 5.500000e+02 5.148237e-03 1.989025e-05
5.500000e+02 6.500000e+02 4.957310e-03 1.774000e-05
6.500000e+02 7.500000e+02 4.108010e-03 1.760380e-05
7.500000e+02 9.000000e+02 3.044693e-03 1.190413e-05
9.000000e+02 1.100000e+03 1.918115e-03 9.542700e-06
1.100000e+03 1.300000e+03 1.119845e-03 7.259650e-06
1.300000e+03 1.600000e+03 5.950333e-04 4.753300e-06
1.600000e+03 2.000000e+03 2.560500e-04 2.733350e-06
2.000000e+03 2.500000e+03 9.237100e-05 1.462036e-06
2.500000e+03 4.000000e+03 1.571467e-05 2.446853e-07


==> anc/frag/MJJ_NLO_NNPDF31_HT_DD.dat <==
5.000000e+01 1.000000e+02 6.222240e-05 2.593160e-06
1.000000e+02 1.500000e+02 2.341860e-04 4.450360e-06
1.500000e+02 2.000000e+02 2.510040e-04 3.331820e-06
2.000000e+02 2.600000e+02 2.993217e-04 4.150333e-06
2.600000e+02 3.200000e+02 7.141267e-04 1.213845e-05
3.200000e+02 3.900000e+02 2.538900e-03 2.744557e-05
3.900000e+02 4.700000e+02 4.868400e-03 2.789375e-05
4.700000e+02 5.500000e+02 6.150600e-03 3.125263e-05
5.500000e+02 6.500000e+02 5.886330e-03 2.790580e-05
6.500000e+02 7.500000e+02 4.830930e-03 2.777880e-05
7.500000e+02 9.000000e+02 3.562173e-03 1.851073e-05
9.000000e+02 1.100000e+03 2.225350e-03 1.467645e-05
1.100000e+03 1.300000e+03 1.287195e-03 1.074180e-05
1.300000e+03 1.600000e+03 6.829200e-04 6.867267e-06
1.600000e+03 2.000000e+03 2.876875e-04 3.604000e-06
2.000000e+03 2.500000e+03 1.032108e-04 1.872172e-06
2.500000e+03 4.000000e+03 1.736053e-05 3.173253e-07


==> anc/frag/MJJ_NLO_NNPDF31_HT_UC.dat <==
5.000000e+01 1.000000e+02 4.523000e-05 1.879926e-06
1.000000e+02 1.500000e+02 1.695316e-04 3.184120e-06
1.500000e+02 2.000000e+02 1.816196e-04 2.401300e-06
2.000000e+02 2.600000e+02 2.170600e-04 2.968867e-06
2.600000e+02 3.200000e+02 5.778883e-04 9.139967e-06
3.200000e+02 3.900000e+02 2.204357e-03 2.041557e-05
3.900000e+02 4.700000e+02 4.328162e-03 2.103088e-05
4.700000e+02 5.500000e+02 5.547362e-03 2.356250e-05
5.500000e+02 6.500000e+02 5.324010e-03 2.100180e-05
6.500000e+02 7.500000e+02 4.384020e-03 2.080990e-05
7.500000e+02 9.000000e+02 3.234393e-03 1.396280e-05
9.000000e+02 1.100000e+03 2.026120e-03 1.111010e-05
1.100000e+03 1.300000e+03 1.175390e-03 8.268350e-06
1.300000e+03 1.600000e+03 6.243167e-04 5.301800e-06
1.600000e+03 2.000000e+03 2.658150e-04 2.917775e-06
2.000000e+03 2.500000e+03 9.565700e-05 1.531832e-06
2.500000e+03 4.000000e+03 1.614333e-05 2.525900e-07


==> anc/frag/MJJ_NLO_NNPDF31_HT_UU.dat <==
5.000000e+01 1.000000e+02 5.146560e-05 2.148120e-06
1.000000e+02 1.500000e+02 1.963394e-04 3.769880e-06
1.500000e+02 2.000000e+02 2.113060e-04 2.804920e-06
2.000000e+02 2.600000e+02 2.507483e-04 3.506750e-06
2.600000e+02 3.200000e+02 6.249700e-04 9.777367e-06
3.200000e+02 3.900000e+02 2.297857e-03 2.243829e-05
3.900000e+02 4.700000e+02 4.482212e-03 2.284512e-05
4.700000e+02 5.500000e+02 5.740525e-03 2.590200e-05
5.500000e+02 6.500000e+02 5.522680e-03 2.342930e-05
6.500000e+02 7.500000e+02 4.567660e-03 2.353940e-05
7.500000e+02 9.000000e+02 3.383807e-03 1.601307e-05
9.000000e+02 1.100000e+03 2.128625e-03 1.283065e-05
1.100000e+03 1.300000e+03 1.239295e-03 9.710550e-06
1.300000e+03 1.600000e+03 6.586333e-04 6.337333e-06
1.600000e+03 2.000000e+03 2.811250e-04 3.528425e-06
2.000000e+03 2.500000e+03 1.008950e-04 1.859298e-06
2.500000e+03 4.000000e+03 1.707520e-05 3.167193e-07


==> anc/frag/MJJ_NNLO_NNPDF31_ET_CC.dat <==
5.000000e+01 1.000000e+02 6.001980e-05 3.586660e-05
1.000000e+02 1.500000e+02 1.720758e-04 4.453680e-05
1.500000e+02 2.000000e+02 2.000980e-04 3.662280e-05
2.000000e+02 2.600000e+02 2.845950e-04 3.520283e-05
2.600000e+02 3.200000e+02 6.355750e-04 1.647163e-04
3.200000e+02 3.900000e+02 2.236100e-03 2.579714e-04
3.900000e+02 4.700000e+02 4.624000e-03 5.291275e-04
4.700000e+02 5.500000e+02 5.766162e-03 6.280550e-04
5.500000e+02 6.500000e+02 5.760500e-03 4.804070e-04
6.500000e+02 7.500000e+02 4.529410e-03 5.214860e-04
7.500000e+02 9.000000e+02 3.237547e-03 3.373653e-04
9.000000e+02 1.100000e+03 2.236905e-03 2.002680e-04
1.100000e+03 1.300000e+03 1.143425e-03 1.221440e-04
1.300000e+03 1.600000e+03 7.083500e-04 2.365497e-04
1.600000e+03 2.000000e+03 1.831252e-04 5.051400e-05
2.000000e+03 2.500000e+03 7.915180e-05 1.754238e-05
2.500000e+03 4.000000e+03 1.435660e-05 4.861940e-06


==> anc/frag/MJJ_NNLO_NNPDF31_ET_CD.dat <==
5.000000e+01 1.000000e+02 3.214780e-05 6.055880e-05
1.000000e+02 1.500000e+02 3.565300e-05 7.475340e-05
1.500000e+02 2.000000e+02 3.933740e-05 6.114220e-05
2.000000e+02 2.600000e+02 1.450532e-04 5.780967e-05
2.600000e+02 3.200000e+02 4.082900e-04 2.427100e-04
3.200000e+02 3.900000e+02 1.800443e-03 3.888214e-04
3.900000e+02 4.700000e+02 4.159287e-03 8.013487e-04
4.700000e+02 5.500000e+02 5.138100e-03 9.735475e-04
5.500000e+02 6.500000e+02 5.340110e-03 7.551310e-04
6.500000e+02 7.500000e+02 4.079860e-03 8.422800e-04
7.500000e+02 9.000000e+02 2.755313e-03 5.493400e-04
9.000000e+02 1.100000e+03 2.077730e-03 3.223915e-04
1.100000e+03 1.300000e+03 9.682650e-04 2.034775e-04
1.300000e+03 1.600000e+03 7.709367e-04 3.930800e-04
1.600000e+03 2.000000e+03 1.310205e-04 8.856400e-05
2.000000e+03 2.500000e+03 8.555000e-05 3.283740e-05
2.500000e+03 4.000000e+03 1.149300e-05 8.969200e-06


==> anc/frag/MJJ_NNLO_NNPDF31_ET_CU.dat <==
5.000000e+01 1.000000e+02 6.412980e-05 2.284860e-05
1.000000e+02 1.500000e+02 2.082860e-04 2.823020e-05
1.500000e+02 2.000000e+02 2.399420e-04 2.361640e-05
2.000000e+02 2.600000e+02 3.111783e-04 2.292417e-05
2.600000e+02 3.200000e+02 6.886133e-04 1.202575e-04
3.200000e+02 3.900000e+02 2.364643e-03 1.825500e-04
3.900000e+02 4.700000e+02 4.720963e-03 3.743800e-04
4.700000e+02 5.500000e+02 5.985538e-03 4.264075e-04
5.500000e+02 6.500000e+02 5.885150e-03 3.236420e-04
6.500000e+02 7.500000e+02 4.685770e-03 3.439480e-04
7.500000e+02 9.000000e+02 3.417000e-03 2.222727e-04
9.000000e+02 1.100000e+03 2.296335e-03 1.340955e-04
1.100000e+03 1.300000e+03 1.214855e-03 8.142600e-05
1.300000e+03 1.600000e+03 7.025633e-04 1.501977e-04
1.600000e+03 2.000000e+03 2.282800e-04 3.211200e-05
2.000000e+03 2.500000e+03 8.347200e-05 1.142722e-05
2.500000e+03 4.000000e+03 1.532807e-05 2.991060e-06


==> anc/frag/MJJ_NNLO_NNPDF31_ET_DC.dat <==
5.000000e+01 1.000000e+02 6.650580e-05 2.501080e-05
1.000000e+02 1.500000e+02 2.064700e-04 3.119380e-05
1.500000e+02 2.000000e+02 2.375600e-04 2.569640e-05
2.000000e+02 2.600000e+02 3.138850e-04 2.479550e-05
2.600000e+02 3.200000e+02 6.885117e-04 1.233267e-04
3.200000e+02 3.900000e+02 2.363871e-03 1.901886e-04
3.900000e+02 4.700000e+02 4.724613e-03 3.926837e-04
4.700000e+02 5.500000e+02 5.994675e-03 4.453863e-04
5.500000e+02 6.500000e+02 5.892990e-03 3.434180e-04
6.500000e+02 7.500000e+02 4.690090e-03 3.730800e-04
7.500000e+02 9.000000e+02 3.409927e-03 2.423840e-04
9.000000e+02 1.100000e+03 2.303605e-03 1.475015e-04
1.100000e+03 1.300000e+03 1.203710e-03 8.984450e-05
1.300000e+03 1.600000e+03 7.024200e-04 1.643950e-04
1.600000e+03 2.000000e+03 2.175138e-04 3.634150e-05
2.000000e+03 2.500000e+03 8.004440e-05 1.299286e-05
2.500000e+03 4.000000e+03 1.496240e-05 3.458333e-06


==> anc/frag/MJJ_NNLO_NNPDF31_ET_DD.dat <==
5.000000e+01 1.000000e+02 3.367840e-05 5.480880e-05
1.000000e+02 1.500000e+02 6.900920e-05 6.716860e-05
1.500000e+02 2.000000e+02 8.277000e-05 5.583900e-05
2.000000e+02 2.600000e+02 1.781333e-04 5.321483e-05
2.600000e+02 3.200000e+02 4.584583e-04 2.349917e-04
3.200000e+02 3.900000e+02 1.873657e-03 3.734357e-04
3.900000e+02 4.700000e+02 4.256300e-03 7.642325e-04
4.700000e+02 5.500000e+02 5.248887e-03 9.335250e-04
5.500000e+02 6.500000e+02 5.450500e-03 7.115890e-04
6.500000e+02 7.500000e+02 4.180950e-03 7.726480e-04
7.500000e+02 9.000000e+02 2.846400e-03 5.016187e-04
9.000000e+02 1.100000e+03 2.107490e-03 2.915395e-04
1.100000e+03 1.300000e+03 1.010505e-03 1.831195e-04
1.300000e+03 1.600000e+03 7.643867e-04 3.568900e-04
1.600000e+03 2.000000e+03 1.519062e-04 7.756475e-05
2.000000e+03 2.500000e+03 8.335380e-05 2.860840e-05
2.500000e+03 4.000000e+03 1.018760e-05 7.705400e-06


==> anc/frag/MJJ_NNLO_NNPDF31_ET_UC.dat <==
5.000000e+01 1.000000e+02 5.916520e-05 3.279020e-05
1.000000e+02 1.500000e+02 1.841994e-04 4.033280e-05
1.500000e+02 2.000000e+02 2.149040e-04 3.370980e-05
2.000000e+02 2.600000e+02 2.934217e-04 3.260717e-05
2.600000e+02 3.200000e+02 6.522033e-04 1.601223e-04
3.200000e+02 3.900000e+02 2.264143e-03 2.476057e-04
3.900000e+02 4.700000e+02 4.658913e-03 5.043175e-04
4.700000e+02 5.500000e+02 5.803750e-03 6.018400e-04
5.500000e+02 6.500000e+02 5.796090e-03 4.532020e-04
6.500000e+02 7.500000e+02 4.564600e-03 4.804720e-04
7.500000e+02 9.000000e+02 3.273787e-03 3.094573e-04
9.000000e+02 1.100000e+03 2.244820e-03 1.821390e-04
1.100000e+03 1.300000e+03 1.165115e-03 1.107800e-04
1.300000e+03 1.600000e+03 7.100067e-04 2.161967e-04
1.600000e+03 2.000000e+03 1.984258e-04 4.468200e-05
2.000000e+03 2.500000e+03 8.177380e-05 1.548706e-05
2.500000e+03 4.000000e+03 1.431807e-05 4.229780e-06


==> anc/frag/MJJ_NNLO_NNPDF31_ET_UU.dat <==
5.000000e+01 1.000000e+02 6.220360e-05 3.954820e-05
1.000000e+02 1.500000e+02 1.607470e-04 4.959420e-05
1.500000e+02 2.000000e+02 1.845786e-04 4.009260e-05
2.000000e+02 2.600000e+02 2.769433e-04 3.826050e-05
2.600000e+02 3.200000e+02 6.207183e-04 1.695633e-04
3.200000e+02 3.900000e+02 2.214943e-03 2.686943e-04
3.900000e+02 4.700000e+02 4.600913e-03 5.547750e-04
4.700000e+02 5.500000e+02 5.738338e-03 6.554562e-04
5.500000e+02 6.500000e+02 5.728730e-03 5.102580e-04
6.500000e+02 7.500000e+02 4.494110e-03 5.685190e-04
7.500000e+02 9.000000e+02 3.194287e-03 3.697920e-04
9.000000e+02 1.100000e+03 2.223855e-03 2.217200e-04
1.100000e+03 1.300000e+03 1.113740e-03 1.358810e-04
1.300000e+03 1.600000e+03 7.045733e-04 2.605860e-04
1.600000e+03 2.000000e+03 1.638300e-04 5.786775e-05
2.000000e+03 2.500000e+03 7.551880e-05 2.018820e-05
2.500000e+03 4.000000e+03 1.445113e-05 5.707800e-06


==> anc/frag/MJJ_NNLO_NNPDF31_HT_CC.dat <==
5.000000e+01 1.000000e+02 6.139820e-05 1.685004e-05
1.000000e+02 1.500000e+02 2.087320e-04 1.961268e-05
1.500000e+02 2.000000e+02 2.374320e-04 1.645740e-05
2.000000e+02 2.600000e+02 2.998950e-04 1.622365e-05
2.600000e+02 3.200000e+02 6.791217e-04 1.009473e-04
3.200000e+02 3.900000e+02 2.363957e-03 1.460414e-04
3.900000e+02 4.700000e+02 4.653425e-03 2.901075e-04
4.700000e+02 5.500000e+02 5.949700e-03 3.209163e-04
5.500000e+02 6.500000e+02 5.850080e-03 2.330810e-04
6.500000e+02 7.500000e+02 4.626470e-03 2.371120e-04
7.500000e+02 9.000000e+02 3.439147e-03 1.516893e-04
9.000000e+02 1.100000e+03 2.278710e-03 9.604150e-05
1.100000e+03 1.300000e+03 1.225415e-03 5.633650e-05
1.300000e+03 1.600000e+03 6.887367e-04 8.951067e-05
1.600000e+03 2.000000e+03 2.585525e-04 2.136053e-05
2.000000e+03 2.500000e+03 8.717640e-05 7.344960e-06
2.500000e+03 4.000000e+03 1.625213e-05 1.797453e-06


==> anc/frag/MJJ_NNLO_NNPDF31_HT_CD.dat <==
5.000000e+01 1.000000e+02 6.487140e-05 2.555540e-05
1.000000e+02 1.500000e+02 2.118220e-04 2.985480e-05
1.500000e+02 2.000000e+02 2.453000e-04 2.462460e-05
2.000000e+02 2.600000e+02 3.169983e-04 2.409167e-05
2.600000e+02 3.200000e+02 6.896750e-04 1.325032e-04
3.200000e+02 3.900000e+02 2.375000e-03 1.975429e-04
3.900000e+02 4.700000e+02 4.739925e-03 3.888663e-04
4.700000e+02 5.500000e+02 5.949538e-03 4.553188e-04
5.500000e+02 6.500000e+02 5.940610e-03 3.307860e-04
6.500000e+02 7.500000e+02 4.655590e-03 3.396330e-04
7.500000e+02 9.000000e+02 3.465793e-03 2.159053e-04
9.000000e+02 1.100000e+03 2.319540e-03 1.358150e-04
1.100000e+03 1.300000e+03 1.232790e-03 7.834250e-05
1.300000e+03 1.600000e+03 7.016200e-04 1.333900e-04
1.600000e+03 2.000000e+03 2.409417e-04 3.038425e-05
2.000000e+03 2.500000e+03 8.438140e-05 1.008234e-05
2.500000e+03 4.000000e+03 1.621340e-05 2.627813e-06


==> anc/frag/MJJ_NNLO_NNPDF31_HT_CU.dat <==
5.000000e+01 1.000000e+02 5.432180e-05 1.151760e-05
1.000000e+02 1.500000e+02 1.897300e-04 1.335066e-05
1.500000e+02 2.000000e+02 2.130040e-04 1.132470e-05
2.000000e+02 2.600000e+02 2.677333e-04 1.123568e-05
2.600000e+02 3.200000e+02 6.379800e-04 8.144683e-05
3.200000e+02 3.900000e+02 2.271486e-03 1.147689e-04
3.900000e+02 4.700000e+02 4.447200e-03 2.288813e-04
4.700000e+02 5.500000e+02 5.787150e-03 2.360000e-04
5.500000e+02 6.500000e+02 5.643080e-03 1.721090e-04
6.500000e+02 7.500000e+02 4.483610e-03 1.739430e-04
7.500000e+02 9.000000e+02 3.316313e-03 1.121160e-04
9.000000e+02 1.100000e+03 2.187905e-03 7.100000e-05
1.100000e+03 1.300000e+03 1.186725e-03 4.238435e-05
1.300000e+03 1.600000e+03 6.611500e-04 6.223267e-05
1.600000e+03 2.000000e+03 2.606625e-04 1.585615e-05
2.000000e+03 2.500000e+03 8.738360e-05 5.537520e-06
2.500000e+03 4.000000e+03 1.599607e-05 1.290187e-06


==> anc/frag/MJJ_NNLO_NNPDF31_HT_DC.dat <==
5.000000e+01 1.000000e+02 5.626000e-05 1.247322e-05
1.000000e+02 1.500000e+02 1.935932e-04 1.456222e-05
1.500000e+02 2.000000e+02 2.178340e-04 1.219854e-05
2.000000e+02 2.600000e+02 2.755433e-04 1.205427e-05
2.600000e+02 3.200000e+02 6.460667e-04 8.323733e-05
3.200000e+02 3.900000e+02 2.285200e-03 1.194154e-04
3.900000e+02 4.700000e+02 4.467750e-03 2.397125e-04
4.700000e+02 5.500000e+02 5.823863e-03 2.459900e-04
5.500000e+02 6.500000e+02 5.680570e-03 1.821230e-04
6.500000e+02 7.500000e+02 4.515400e-03 1.865830e-04
7.500000e+02 9.000000e+02 3.342500e-03 1.209473e-04
9.000000e+02 1.100000e+03 2.214995e-03 7.720300e-05
1.100000e+03 1.300000e+03 1.194690e-03 4.606150e-05
1.300000e+03 1.600000e+03 6.695567e-04 6.733200e-05
1.600000e+03 2.000000e+03 2.614075e-04 1.747740e-05
2.000000e+03 2.500000e+03 8.693780e-05 6.157800e-06
2.500000e+03 4.000000e+03 1.598640e-05 1.450267e-06


==> anc/frag/MJJ_NNLO_NNPDF31_HT_DD.dat <==
5.000000e+01 1.000000e+02 6.338100e-05 2.350840e-05
1.000000e+02 1.500000e+02 2.146080e-04 2.723580e-05
1.500000e+02 2.000000e+02 2.476640e-04 2.280260e-05
2.000000e+02 2.600000e+02 3.152067e-04 2.241667e-05
2.600000e+02 3.200000e+02 6.922350e-04 1.291318e-04
3.200000e+02 3.900000e+02 2.382314e-03 1.896657e-04
3.900000e+02 4.700000e+02 4.749262e-03 3.708275e-04
4.700000e+02 5.500000e+02 5.954725e-03 4.377100e-04
5.500000e+02 6.500000e+02 5.940670e-03 3.125470e-04
6.500000e+02 7.500000e+02 4.661210e-03 3.147680e-04
7.500000e+02 9.000000e+02 3.468367e-03 1.991680e-04
9.000000e+02 1.100000e+03 2.309990e-03 1.241415e-04
1.100000e+03 1.300000e+03 1.238225e-03 7.162400e-05
1.300000e+03 1.600000e+03 7.003200e-04 1.227450e-04
1.600000e+03 2.000000e+03 2.475690e-04 2.719600e-05
2.000000e+03 2.500000e+03 8.690080e-05 9.009440e-06
2.500000e+03 4.000000e+03 1.651460e-05 2.326247e-06


==> anc/frag/MJJ_NNLO_NNPDF31_HT_UC.dat <==
5.000000e+01 1.000000e+02 5.970620e-05 1.557510e-05
1.000000e+02 1.500000e+02 2.072300e-04 1.799898e-05
1.500000e+02 2.000000e+02 2.350080e-04 1.530676e-05
2.000000e+02 2.600000e+02 2.943467e-04 1.514942e-05
2.600000e+02 3.200000e+02 6.751600e-04 9.859133e-05
3.200000e+02 3.900000e+02 2.360386e-03 1.403184e-04
3.900000e+02 4.700000e+02 4.648737e-03 2.769200e-04
4.700000e+02 5.500000e+02 5.935950e-03 3.083738e-04
5.500000e+02 6.500000e+02 5.833590e-03 2.205640e-04
6.500000e+02 7.500000e+02 4.614120e-03 2.208290e-04
7.500000e+02 9.000000e+02 3.427807e-03 1.406193e-04
9.000000e+02 1.100000e+03 2.261270e-03 8.830950e-05
1.100000e+03 1.300000e+03 1.223430e-03 5.185700e-05
1.300000e+03 1.600000e+03 6.839600e-04 8.276933e-05
1.600000e+03 2.000000e+03 2.606850e-04 1.933397e-05
2.000000e+03 2.500000e+03 8.844600e-05 6.619380e-06
2.500000e+03 4.000000e+03 1.639853e-05 1.607887e-06


==> anc/frag/MJJ_NNLO_NNPDF31_HT_UU.dat <==
5.000000e+01 1.000000e+02 6.363580e-05 1.834222e-05
1.000000e+02 1.500000e+02 2.110280e-04 2.151960e-05
1.500000e+02 2.000000e+02 2.405720e-04 1.780658e-05
2.000000e+02 2.600000e+02 3.068483e-04 1.747233e-05
2.600000e+02 3.200000e+02 6.849483e-04 1.033067e-04
3.200000e+02 3.900000e+02 2.372843e-03 1.520829e-04
3.900000e+02 4.700000e+02 4.668437e-03 3.041250e-04
4.700000e+02 5.500000e+02 5.976475e-03 3.343112e-04
5.500000e+02 6.500000e+02 5.878340e-03 2.469730e-04
6.500000e+02 7.500000e+02 4.648190e-03 2.556110e-04
7.500000e+02 9.000000e+02 3.456353e-03 1.644413e-04
9.000000e+02 1.100000e+03 2.300570e-03 1.050550e-04
1.100000e+03 1.300000e+03 1.227910e-03 6.163550e-05
1.300000e+03 1.600000e+03 6.944133e-04 9.731900e-05
1.600000e+03 2.000000e+03 2.559675e-04 2.381660e-05
2.000000e+03 2.500000e+03 8.549760e-05 8.242880e-06
2.500000e+03 4.000000e+03 1.604527e-05 2.041807e-06


==> anc/frag/PTJ_LO_NNPDF31_ET_CC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.162850e-03 1.736677e-05
1.700000e+02 2.200000e+02 2.766060e-02 2.843760e-05
2.200000e+02 3.000000e+02 2.659062e-02 1.713987e-05
3.000000e+02 4.000000e+02 1.989880e-02 1.144310e-05
4.000000e+02 5.000000e+02 9.954660e-03 5.672820e-06
5.000000e+02 6.000000e+02 4.676100e-03 2.769780e-06
6.000000e+02 8.000000e+02 1.726310e-03 8.731700e-07
8.000000e+02 1.000000e+03 4.882195e-04 2.917595e-07
1.000000e+03 1.500000e+03 9.265900e-05 5.373460e-08
1.500000e+03 2.000000e+03 8.754840e-06 7.720400e-09


==> anc/frag/PTJ_LO_NNPDF31_ET_CD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 7.779725e-03 2.230822e-05
1.700000e+02 2.200000e+02 3.512900e-02 3.667780e-05
2.200000e+02 3.000000e+02 3.404775e-02 2.224000e-05
3.000000e+02 4.000000e+02 2.570060e-02 1.491740e-05
4.000000e+02 5.000000e+02 1.300350e-02 7.466080e-06
5.000000e+02 6.000000e+02 6.170960e-03 3.677940e-06
6.000000e+02 8.000000e+02 2.304210e-03 1.170870e-06
8.000000e+02 1.000000e+03 6.610300e-04 3.957930e-07
1.000000e+03 1.500000e+03 1.274688e-04 7.382820e-08
1.500000e+03 2.000000e+03 1.234722e-05 1.084744e-08


==> anc/frag/PTJ_LO_NNPDF31_ET_CU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 4.960650e-03 1.378388e-05
1.700000e+02 2.200000e+02 2.214840e-02 2.249060e-05
2.200000e+02 3.000000e+02 2.113975e-02 1.348438e-05
3.000000e+02 4.000000e+02 1.570020e-02 8.965790e-06
4.000000e+02 5.000000e+02 7.776270e-03 4.407230e-06
5.000000e+02 6.000000e+02 3.619940e-03 2.134930e-06
6.000000e+02 8.000000e+02 1.323025e-03 6.672450e-07
8.000000e+02 1.000000e+03 3.694495e-04 2.206575e-07
1.000000e+03 1.500000e+03 6.913300e-05 4.017800e-08
1.500000e+03 2.000000e+03 6.387540e-06 5.654780e-09


==> anc/frag/PTJ_LO_NNPDF31_ET_DC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 5.162025e-03 1.454550e-05
1.700000e+02 2.200000e+02 2.320620e-02 2.384640e-05
2.200000e+02 3.000000e+02 2.234225e-02 1.438388e-05
3.000000e+02 4.000000e+02 1.673310e-02 9.604300e-06
4.000000e+02 5.000000e+02 8.384030e-03 4.767880e-06
5.000000e+02 6.000000e+02 3.943560e-03 2.330010e-06
6.000000e+02 8.000000e+02 1.457745e-03 7.347900e-07
8.000000e+02 1.000000e+03 4.127920e-04 2.455990e-07
1.000000e+03 1.500000e+03 7.841860e-05 4.523880e-08
1.500000e+03 2.000000e+03 7.415900e-06 6.499960e-09


==> anc/frag/PTJ_LO_NNPDF31_ET_DD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 7.485700e-03 2.109632e-05
1.700000e+02 2.200000e+02 3.353300e-02 3.449500e-05
2.200000e+02 3.000000e+02 3.217750e-02 2.077162e-05
3.000000e+02 4.000000e+02 2.405650e-02 1.386570e-05
4.000000e+02 5.000000e+02 1.201230e-02 6.862380e-06
5.000000e+02 6.000000e+02 5.633750e-03 3.347100e-06
6.000000e+02 8.000000e+02 2.076710e-03 1.054735e-06
8.000000e+02 1.000000e+03 5.864400e-04 3.523005e-07
1.000000e+03 1.500000e+03 1.111756e-04 6.487540e-08
1.500000e+03 2.000000e+03 1.049364e-05 9.320760e-09


==> anc/frag/PTJ_LO_NNPDF31_ET_UC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 5.922450e-03 1.645748e-05
1.700000e+02 2.200000e+02 2.640020e-02 2.682100e-05
2.200000e+02 3.000000e+02 2.515987e-02 1.606837e-05
3.000000e+02 4.000000e+02 1.867090e-02 1.068250e-05
4.000000e+02 5.000000e+02 9.233200e-03 5.243740e-06
5.000000e+02 6.000000e+02 4.292410e-03 2.537880e-06
6.000000e+02 8.000000e+02 1.566780e-03 7.928950e-07
8.000000e+02 1.000000e+03 4.369555e-04 2.621250e-07
1.000000e+03 1.500000e+03 8.168560e-05 4.772220e-08
1.500000e+03 2.000000e+03 7.540460e-06 6.716280e-09


==> anc/frag/PTJ_LO_NNPDF31_ET_UU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.404925e-03 1.836450e-05
1.700000e+02 2.200000e+02 2.897760e-02 3.023740e-05
2.200000e+02 3.000000e+02 2.813675e-02 1.835188e-05
3.000000e+02 4.000000e+02 2.125940e-02 1.231140e-05
4.000000e+02 5.000000e+02 1.077630e-02 6.171910e-06
5.000000e+02 6.000000e+02 5.122070e-03 3.043550e-06
6.000000e+02 8.000000e+02 1.915440e-03 9.693000e-07
8.000000e+02 1.000000e+03 5.503150e-04 3.277685e-07
1.000000e+03 1.500000e+03 1.062356e-04 6.114780e-08
1.500000e+03 2.000000e+03 1.030060e-05 8.984480e-09


==> anc/frag/PTJ_LO_NNPDF31_HT_CC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 4.189575e-03 1.158383e-05
1.700000e+02 2.200000e+02 1.839014e-02 1.861650e-05
2.200000e+02 3.000000e+02 1.703388e-02 1.078735e-05
3.000000e+02 4.000000e+02 1.216240e-02 6.911790e-06
4.000000e+02 5.000000e+02 5.734290e-03 3.211510e-06
5.000000e+02 6.000000e+02 2.546430e-03 1.468710e-06
6.000000e+02 8.000000e+02 8.795850e-04 4.270630e-07
8.000000e+02 1.000000e+03 2.275325e-04 1.285360e-07
1.000000e+03 1.500000e+03 3.892900e-05 2.114220e-08
1.500000e+03 2.000000e+03 3.105300e-06 2.507820e-09


==> anc/frag/PTJ_LO_NNPDF31_HT_CD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 5.143300e-03 1.439767e-05
1.700000e+02 2.200000e+02 2.266220e-02 2.318900e-05
2.200000e+02 3.000000e+02 2.109038e-02 1.346962e-05
3.000000e+02 4.000000e+02 1.512520e-02 8.639150e-06
4.000000e+02 5.000000e+02 7.173760e-03 4.029410e-06
5.000000e+02 6.000000e+02 3.202110e-03 1.848610e-06
6.000000e+02 8.000000e+02 1.111980e-03 5.389100e-07
8.000000e+02 1.000000e+03 2.894775e-04 1.626580e-07
1.000000e+03 1.500000e+03 4.985640e-05 2.684660e-08
1.500000e+03 2.000000e+03 4.019860e-06 3.211800e-09


==> anc/frag/PTJ_LO_NNPDF31_HT_CU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 3.456275e-03 9.458450e-06
1.700000e+02 2.200000e+02 1.511980e-02 1.517068e-05
2.200000e+02 3.000000e+02 1.394512e-02 8.770863e-06
3.000000e+02 4.000000e+02 9.917120e-03 5.614150e-06
4.000000e+02 5.000000e+02 4.650240e-03 2.599160e-06
5.000000e+02 6.000000e+02 2.055200e-03 1.185060e-06
6.000000e+02 8.000000e+02 7.063800e-04 3.437120e-07
8.000000e+02 1.000000e+03 1.816365e-04 1.031485e-07
1.000000e+03 1.500000e+03 3.088040e-05 1.690654e-08
1.500000e+03 2.000000e+03 2.437700e-06 1.988092e-09


==> anc/frag/PTJ_LO_NNPDF31_HT_DC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 3.596800e-03 9.941550e-06
1.700000e+02 2.200000e+02 1.581872e-02 1.600234e-05
2.200000e+02 3.000000e+02 1.468787e-02 9.292750e-06
3.000000e+02 4.000000e+02 1.051120e-02 5.964750e-06
4.000000e+02 5.000000e+02 4.970950e-03 2.780830e-06
5.000000e+02 6.000000e+02 2.213330e-03 1.275450e-06
6.000000e+02 8.000000e+02 7.666650e-04 3.719515e-07
8.000000e+02 1.000000e+03 1.989730e-04 1.123385e-07
1.000000e+03 1.500000e+03 3.415040e-05 1.853644e-08
1.500000e+03 2.000000e+03 2.735660e-06 2.208480e-09


==> anc/frag/PTJ_LO_NNPDF31_HT_DD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 4.942000e-03 1.366953e-05
1.700000e+02 2.200000e+02 2.164380e-02 2.192800e-05
2.200000e+02 3.000000e+02 1.999063e-02 1.267400e-05
3.000000e+02 4.000000e+02 1.423570e-02 8.103780e-06
4.000000e+02 5.000000e+02 6.688040e-03 3.750610e-06
5.000000e+02 6.000000e+02 2.960840e-03 1.709490e-06
6.000000e+02 8.000000e+02 1.019435e-03 4.953995e-07
8.000000e+02 1.000000e+03 2.627135e-04 1.485070e-07
1.000000e+03 1.500000e+03 4.478580e-05 2.433860e-08
1.500000e+03 2.000000e+03 3.555260e-06 2.872420e-09


==> anc/frag/PTJ_LO_NNPDF31_HT_UC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 4.025925e-03 1.102097e-05
1.700000e+02 2.200000e+02 1.757778e-02 1.764920e-05
2.200000e+02 3.000000e+02 1.617275e-02 1.018170e-05
3.000000e+02 4.000000e+02 1.147520e-02 6.505660e-06
4.000000e+02 5.000000e+02 5.364400e-03 3.001740e-06
5.000000e+02 6.000000e+02 2.364540e-03 1.364640e-06
6.000000e+02 8.000000e+02 8.104300e-04 3.946430e-07
8.000000e+02 1.000000e+03 2.077090e-04 1.180215e-07
1.000000e+03 1.500000e+03 3.520180e-05 1.928326e-08
1.500000e+03 2.000000e+03 2.767100e-06 2.257580e-09


==> anc/frag/PTJ_LO_NNPDF31_HT_UU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 4.360275e-03 1.220098e-05
1.700000e+02 2.200000e+02 1.925578e-02 1.968738e-05
2.200000e+02 3.000000e+02 1.797138e-02 1.146480e-05
3.000000e+02 4.000000e+02 1.292260e-02 7.368610e-06
4.000000e+02 5.000000e+02 6.150850e-03 3.450290e-06
5.000000e+02 6.000000e+02 2.753970e-03 1.588250e-06
6.000000e+02 8.000000e+02 9.594500e-04 4.645745e-07
8.000000e+02 1.000000e+03 2.507145e-04 1.407850e-07
1.000000e+03 1.500000e+03 4.333680e-05 2.332080e-08
1.500000e+03 2.000000e+03 3.511120e-06 2.804140e-09


==> anc/frag/PTJ_NLO_NNPDF31_ET_CC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 8.430075e-03 2.039658e-04
1.700000e+02 2.200000e+02 3.725240e-02 2.175240e-04
2.200000e+02 3.000000e+02 3.348537e-02 1.201887e-04
3.000000e+02 4.000000e+02 1.866100e-02 7.067160e-05
4.000000e+02 5.000000e+02 8.860040e-03 3.400600e-05
5.000000e+02 6.000000e+02 3.930960e-03 1.588030e-05
6.000000e+02 8.000000e+02 1.368280e-03 4.558835e-06
8.000000e+02 1.000000e+03 3.406240e-04 1.551665e-06
1.000000e+03 1.500000e+03 5.482820e-05 2.665420e-07
1.500000e+03 2.000000e+03 3.579840e-06 3.962840e-08


==> anc/frag/PTJ_NLO_NNPDF31_ET_CD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 9.310200e-03 2.987000e-04
1.700000e+02 2.200000e+02 4.085620e-02 3.215680e-04
2.200000e+02 3.000000e+02 3.588675e-02 1.821238e-04
3.000000e+02 4.000000e+02 1.755720e-02 1.130270e-04
4.000000e+02 5.000000e+02 8.058020e-03 5.764590e-05
5.000000e+02 6.000000e+02 3.437610e-03 2.858410e-05
6.000000e+02 8.000000e+02 1.149475e-03 8.941500e-06
8.000000e+02 1.000000e+03 2.564245e-04 3.259305e-06
1.000000e+03 1.500000e+03 3.363120e-05 6.024600e-07
1.500000e+03 2.000000e+03 7.018960e-07 9.263140e-08


==> anc/frag/PTJ_NLO_NNPDF31_ET_CU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 7.550225e-03 1.466470e-04
1.700000e+02 2.200000e+02 3.340700e-02 1.604050e-04
2.200000e+02 3.000000e+02 3.035925e-02 8.885137e-05
3.000000e+02 4.000000e+02 1.809510e-02 5.176660e-05
4.000000e+02 5.000000e+02 8.676110e-03 2.431960e-05
5.000000e+02 6.000000e+02 3.893010e-03 1.093830e-05
6.000000e+02 8.000000e+02 1.368675e-03 2.993810e-06
8.000000e+02 1.000000e+03 3.515265e-04 9.443200e-07
1.000000e+03 1.500000e+03 5.933040e-05 1.478432e-07
1.500000e+03 2.000000e+03 4.412780e-06 1.985006e-08


==> anc/frag/PTJ_NLO_NNPDF31_ET_DC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 7.708425e-03 1.575770e-04
1.700000e+02 2.200000e+02 3.420040e-02 1.724592e-04
2.200000e+02 3.000000e+02 3.113475e-02 9.601100e-05
3.000000e+02 4.000000e+02 1.840160e-02 5.632330e-05
4.000000e+02 5.000000e+02 8.826960e-03 2.678450e-05
5.000000e+02 6.000000e+02 3.959170e-03 1.224320e-05
6.000000e+02 8.000000e+02 1.390945e-03 3.385630e-06
8.000000e+02 1.000000e+03 3.548225e-04 1.078650e-06
1.000000e+03 1.500000e+03 5.928020e-05 1.714218e-07
1.500000e+03 2.000000e+03 4.247920e-06 2.368960e-08


==> anc/frag/PTJ_NLO_NNPDF31_ET_DD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 9.117975e-03 2.768275e-04
1.700000e+02 2.200000e+02 4.001120e-02 2.980380e-04
2.200000e+02 3.000000e+02 3.526475e-02 1.677537e-04
3.000000e+02 4.000000e+02 1.779850e-02 1.033490e-04
4.000000e+02 5.000000e+02 8.303000e-03 5.203360e-05
5.000000e+02 6.000000e+02 3.611660e-03 2.539150e-05
6.000000e+02 8.000000e+02 1.237100e-03 7.868800e-06
8.000000e+02 1.000000e+03 2.940195e-04 2.834720e-06
1.000000e+03 1.500000e+03 4.365580e-05 5.174140e-07
1.500000e+03 2.000000e+03 2.211300e-06 7.760640e-08


==> anc/frag/PTJ_NLO_NNPDF31_ET_UC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 8.290025e-03 1.899465e-04
1.700000e+02 2.200000e+02 3.657040e-02 2.027060e-04
2.200000e+02 3.000000e+02 3.287900e-02 1.114959e-04
3.000000e+02 4.000000e+02 1.861110e-02 6.515270e-05
4.000000e+02 5.000000e+02 8.867300e-03 3.097790e-05
5.000000e+02 6.000000e+02 3.951770e-03 1.424440e-05
6.000000e+02 8.000000e+02 1.382625e-03 4.055395e-06
8.000000e+02 1.000000e+03 3.497875e-04 1.368605e-06
1.000000e+03 1.500000e+03 5.768260e-05 2.325500e-07
1.500000e+03 2.000000e+03 4.082880e-06 3.381500e-08


==> anc/frag/PTJ_NLO_NNPDF31_ET_UU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 8.638450e-03 2.202462e-04
1.700000e+02 2.200000e+02 3.824880e-02 2.350900e-04
2.200000e+02 3.000000e+02 3.438825e-02 1.307225e-04
3.000000e+02 4.000000e+02 1.887230e-02 7.752150e-05
4.000000e+02 5.000000e+02 8.911830e-03 3.779710e-05
5.000000e+02 6.000000e+02 3.926860e-03 1.799260e-05
6.000000e+02 8.000000e+02 1.354700e-03 5.219850e-06
8.000000e+02 1.000000e+03 3.289070e-04 1.795300e-06
1.000000e+03 1.500000e+03 5.079320e-05 3.130240e-07
1.500000e+03 2.000000e+03 2.819560e-06 4.784140e-08


==> anc/frag/PTJ_NLO_NNPDF31_HT_CC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.891150e-03 1.142390e-04
1.700000e+02 2.200000e+02 3.023760e-02 1.261646e-04
2.200000e+02 3.000000e+02 2.721825e-02 6.719500e-05
3.000000e+02 4.000000e+02 1.661190e-02 3.754570e-05
4.000000e+02 5.000000e+02 7.859560e-03 1.673580e-05
5.000000e+02 6.000000e+02 3.486690e-03 6.903880e-06
6.000000e+02 8.000000e+02 1.205870e-03 1.743035e-06
8.000000e+02 1.000000e+03 3.071995e-04 4.893355e-07
1.000000e+03 1.500000e+03 5.151680e-05 6.846100e-08
1.500000e+03 2.000000e+03 3.870900e-06 6.869100e-09


==> anc/frag/PTJ_NLO_NNPDF31_HT_CD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 7.737300e-03 1.558192e-04
1.700000e+02 2.200000e+02 3.402460e-02 1.684734e-04
2.200000e+02 3.000000e+02 3.049387e-02 8.892413e-05
3.000000e+02 4.000000e+02 1.796130e-02 4.943640e-05
4.000000e+02 5.000000e+02 8.541460e-03 2.206430e-05
5.000000e+02 6.000000e+02 3.807330e-03 9.126800e-06
6.000000e+02 8.000000e+02 1.325755e-03 2.288525e-06
8.000000e+02 1.000000e+03 3.392700e-04 6.438900e-07
1.000000e+03 1.500000e+03 5.722940e-05 8.989840e-08
1.500000e+03 2.000000e+03 4.334640e-06 9.175840e-09


==> anc/frag/PTJ_NLO_NNPDF31_HT_CU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.123450e-03 8.523300e-05
1.700000e+02 2.200000e+02 2.678320e-02 9.516220e-05
2.200000e+02 3.000000e+02 2.414512e-02 5.088863e-05
3.000000e+02 4.000000e+02 1.507980e-02 2.849360e-05
4.000000e+02 5.000000e+02 7.096720e-03 1.265780e-05
5.000000e+02 6.000000e+02 3.133110e-03 5.189530e-06
6.000000e+02 8.000000e+02 1.077085e-03 1.306550e-06
8.000000e+02 1.000000e+03 2.731485e-04 3.644825e-07
1.000000e+03 1.500000e+03 4.553680e-05 5.056980e-08
1.500000e+03 2.000000e+03 3.391420e-06 4.980400e-09


==> anc/frag/PTJ_NLO_NNPDF31_HT_DC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.241700e-03 9.085475e-05
1.700000e+02 2.200000e+02 2.738660e-02 1.014688e-04
2.200000e+02 3.000000e+02 2.476087e-02 5.441463e-05
3.000000e+02 4.000000e+02 1.543210e-02 3.058860e-05
4.000000e+02 5.000000e+02 7.295270e-03 1.372300e-05
5.000000e+02 6.000000e+02 3.233690e-03 5.674920e-06
6.000000e+02 8.000000e+02 1.116920e-03 1.437660e-06
8.000000e+02 1.000000e+03 2.845955e-04 4.037730e-07
1.000000e+03 1.500000e+03 4.773320e-05 5.644980e-08
1.500000e+03 2.000000e+03 3.585980e-06 5.662960e-09


==> anc/frag/PTJ_NLO_NNPDF31_HT_DD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 7.615525e-03 1.457040e-04
1.700000e+02 2.200000e+02 3.340180e-02 1.576506e-04
2.200000e+02 3.000000e+02 2.989075e-02 8.300175e-05
3.000000e+02 4.000000e+02 1.773820e-02 4.597400e-05
4.000000e+02 5.000000e+02 8.409820e-03 2.031340e-05
5.000000e+02 6.000000e+02 3.737410e-03 8.328440e-06
6.000000e+02 8.000000e+02 1.296040e-03 2.078860e-06
8.000000e+02 1.000000e+03 3.305370e-04 5.825600e-07
1.000000e+03 1.500000e+03 5.546680e-05 8.104560e-08
1.500000e+03 2.000000e+03 4.173220e-06 8.194660e-09


==> anc/frag/PTJ_NLO_NNPDF31_HT_UC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.782125e-03 1.072615e-04
1.700000e+02 2.200000e+02 2.967380e-02 1.185494e-04
2.200000e+02 3.000000e+02 2.664950e-02 6.299187e-05
3.000000e+02 4.000000e+02 1.633100e-02 3.508870e-05
4.000000e+02 5.000000e+02 7.695520e-03 1.549500e-05
5.000000e+02 6.000000e+02 3.401380e-03 6.344690e-06
6.000000e+02 8.000000e+02 1.171040e-03 1.594975e-06
8.000000e+02 1.000000e+03 2.970375e-04 4.458225e-07
1.000000e+03 1.500000e+03 4.952400e-05 6.215580e-08
1.500000e+03 2.000000e+03 3.690960e-06 6.180700e-09


==> anc/frag/PTJ_NLO_NNPDF31_HT_UU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 7.027050e-03 1.222718e-04
1.700000e+02 2.200000e+02 3.093020e-02 1.350972e-04
2.200000e+02 3.000000e+02 2.791200e-02 7.217887e-05
3.000000e+02 4.000000e+02 1.696420e-02 4.051170e-05
4.000000e+02 5.000000e+02 8.057640e-03 1.824530e-05
5.000000e+02 6.000000e+02 3.587470e-03 7.599500e-06
6.000000e+02 8.000000e+02 1.246260e-03 1.930980e-06
8.000000e+02 1.000000e+03 3.187860e-04 5.456850e-07
1.000000e+03 1.500000e+03 5.376100e-05 7.694140e-08
1.500000e+03 2.000000e+03 4.070120e-06 7.866900e-09


==> anc/frag/PTJ_NNLO_NNPDF31_ET_CC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.553075e-03 2.440932e-03
1.700000e+02 2.200000e+02 3.259000e-02 1.912220e-03
2.200000e+02 3.000000e+02 2.959013e-02 1.491362e-03
3.000000e+02 4.000000e+02 1.591850e-02 9.198970e-04
4.000000e+02 5.000000e+02 7.218580e-03 2.688910e-04
5.000000e+02 6.000000e+02 3.285860e-03 1.328690e-04
6.000000e+02 8.000000e+02 1.124065e-03 4.152985e-05
8.000000e+02 1.000000e+03 2.707530e-04 1.300625e-05
1.000000e+03 1.500000e+03 4.897460e-05 3.327500e-06
1.500000e+03 2.000000e+03 3.691420e-06 2.506180e-07


==> anc/frag/PTJ_NNLO_NNPDF31_ET_CD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 5.817625e-03 3.745600e-03
1.700000e+02 2.200000e+02 2.966640e-02 3.036240e-03
2.200000e+02 3.000000e+02 2.656475e-02 2.412625e-03
3.000000e+02 4.000000e+02 1.426420e-02 1.509840e-03
4.000000e+02 5.000000e+02 6.124550e-03 4.599200e-04
5.000000e+02 6.000000e+02 2.875060e-03 2.326940e-04
6.000000e+02 8.000000e+02 9.712700e-04 7.415350e-05
8.000000e+02 1.000000e+03 2.385220e-04 2.653115e-05
1.000000e+03 1.500000e+03 4.947820e-05 6.651500e-06
1.500000e+03 2.000000e+03 4.872840e-06 7.508220e-07


==> anc/frag/PTJ_NNLO_NNPDF31_ET_CU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.685475e-03 1.684595e-03
1.700000e+02 2.200000e+02 3.312580e-02 1.303752e-03
2.200000e+02 3.000000e+02 3.023938e-02 9.858613e-04
3.000000e+02 4.000000e+02 1.681940e-02 5.994120e-04
4.000000e+02 5.000000e+02 7.830750e-03 1.765920e-04
5.000000e+02 6.000000e+02 3.543790e-03 8.595810e-05
6.000000e+02 8.000000e+02 1.220140e-03 2.736405e-05
8.000000e+02 1.000000e+03 3.000765e-04 8.037950e-06
1.000000e+03 1.500000e+03 5.271260e-05 2.067480e-06
1.500000e+03 2.000000e+03 3.802040e-06 1.323232e-07


==> anc/frag/PTJ_NNLO_NNPDF31_ET_DC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.828525e-03 1.761105e-03
1.700000e+02 2.200000e+02 3.312480e-02 1.400090e-03
2.200000e+02 3.000000e+02 3.030512e-02 1.068443e-03
3.000000e+02 4.000000e+02 1.674380e-02 6.518250e-04
4.000000e+02 5.000000e+02 7.751850e-03 1.949910e-04
5.000000e+02 6.000000e+02 3.510490e-03 9.557480e-05
6.000000e+02 8.000000e+02 1.206275e-03 3.056915e-05
8.000000e+02 1.000000e+03 2.939825e-04 9.185650e-06
1.000000e+03 1.500000e+03 5.167520e-05 2.383980e-06
1.500000e+03 2.000000e+03 3.690460e-06 1.568042e-07


==> anc/frag/PTJ_NNLO_NNPDF31_ET_DD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 5.630375e-03 3.589250e-03
1.700000e+02 2.200000e+02 3.048540e-02 2.816380e-03
2.200000e+02 3.000000e+02 2.724312e-02 2.213775e-03
3.000000e+02 4.000000e+02 1.464850e-02 1.380360e-03
4.000000e+02 5.000000e+02 6.366640e-03 4.125270e-04
5.000000e+02 6.000000e+02 2.959910e-03 2.071490e-04
6.000000e+02 8.000000e+02 1.002560e-03 6.547650e-05
8.000000e+02 1.000000e+03 2.434965e-04 2.291430e-05
1.000000e+03 1.500000e+03 4.874100e-05 5.681640e-06
1.500000e+03 2.000000e+03 4.249560e-06 6.186520e-07


==> anc/frag/PTJ_NNLO_NNPDF31_ET_UC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.409350e-03 2.339245e-03
1.700000e+02 2.200000e+02 3.289280e-02 1.781520e-03
2.200000e+02 3.000000e+02 2.979575e-02 1.376175e-03
3.000000e+02 4.000000e+02 1.611720e-02 8.460420e-04
4.000000e+02 5.000000e+02 7.365040e-03 2.435270e-04
5.000000e+02 6.000000e+02 3.347830e-03 1.195350e-04
6.000000e+02 8.000000e+02 1.148490e-03 3.717995e-05
8.000000e+02 1.000000e+03 2.787790e-04 1.140295e-05
1.000000e+03 1.500000e+03 5.010500e-05 2.888720e-06
1.500000e+03 2.000000e+03 3.703060e-06 2.119680e-07


==> anc/frag/PTJ_NNLO_NNPDF31_ET_UU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.749925e-03 2.550825e-03
1.700000e+02 2.200000e+02 3.232180e-02 2.062320e-03
2.200000e+02 3.000000e+02 2.939438e-02 1.625788e-03
3.000000e+02 4.000000e+02 1.567790e-02 1.006450e-03
4.000000e+02 5.000000e+02 7.033830e-03 2.998860e-04
5.000000e+02 6.000000e+02 3.207120e-03 1.493490e-04
6.000000e+02 8.000000e+02 1.092950e-03 4.692355e-05
8.000000e+02 1.000000e+03 2.607990e-04 1.506385e-05
1.000000e+03 1.500000e+03 4.758600e-05 3.890140e-06
1.500000e+03 2.000000e+03 3.723860e-06 3.037820e-07


==> anc/frag/PTJ_NNLO_NNPDF31_HT_CC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.589200e-03 1.320442e-03
1.700000e+02 2.200000e+02 3.275140e-02 9.827760e-04
2.200000e+02 3.000000e+02 2.961900e-02 6.784587e-04
3.000000e+02 4.000000e+02 1.701040e-02 3.801640e-04
4.000000e+02 5.000000e+02 8.044210e-03 1.096040e-04
5.000000e+02 6.000000e+02 3.631120e-03 4.908670e-05
6.000000e+02 8.000000e+02 1.250570e-03 1.390880e-05
8.000000e+02 1.000000e+03 3.178240e-04 3.396715e-06
1.000000e+03 1.500000e+03 5.480140e-05 8.270800e-07
1.500000e+03 2.000000e+03 4.061540e-06 3.971860e-08


==> anc/frag/PTJ_NNLO_NNPDF31_HT_CD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.666200e-03 1.842137e-03
1.700000e+02 2.200000e+02 3.336300e-02 1.361582e-03
2.200000e+02 3.000000e+02 3.021937e-02 9.658300e-04
3.000000e+02 4.000000e+02 1.689180e-02 5.449070e-04
4.000000e+02 5.000000e+02 7.983950e-03 1.497940e-04
5.000000e+02 6.000000e+02 3.617630e-03 6.691320e-05
6.000000e+02 8.000000e+02 1.248880e-03 1.868645e-05
8.000000e+02 1.000000e+03 3.165695e-04 4.595355e-06
1.000000e+03 1.500000e+03 5.511500e-05 1.101872e-06
1.500000e+03 2.000000e+03 4.077520e-06 5.335480e-08


==> anc/frag/PTJ_NNLO_NNPDF31_HT_CU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.346475e-03 9.912000e-04
1.700000e+02 2.200000e+02 3.142080e-02 7.499420e-04
2.200000e+02 3.000000e+02 2.828350e-02 5.009813e-04
3.000000e+02 4.000000e+02 1.664050e-02 2.784610e-04
4.000000e+02 5.000000e+02 7.851120e-03 8.460160e-05
5.000000e+02 6.000000e+02 3.532300e-03 3.772990e-05
6.000000e+02 8.000000e+02 1.212840e-03 1.072280e-05
8.000000e+02 1.000000e+03 3.082265e-04 2.617625e-06
1.000000e+03 1.500000e+03 5.274200e-05 6.452660e-07
1.500000e+03 2.000000e+03 3.904520e-06 3.086880e-08


==> anc/frag/PTJ_NNLO_NNPDF31_HT_DC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.437350e-03 1.034810e-03
1.700000e+02 2.200000e+02 3.162840e-02 7.990900e-04
2.200000e+02 3.000000e+02 2.853200e-02 5.368637e-04
3.000000e+02 4.000000e+02 1.673320e-02 2.991150e-04
4.000000e+02 5.000000e+02 7.898610e-03 9.157800e-05
5.000000e+02 6.000000e+02 3.563930e-03 4.097180e-05
6.000000e+02 8.000000e+02 1.226120e-03 1.170805e-05
8.000000e+02 1.000000e+03 3.119115e-04 2.897665e-06
1.000000e+03 1.500000e+03 5.357000e-05 7.195560e-07
1.500000e+03 2.000000e+03 3.970660e-06 3.471580e-08


==> anc/frag/PTJ_NNLO_NNPDF31_HT_DD.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.547650e-03 1.769900e-03
1.700000e+02 2.200000e+02 3.343020e-02 1.273978e-03
2.200000e+02 3.000000e+02 3.021075e-02 8.965700e-04
3.000000e+02 4.000000e+02 1.695740e-02 5.046570e-04
4.000000e+02 5.000000e+02 8.030910e-03 1.373050e-04
5.000000e+02 6.000000e+02 3.633230e-03 6.124050e-05
6.000000e+02 8.000000e+02 1.253555e-03 1.702345e-05
8.000000e+02 1.000000e+03 3.183820e-04 4.129310e-06
1.000000e+03 1.500000e+03 5.525740e-05 9.822100e-07
1.500000e+03 2.000000e+03 4.104700e-06 4.719360e-08


==> anc/frag/PTJ_NNLO_NNPDF31_HT_UC.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.501200e-03 1.267827e-03
1.700000e+02 2.200000e+02 3.268320e-02 9.228560e-04
2.200000e+02 3.000000e+02 2.948975e-02 6.328650e-04
3.000000e+02 4.000000e+02 1.699740e-02 3.538220e-04
4.000000e+02 5.000000e+02 8.040350e-03 1.012110e-04
5.000000e+02 6.000000e+02 3.621400e-03 4.522470e-05
6.000000e+02 8.000000e+02 1.245295e-03 1.274780e-05
8.000000e+02 1.000000e+03 3.165000e-04 3.074000e-06
1.000000e+03 1.500000e+03 5.437960e-05 7.424100e-07
1.500000e+03 2.000000e+03 4.032480e-06 3.543960e-08


==> anc/frag/PTJ_NNLO_NNPDF31_HT_UU.dat <==
1.000000e+02 1.300000e+02 0.000000e+00 0.000000e+00
1.300000e+02 1.700000e+02 6.707300e-03 1.377538e-03
1.700000e+02 2.200000e+02 3.288540e-02 1.050968e-03
2.200000e+02 3.000000e+02 2.980700e-02 7.307725e-04
3.000000e+02 4.000000e+02 1.704660e-02 4.104550e-04
4.000000e+02 5.000000e+02 8.053930e-03 1.195130e-04
5.000000e+02 6.000000e+02 3.644170e-03 5.365630e-05
6.000000e+02 8.000000e+02 1.256765e-03 1.527860e-05
8.000000e+02 1.000000e+03 3.192415e-04 3.787595e-06
1.000000e+03 1.500000e+03 5.523160e-05 9.288680e-07
1.500000e+03 2.000000e+03 4.086040e-06 4.507880e-08


==> anc/frag/YJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 2.500000e-01 4.486600e+00 2.796664e-03
2.500000e-01 5.000000e-01 4.391120e+00 2.865444e-03
5.000000e-01 7.500000e-01 4.214400e+00 3.001500e-03
7.500000e-01 1.000000e+00 3.948692e+00 3.173708e-03
1.000000e+00 1.250000e+00 3.575052e+00 3.298276e-03
1.250000e+00 1.500000e+00 3.119760e+00 3.371712e-03
1.500000e+00 1.750000e+00 2.573032e+00 3.269476e-03
1.750000e+00 2.000000e+00 2.016628e+00 3.016792e-03
2.000000e+00 2.250000e+00 1.486648e+00 2.717800e-03
2.250000e+00 2.500000e+00 1.003960e+00 2.321496e-03


==> anc/frag/YJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 2.500000e-01 5.759240e+00 3.572920e-03
2.500000e-01 5.000000e-01 5.639320e+00 3.665888e-03
5.000000e-01 7.500000e-01 5.417840e+00 3.852368e-03
7.500000e-01 1.000000e+00 5.083920e+00 4.089200e-03
1.000000e+00 1.250000e+00 4.611920e+00 4.269720e-03
1.250000e+00 1.500000e+00 4.034600e+00 4.385280e-03
1.500000e+00 1.750000e+00 3.337152e+00 4.273360e-03
1.750000e+00 2.000000e+00 2.624992e+00 3.960264e-03
2.000000e+00 2.250000e+00 1.943312e+00 3.582500e-03
2.250000e+00 2.500000e+00 1.318948e+00 3.074480e-03


==> anc/frag/YJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 2.500000e-01 3.559552e+00 2.228960e-03
2.500000e-01 5.000000e-01 3.482392e+00 2.281204e-03
5.000000e-01 7.500000e-01 3.339276e+00 2.383088e-03
7.500000e-01 1.000000e+00 3.124620e+00 2.511672e-03
1.000000e+00 1.250000e+00 2.824096e+00 2.599868e-03
1.250000e+00 1.500000e+00 2.459084e+00 2.647208e-03
1.500000e+00 1.750000e+00 2.022984e+00 2.556088e-03
1.750000e+00 2.000000e+00 1.580448e+00 2.349888e-03
2.000000e+00 2.250000e+00 1.160704e+00 2.109284e-03
2.250000e+00 2.500000e+00 7.803000e-01 1.794240e-03


==> anc/frag/YJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 2.500000e-01 3.773336e+00 2.346496e-03
2.500000e-01 5.000000e-01 3.693016e+00 2.404232e-03
5.000000e-01 7.500000e-01 3.544248e+00 2.518376e-03
7.500000e-01 1.000000e+00 3.320612e+00 2.662828e-03
1.000000e+00 1.250000e+00 3.006164e+00 2.767284e-03
1.250000e+00 1.500000e+00 2.623024e+00 2.828788e-03
1.500000e+00 1.750000e+00 2.163044e+00 2.742964e-03
1.750000e+00 2.000000e+00 1.694996e+00 2.530852e-03
2.000000e+00 2.250000e+00 1.249252e+00 2.279804e-03
2.250000e+00 2.500000e+00 8.434320e-01 1.947276e-03


==> anc/frag/YJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 2.500000e-01 5.423240e+00 3.390060e-03
2.500000e-01 5.000000e-01 5.307880e+00 3.473388e-03
5.000000e-01 7.500000e-01 5.094480e+00 3.638328e-03
7.500000e-01 1.000000e+00 4.773600e+00 3.847144e-03
1.000000e+00 1.250000e+00 4.322280e+00 3.998236e-03
1.250000e+00 1.500000e+00 3.772344e+00 4.087440e-03
1.500000e+00 1.750000e+00 3.111780e+00 3.963588e-03
1.750000e+00 2.000000e+00 2.439384e+00 3.657472e-03
2.000000e+00 2.250000e+00 1.798800e+00 3.295356e-03
2.250000e+00 2.500000e+00 1.215120e+00 2.814980e-03


==> anc/frag/YJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 2.500000e-01 4.232600e+00 2.656648e-03
2.500000e-01 5.000000e-01 4.140880e+00 2.718888e-03
5.000000e-01 7.500000e-01 3.970864e+00 2.840332e-03
7.500000e-01 1.000000e+00 3.715812e+00 2.993628e-03
1.000000e+00 1.250000e+00 3.358688e+00 3.098804e-03
1.250000e+00 1.500000e+00 2.924904e+00 3.155356e-03
1.500000e+00 1.750000e+00 2.406536e+00 3.046796e-03
1.750000e+00 2.000000e+00 1.880424e+00 2.801144e-03
2.000000e+00 2.250000e+00 1.381328e+00 2.514568e-03
2.250000e+00 2.500000e+00 9.288480e-01 2.139100e-03


==> anc/frag/YJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 2.500000e-01 4.764880e+00 2.947624e-03
2.500000e-01 5.000000e-01 4.665640e+00 3.024364e-03
5.000000e-01 7.500000e-01 4.482200e+00 3.178192e-03
7.500000e-01 1.000000e+00 4.205680e+00 3.373524e-03
1.000000e+00 1.250000e+00 3.814868e+00 3.522332e-03
1.250000e+00 1.500000e+00 3.336856e+00 3.617504e-03
1.500000e+00 1.750000e+00 2.759556e+00 3.525112e-03
1.750000e+00 2.000000e+00 2.170188e+00 3.266640e-03
2.000000e+00 2.250000e+00 1.606168e+00 2.954696e-03
2.250000e+00 2.500000e+00 1.089796e+00 2.535580e-03


==> anc/frag/YJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 2.500000e-01 2.769528e+00 1.790804e-03
2.500000e-01 5.000000e-01 2.709228e+00 1.830748e-03
5.000000e-01 7.500000e-01 2.597428e+00 1.908160e-03
7.500000e-01 1.000000e+00 2.430264e+00 2.005244e-03
1.000000e+00 1.250000e+00 2.196920e+00 2.069752e-03
1.250000e+00 1.500000e+00 1.914500e+00 2.104140e-03
1.500000e+00 1.750000e+00 1.577164e+00 2.030468e-03
1.750000e+00 2.000000e+00 1.233656e+00 1.865880e-03
2.000000e+00 2.250000e+00 9.073400e-01 1.677580e-03
2.250000e+00 2.500000e+00 6.109160e-01 1.425008e-03


==> anc/frag/YJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 2.500000e-01 3.424468e+00 2.209464e-03
2.500000e-01 5.000000e-01 3.351144e+00 2.260820e-03
5.000000e-01 7.500000e-01 3.215472e+00 2.361764e-03
7.500000e-01 1.000000e+00 3.012248e+00 2.488680e-03
1.000000e+00 1.250000e+00 2.727484e+00 2.577748e-03
1.250000e+00 1.500000e+00 2.381960e+00 2.629940e-03
1.500000e+00 1.750000e+00 1.967300e+00 2.547972e-03
1.750000e+00 2.000000e+00 1.543780e+00 2.349484e-03
2.000000e+00 2.250000e+00 1.139776e+00 2.120372e-03
2.250000e+00 2.500000e+00 7.709640e-01 1.808316e-03


==> anc/frag/YJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 2.500000e-01 2.269968e+00 1.471184e-03
2.500000e-01 5.000000e-01 2.219808e+00 1.502844e-03
5.000000e-01 7.500000e-01 2.126652e+00 1.563340e-03
7.500000e-01 1.000000e+00 1.987584e+00 1.639036e-03
1.000000e+00 1.250000e+00 1.794104e+00 1.686596e-03
1.250000e+00 1.500000e+00 1.560456e+00 1.709268e-03
1.500000e+00 1.750000e+00 1.282520e+00 1.643652e-03
1.750000e+00 2.000000e+00 1.000272e+00 1.505848e-03
2.000000e+00 2.250000e+00 7.331320e-01 1.349276e-03
2.250000e+00 2.500000e+00 4.915360e-01 1.142004e-03


==> anc/frag/YJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 2.500000e-01 2.393012e+00 1.542728e-03
2.500000e-01 5.000000e-01 2.340860e+00 1.577164e-03
5.000000e-01 7.500000e-01 2.244128e+00 1.643840e-03
7.500000e-01 1.000000e+00 2.099500e+00 1.727464e-03
1.000000e+00 1.250000e+00 1.897640e+00 1.782952e-03
1.250000e+00 1.500000e+00 1.653340e+00 1.812344e-03
1.500000e+00 1.750000e+00 1.361640e+00 1.748612e-03
1.750000e+00 2.000000e+00 1.064736e+00 1.606608e-03
2.000000e+00 2.250000e+00 7.827880e-01 1.444036e-03
2.250000e+00 2.500000e+00 5.268240e-01 1.226464e-03


==> anc/frag/YJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 2.500000e-01 3.242572e+00 2.103972e-03
2.500000e-01 5.000000e-01 3.172048e+00 2.150860e-03
5.000000e-01 7.500000e-01 3.041360e+00 2.241832e-03
7.500000e-01 1.000000e+00 2.845940e+00 2.355904e-03
1.000000e+00 1.250000e+00 2.573108e+00 2.431832e-03
1.250000e+00 1.500000e+00 2.242888e+00 2.472608e-03
1.500000e+00 1.750000e+00 1.848276e+00 2.386472e-03
1.750000e+00 2.000000e+00 1.446260e+00 2.193432e-03
2.000000e+00 2.250000e+00 1.064196e+00 1.972780e-03
2.250000e+00 2.500000e+00 7.168960e-01 1.676012e-03


==> anc/frag/YJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 2.500000e-01 2.627284e+00 1.707828e-03
2.500000e-01 5.000000e-01 2.569280e+00 1.744552e-03
5.000000e-01 7.500000e-01 2.461604e+00 1.814792e-03
7.500000e-01 1.000000e+00 2.300856e+00 1.902676e-03
1.000000e+00 1.250000e+00 2.077176e+00 1.957972e-03
1.250000e+00 1.500000e+00 1.807052e+00 1.984548e-03
1.500000e+00 1.750000e+00 1.485604e+00 1.908660e-03
1.750000e+00 2.000000e+00 1.159028e+00 1.748920e-03
2.000000e+00 2.250000e+00 8.498240e-01 1.567544e-03
2.250000e+00 2.500000e+00 5.700240e-01 1.326920e-03


==> anc/frag/YJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 2.500000e-01 2.925116e+00 1.880704e-03
2.500000e-01 5.000000e-01 2.862416e+00 1.924448e-03
5.000000e-01 7.500000e-01 2.746340e+00 2.010352e-03
7.500000e-01 1.000000e+00 2.572480e+00 2.118376e-03
1.000000e+00 1.250000e+00 2.328904e+00 2.194056e-03
1.250000e+00 1.500000e+00 2.033364e+00 2.238144e-03
1.500000e+00 1.750000e+00 1.678848e+00 2.167980e-03
1.750000e+00 2.000000e+00 1.316932e+00 1.998716e-03
2.000000e+00 2.250000e+00 9.718440e-01 1.803160e-03
2.250000e+00 2.500000e+00 6.570320e-01 1.537560e-03


==> anc/frag/YJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 2.500000e-01 5.110640e+00 2.237080e-02
2.500000e-01 5.000000e-01 5.032480e+00 2.366452e-02
5.000000e-01 7.500000e-01 4.731280e+00 1.954556e-02
7.500000e-01 1.000000e+00 4.372480e+00 2.288480e-02
1.000000e+00 1.250000e+00 3.856312e+00 2.231696e-02
1.250000e+00 1.500000e+00 3.311084e+00 2.753940e-02
1.500000e+00 1.750000e+00 2.697276e+00 2.803604e-02
1.750000e+00 2.000000e+00 2.038128e+00 2.002308e-02
2.000000e+00 2.250000e+00 1.460572e+00 1.784540e-02
2.250000e+00 2.500000e+00 9.696760e-01 1.662144e-02


==> anc/frag/YJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 2.500000e-01 5.229080e+00 3.303252e-02
2.500000e-01 5.000000e-01 5.173360e+00 3.499316e-02
5.000000e-01 7.500000e-01 4.817840e+00 2.918440e-02
7.500000e-01 1.000000e+00 4.432400e+00 3.440508e-02
1.000000e+00 1.250000e+00 3.873940e+00 3.400148e-02
1.250000e+00 1.500000e+00 3.333140e+00 4.227400e-02
1.500000e+00 1.750000e+00 2.707816e+00 4.335200e-02
1.750000e+00 2.000000e+00 2.004792e+00 3.151896e-02
2.000000e+00 2.250000e+00 1.435368e+00 2.761624e-02
2.250000e+00 2.500000e+00 9.509720e-01 2.585836e-02


==> anc/frag/YJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 2.500000e-01 4.752920e+00 1.631516e-02
2.500000e-01 5.000000e-01 4.668800e+00 1.721996e-02
5.000000e-01 7.500000e-01 4.409360e+00 1.454724e-02
7.500000e-01 1.000000e+00 4.082480e+00 1.683848e-02
1.000000e+00 1.250000e+00 3.615036e+00 1.651716e-02
1.250000e+00 1.500000e+00 3.101096e+00 1.998328e-02
1.500000e+00 1.750000e+00 2.525044e+00 2.010264e-02
1.750000e+00 2.000000e+00 1.924868e+00 1.481148e-02
2.000000e+00 2.250000e+00 1.380108e+00 1.327180e-02
2.250000e+00 2.500000e+00 9.149160e-01 1.222124e-02


==> anc/frag/YJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 2.500000e-01 4.852000e+00 1.746064e-02
2.500000e-01 5.000000e-01 4.767520e+00 1.845092e-02
5.000000e-01 7.500000e-01 4.500000e+00 1.550396e-02
7.500000e-01 1.000000e+00 4.168640e+00 1.804016e-02
1.000000e+00 1.250000e+00 3.688968e+00 1.773420e-02
1.250000e+00 1.500000e+00 3.167928e+00 2.165192e-02
1.500000e+00 1.750000e+00 2.580792e+00 2.200284e-02
1.750000e+00 2.000000e+00 1.965360e+00 1.604744e-02
2.000000e+00 2.250000e+00 1.408472e+00 1.441128e-02
2.250000e+00 2.500000e+00 9.364640e-01 1.337956e-02


==> anc/frag/YJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 2.500000e-01 5.208320e+00 3.081392e-02
2.500000e-01 5.000000e-01 5.149560e+00 3.259740e-02
5.000000e-01 7.500000e-01 4.806040e+00 2.734256e-02
7.500000e-01 1.000000e+00 4.424320e+00 3.200996e-02
1.000000e+00 1.250000e+00 3.877764e+00 3.153408e-02
1.250000e+00 1.500000e+00 3.333856e+00 3.881728e-02
1.500000e+00 1.750000e+00 2.712164e+00 3.934048e-02
1.750000e+00 2.000000e+00 2.021828e+00 2.888760e-02
2.000000e+00 2.250000e+00 1.453048e+00 2.533500e-02
2.250000e+00 2.500000e+00 9.609280e-01 2.345844e-02


==> anc/frag/YJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 2.500000e-01 5.054480e+00 2.093628e-02
2.500000e-01 5.000000e-01 4.975240e+00 2.211792e-02
5.000000e-01 7.500000e-01 4.682480e+00 1.839600e-02
7.500000e-01 1.000000e+00 4.326480e+00 2.140716e-02
1.000000e+00 1.250000e+00 3.820848e+00 2.083772e-02
1.250000e+00 1.500000e+00 3.277612e+00 2.544412e-02
1.500000e+00 1.750000e+00 2.670312e+00 2.563844e-02
1.750000e+00 2.000000e+00 2.023004e+00 1.853832e-02
2.000000e+00 2.250000e+00 1.451972e+00 1.652608e-02
2.250000e+00 2.500000e+00 9.616600e-01 1.522692e-02


==> anc/frag/YJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 2.500000e-01 5.206520e+00 2.402284e-02
2.500000e-01 5.000000e-01 5.128840e+00 2.544256e-02
5.000000e-01 7.500000e-01 4.816680e+00 2.090160e-02
7.500000e-01 1.000000e+00 4.452280e+00 2.462792e-02
1.000000e+00 1.250000e+00 3.921404e+00 2.408372e-02
1.250000e+00 1.500000e+00 3.370240e+00 3.002960e-02
1.500000e+00 1.750000e+00 2.745756e+00 3.092660e-02
1.750000e+00 2.000000e+00 2.068360e+00 2.184504e-02
2.000000e+00 2.250000e+00 1.479544e+00 1.951540e-02
2.250000e+00 2.500000e+00 9.852520e-01 1.836528e-02


==> anc/frag/YJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 2.500000e-01 4.275080e+00 1.217044e-02
2.500000e-01 5.000000e-01 4.198120e+00 1.298960e-02
5.000000e-01 7.500000e-01 3.974044e+00 1.103464e-02
7.500000e-01 1.000000e+00 3.685260e+00 1.268840e-02
1.000000e+00 1.250000e+00 3.275496e+00 1.250204e-02
1.250000e+00 1.500000e+00 2.810548e+00 1.552268e-02
1.500000e+00 1.750000e+00 2.289472e+00 1.525000e-02
1.750000e+00 2.000000e+00 1.756852e+00 1.148876e-02
2.000000e+00 2.250000e+00 1.262908e+00 1.039232e-02
2.250000e+00 2.500000e+00 8.374960e-01 9.577040e-03


==> anc/frag/YJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 2.500000e-01 4.737160e+00 1.642300e-02
2.500000e-01 5.000000e-01 4.658080e+00 1.757640e-02
5.000000e-01 7.500000e-01 4.400080e+00 1.465336e-02
7.500000e-01 1.000000e+00 4.078120e+00 1.692968e-02
1.000000e+00 1.250000e+00 3.618964e+00 1.653556e-02
1.250000e+00 1.500000e+00 3.104492e+00 2.089876e-02
1.500000e+00 1.750000e+00 2.532960e+00 2.067908e-02
1.750000e+00 2.000000e+00 1.936128e+00 1.503504e-02
2.000000e+00 2.250000e+00 1.390668e+00 1.353856e-02
2.250000e+00 2.500000e+00 9.244160e-01 1.256008e-02


==> anc/frag/YJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 2.500000e-01 3.822432e+00 9.173840e-03
2.500000e-01 5.000000e-01 3.750468e+00 9.761040e-03
5.000000e-01 7.500000e-01 3.553892e+00 8.372640e-03
7.500000e-01 1.000000e+00 3.296376e+00 9.574320e-03
1.000000e+00 1.250000e+00 2.931116e+00 9.458040e-03
1.250000e+00 1.500000e+00 2.515696e+00 1.161164e-02
1.500000e+00 1.750000e+00 2.045388e+00 1.134388e-02
1.750000e+00 2.000000e+00 1.572044e+00 8.743000e-03
2.000000e+00 2.250000e+00 1.130616e+00 7.951160e-03
2.250000e+00 2.500000e+00 7.474080e-01 7.319320e-03


==> anc/frag/YJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 2.500000e-01 3.914468e+00 9.751840e-03
2.500000e-01 5.000000e-01 3.841816e+00 1.039140e-02
5.000000e-01 7.500000e-01 3.639920e+00 8.861040e-03
7.500000e-01 1.000000e+00 3.378480e+00 1.016668e-02
1.000000e+00 1.250000e+00 3.004252e+00 1.005444e-02
1.250000e+00 1.500000e+00 2.581392e+00 1.245684e-02
1.500000e+00 1.750000e+00 2.100192e+00 1.225976e-02
1.750000e+00 2.000000e+00 1.614984e+00 9.364360e-03
2.000000e+00 2.250000e+00 1.162476e+00 8.532480e-03
2.250000e+00 2.500000e+00 7.705040e-01 7.903720e-03


==> anc/frag/YJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 2.500000e-01 4.656920e+00 1.543312e-02
2.500000e-01 5.000000e-01 4.577600e+00 1.648712e-02
5.000000e-01 7.500000e-01 4.326400e+00 1.384940e-02
7.500000e-01 1.000000e+00 4.007560e+00 1.592452e-02
1.000000e+00 1.250000e+00 3.558112e+00 1.553772e-02
1.250000e+00 1.500000e+00 3.049504e+00 1.940236e-02
1.500000e+00 1.750000e+00 2.487128e+00 1.903912e-02
1.750000e+00 2.000000e+00 1.902660e+00 1.401068e-02
2.000000e+00 2.250000e+00 1.367124e+00 1.262280e-02
2.250000e+00 2.500000e+00 9.065560e-01 1.159664e-02


==> anc/frag/YJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 2.500000e-01 4.193400e+00 1.147240e-02
2.500000e-01 5.000000e-01 4.116760e+00 1.222392e-02
5.000000e-01 7.500000e-01 3.898204e+00 1.045748e-02
7.500000e-01 1.000000e+00 3.612668e+00 1.197520e-02
1.000000e+00 1.250000e+00 3.211588e+00 1.178764e-02
1.250000e+00 1.500000e+00 2.752948e+00 1.448568e-02
1.500000e+00 1.750000e+00 2.241428e+00 1.412604e-02
1.750000e+00 2.000000e+00 1.719944e+00 1.075304e-02
2.000000e+00 2.250000e+00 1.235956e+00 9.727960e-03
2.250000e+00 2.500000e+00 8.176480e-01 8.892320e-03


==> anc/frag/YJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 2.500000e-01 4.374600e+00 1.297488e-02
2.500000e-01 5.000000e-01 4.297240e+00 1.387028e-02
5.000000e-01 7.500000e-01 4.066680e+00 1.171096e-02
7.500000e-01 1.000000e+00 3.773736e+00 1.352024e-02
1.000000e+00 1.250000e+00 3.353676e+00 1.334048e-02
1.250000e+00 1.500000e+00 2.880780e+00 1.673536e-02
1.500000e+00 1.750000e+00 2.348300e+00 1.657960e-02
1.750000e+00 2.000000e+00 1.801948e+00 1.236780e-02
2.000000e+00 2.250000e+00 1.295796e+00 1.120624e-02
2.250000e+00 2.500000e+00 8.617200e-01 1.040328e-02


==> anc/frag/YJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 2.500000e-01 4.449680e+00 2.327588e-01
2.500000e-01 5.000000e-01 4.009440e+00 2.170688e-01
5.000000e-01 7.500000e-01 4.263360e+00 3.612052e-01
7.500000e-01 1.000000e+00 4.025000e+00 1.986120e-01
1.000000e+00 1.250000e+00 3.012088e+00 2.146644e-01
1.250000e+00 1.500000e+00 2.903644e+00 2.255160e-01
1.500000e+00 1.750000e+00 2.292120e+00 2.399080e-01
1.750000e+00 2.000000e+00 1.486988e+00 2.122900e-01
2.000000e+00 2.250000e+00 1.466848e+00 3.161116e-01
2.250000e+00 2.500000e+00 9.172800e-01 1.389788e-01


==> anc/frag/YJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 2.500000e-01 3.989904e+00 3.681524e-01
2.500000e-01 5.000000e-01 3.445804e+00 3.355628e-01
5.000000e-01 7.500000e-01 3.959780e+00 5.780360e-01
7.500000e-01 1.000000e+00 3.718792e+00 3.151608e-01
1.000000e+00 1.250000e+00 2.502652e+00 3.469984e-01
1.250000e+00 1.500000e+00 2.582688e+00 3.589312e-01
1.500000e+00 1.750000e+00 2.061012e+00 3.818932e-01
1.750000e+00 2.000000e+00 1.140852e+00 3.415964e-01
2.000000e+00 2.250000e+00 1.497172e+00 5.223200e-01
2.250000e+00 2.500000e+00 8.494800e-01 2.305016e-01


==> anc/frag/YJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 2.500000e-01 4.609920e+00 1.562824e-01
2.500000e-01 5.000000e-01 4.246440e+00 1.524964e-01
5.000000e-01 7.500000e-01 4.345200e+00 2.402660e-01
7.500000e-01 1.000000e+00 4.128080e+00 1.352292e-01
1.000000e+00 1.250000e+00 3.235856e+00 1.434616e-01
1.250000e+00 1.500000e+00 3.018236e+00 1.527952e-01
1.500000e+00 1.750000e+00 2.378044e+00 1.621552e-01
1.750000e+00 2.000000e+00 1.647276e+00 1.428608e-01
2.000000e+00 2.250000e+00 1.448244e+00 2.026080e-01
2.250000e+00 2.500000e+00 9.217560e-01 9.137160e-02


==> anc/frag/YJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 2.500000e-01 4.602760e+00 1.657748e-01
2.500000e-01 5.000000e-01 4.228920e+00 1.620420e-01
5.000000e-01 7.500000e-01 4.354160e+00 2.576848e-01
7.500000e-01 1.000000e+00 4.134680e+00 1.446312e-01
1.000000e+00 1.250000e+00 3.209008e+00 1.546360e-01
1.250000e+00 1.500000e+00 3.026040e+00 1.651124e-01
1.500000e+00 1.750000e+00 2.368808e+00 1.727076e-01
1.750000e+00 2.000000e+00 1.629824e+00 1.562072e-01
2.000000e+00 2.250000e+00 1.449704e+00 2.210728e-01
2.250000e+00 2.500000e+00 9.254400e-01 1.005256e-01


==> anc/frag/YJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 2.500000e-01 4.099600e+00 3.465636e-01
2.500000e-01 5.000000e-01 3.563156e+00 3.146828e-01
5.000000e-01 7.500000e-01 4.014680e+00 5.359200e-01
7.500000e-01 1.000000e+00 3.774660e+00 2.938232e-01
1.000000e+00 1.250000e+00 2.629780e+00 3.203028e-01
1.250000e+00 1.500000e+00 2.625968e+00 3.317636e-01
1.500000e+00 1.750000e+00 2.113968e+00 3.584696e-01
1.750000e+00 2.000000e+00 1.210560e+00 3.106604e-01
2.000000e+00 2.250000e+00 1.519564e+00 4.756760e-01
2.250000e+00 2.500000e+00 8.576320e-01 2.080624e-01


==> anc/frag/YJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 2.500000e-01 4.495840e+00 2.195288e-01
2.500000e-01 5.000000e-01 4.066480e+00 2.041476e-01
5.000000e-01 7.500000e-01 4.282320e+00 3.365956e-01
7.500000e-01 1.000000e+00 4.045880e+00 1.858332e-01
1.000000e+00 1.250000e+00 3.077172e+00 1.991688e-01
1.250000e+00 1.500000e+00 2.917484e+00 2.095644e-01
1.500000e+00 1.750000e+00 2.318724e+00 2.261944e-01
1.750000e+00 2.000000e+00 1.523288e+00 1.943048e-01
2.000000e+00 2.250000e+00 1.475524e+00 2.897868e-01
2.250000e+00 2.500000e+00 9.182800e-01 1.264484e-01


==> anc/frag/YJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 2.500000e-01 4.399200e+00 2.473104e-01
2.500000e-01 5.000000e-01 3.949396e+00 2.313764e-01
5.000000e-01 7.500000e-01 4.248080e+00 3.894436e-01
7.500000e-01 1.000000e+00 4.001800e+00 2.131320e-01
1.000000e+00 1.250000e+00 2.941832e+00 2.326444e-01
1.250000e+00 1.500000e+00 2.889856e+00 2.450284e-01
1.500000e+00 1.750000e+00 2.260428e+00 2.564524e-01
1.750000e+00 2.000000e+00 1.443596e+00 2.336584e-01
2.000000e+00 2.250000e+00 1.454840e+00 3.471524e-01
2.250000e+00 2.500000e+00 9.156880e-01 1.541732e-01


==> anc/frag/YJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 2.500000e-01 4.577520e+00 1.120532e-01
2.500000e-01 5.000000e-01 4.281640e+00 1.157396e-01
5.000000e-01 7.500000e-01 4.258000e+00 1.645260e-01
7.500000e-01 1.000000e+00 4.093960e+00 9.851640e-02
1.000000e+00 1.250000e+00 3.305176e+00 1.032756e-01
1.250000e+00 1.500000e+00 3.024988e+00 1.107708e-01
1.500000e+00 1.750000e+00 2.371612e+00 1.206780e-01
1.750000e+00 2.000000e+00 1.706680e+00 1.053452e-01
2.000000e+00 2.250000e+00 1.402168e+00 1.263780e-01
2.250000e+00 2.500000e+00 9.085520e-01 6.570880e-02


==> anc/frag/YJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 2.500000e-01 4.639480e+00 1.591216e-01
2.500000e-01 5.000000e-01 4.276240e+00 1.545924e-01
5.000000e-01 7.500000e-01 4.329080e+00 2.318792e-01
7.500000e-01 1.000000e+00 4.176560e+00 1.366696e-01
1.000000e+00 1.250000e+00 3.288820e+00 1.458456e-01
1.250000e+00 1.500000e+00 3.050760e+00 1.545776e-01
1.500000e+00 1.750000e+00 2.385204e+00 1.694596e-01
1.750000e+00 2.000000e+00 1.652896e+00 1.476612e-01
2.000000e+00 2.250000e+00 1.440840e+00 1.861872e-01
2.250000e+00 2.500000e+00 9.385360e-01 9.384800e-02


==> anc/frag/YJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 2.500000e-01 4.402720e+00 8.271600e-02
2.500000e-01 5.000000e-01 4.156320e+00 9.163640e-02
5.000000e-01 7.500000e-01 4.093640e+00 1.226912e-01
7.500000e-01 1.000000e+00 3.912916e+00 7.459920e-02
1.000000e+00 1.250000e+00 3.212904e+00 7.707680e-02
1.250000e+00 1.500000e+00 2.924708e+00 8.334280e-02
1.500000e+00 1.750000e+00 2.292772e+00 8.995840e-02
1.750000e+00 2.000000e+00 1.692096e+00 7.904880e-02
2.000000e+00 2.250000e+00 1.335720e+00 8.932400e-02
2.250000e+00 2.500000e+00 8.670720e-01 4.863480e-02


==> anc/frag/YJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 2.500000e-01 4.434400e+00 8.733000e-02
2.500000e-01 5.000000e-01 4.180960e+00 9.671960e-02
5.000000e-01 7.500000e-01 4.126400e+00 1.299616e-01
7.500000e-01 1.000000e+00 3.949568e+00 7.916800e-02
1.000000e+00 1.250000e+00 3.229048e+00 8.215840e-02
1.250000e+00 1.500000e+00 2.955376e+00 8.913600e-02
1.500000e+00 1.750000e+00 2.306600e+00 9.498720e-02
1.750000e+00 2.000000e+00 1.702068e+00 8.538960e-02
2.000000e+00 2.250000e+00 1.348668e+00 9.625760e-02
2.250000e+00 2.500000e+00 8.774520e-01 5.272320e-02


==> anc/frag/YJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 2.500000e-01 4.646280e+00 1.505328e-01
2.500000e-01 5.000000e-01 4.293320e+00 1.459656e-01
5.000000e-01 7.500000e-01 4.326120e+00 2.182136e-01
7.500000e-01 1.000000e+00 4.168640e+00 1.284868e-01
1.000000e+00 1.250000e+00 3.311516e+00 1.360940e-01
1.250000e+00 1.500000e+00 3.043948e+00 1.444644e-01
1.500000e+00 1.750000e+00 2.394076e+00 1.609360e-01
1.750000e+00 2.000000e+00 1.667876e+00 1.360328e-01
2.000000e+00 2.250000e+00 1.440576e+00 1.719172e-01
2.250000e+00 2.500000e+00 9.344800e-01 8.592640e-02


==> anc/frag/YJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 2.500000e-01 4.564760e+00 1.062048e-01
2.500000e-01 5.000000e-01 4.277240e+00 1.095968e-01
5.000000e-01 7.500000e-01 4.241720e+00 1.553236e-01
7.500000e-01 1.000000e+00 4.072600e+00 9.288120e-02
1.000000e+00 1.250000e+00 3.307120e+00 9.682720e-02
1.250000e+00 1.500000e+00 3.007300e+00 1.038932e-01
1.500000e+00 1.750000e+00 2.368524e+00 1.147380e-01
1.750000e+00 2.000000e+00 1.707948e+00 9.754440e-02
2.000000e+00 2.250000e+00 1.395096e+00 1.172728e-01
2.250000e+00 2.500000e+00 9.020600e-01 6.059160e-02


==> anc/frag/YJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 2.500000e-01 4.597720e+00 1.185208e-01
2.500000e-01 5.000000e-01 4.293120e+00 1.225008e-01
5.000000e-01 7.500000e-01 4.282960e+00 1.748404e-01
7.500000e-01 1.000000e+00 4.122600e+00 1.048700e-01
1.000000e+00 1.250000e+00 3.308720e+00 1.106392e-01
1.250000e+00 1.500000e+00 3.048992e+00 1.189812e-01
1.500000e+00 1.750000e+00 2.377568e+00 1.276384e-01
1.750000e+00 2.000000e+00 1.706972e+00 1.144148e-01
2.000000e+00 2.250000e+00 1.411224e+00 1.368996e-01
2.250000e+00 2.500000e+00 9.167800e-01 7.176960e-02


==> anc/incl/DPAJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 2.666122e+00 2.924937e-03
3.141593e-01 6.283185e-01 3.252427e+00 3.339707e-03
6.283185e-01 9.424778e-01 5.563929e+00 4.960891e-03
9.424778e-01 1.256637e+00 6.394495e+00 4.729703e-03
1.256637e+00 1.570796e+00 7.115754e+00 4.529900e-03
1.570796e+00 1.884956e+00 9.210392e+00 5.128959e-03
1.884956e+00 2.199115e+00 1.395127e+01 7.467964e-03
2.199115e+00 2.513274e+00 2.496454e+01 1.155220e-02
2.513274e+00 2.827433e+00 3.022448e+01 1.048328e-02
2.827433e+00 3.141593e+00 2.122443e+01 7.980825e-03


==> anc/incl/DPAJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 3.426288e+00 3.763028e-03
3.141593e-01 6.283185e-01 4.173297e+00 4.297374e-03
6.283185e-01 9.424778e-01 7.116263e+00 6.384150e-03
9.424778e-01 1.256637e+00 8.161370e+00 6.082934e-03
1.256637e+00 1.570796e+00 9.057953e+00 5.815140e-03
1.570796e+00 1.884956e+00 1.168356e+01 6.564473e-03
1.884956e+00 2.199115e+00 1.762043e+01 9.534018e-03
2.199115e+00 2.513274e+00 3.137663e+01 1.465998e-02
2.513274e+00 2.827433e+00 3.806986e+01 1.334167e-02
2.827433e+00 3.141593e+00 2.677432e+01 1.009978e-02


==> anc/incl/DPAJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 2.112989e+00 2.318171e-03
3.141593e-01 6.283185e-01 2.581140e+00 2.646594e-03
6.283185e-01 9.424778e-01 4.427977e+00 3.930809e-03
9.424778e-01 1.256637e+00 5.098274e+00 3.749690e-03
1.256637e+00 1.570796e+00 5.686415e+00 3.597125e-03
1.570796e+00 1.884956e+00 7.382689e+00 4.083279e-03
1.884956e+00 2.199115e+00 1.122555e+01 5.958825e-03
2.199115e+00 2.513274e+00 2.017289e+01 9.265237e-03
2.513274e+00 2.827433e+00 2.437601e+01 8.387275e-03
2.827433e+00 3.141593e+00 1.709496e+01 6.418178e-03


==> anc/incl/DPAJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 2.246058e+00 2.456690e-03
3.141593e-01 6.283185e-01 2.739945e+00 2.804928e-03
6.283185e-01 9.424778e-01 4.686890e+00 4.166263e-03
9.424778e-01 1.256637e+00 5.386663e+00 3.971998e-03
1.256637e+00 1.570796e+00 5.994380e+00 3.804249e-03
1.570796e+00 1.884956e+00 7.758867e+00 4.307242e-03
1.884956e+00 2.199115e+00 1.175171e+01 6.269941e-03
2.199115e+00 2.513274e+00 2.102917e+01 9.700653e-03
2.513274e+00 2.827433e+00 2.552976e+01 8.823168e-03
2.827433e+00 3.141593e+00 1.798677e+01 6.733082e-03


==> anc/incl/DPAJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 3.216267e+00 3.541134e-03
3.141593e-01 6.283185e-01 3.923647e+00 4.043554e-03
6.283185e-01 9.424778e-01 6.712742e+00 6.006826e-03
9.424778e-01 1.256637e+00 7.714590e+00 5.727063e-03
1.256637e+00 1.570796e+00 8.584531e+00 5.485084e-03
1.570796e+00 1.884956e+00 1.111156e+01 6.210608e-03
1.884956e+00 2.199115e+00 1.683251e+01 9.045571e-03
2.199115e+00 2.513274e+00 3.011931e+01 1.398956e-02
2.513274e+00 2.827433e+00 3.634653e+01 1.266071e-02
2.827433e+00 3.141593e+00 2.542424e+01 9.611176e-03


==> anc/incl/DPAJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 2.508301e+00 2.760097e-03
3.141593e-01 6.283185e-01 3.064092e+00 3.151274e-03
6.283185e-01 9.424778e-01 5.256856e+00 4.680683e-03
9.424778e-01 1.256637e+00 6.052503e+00 4.465124e-03
1.256637e+00 1.570796e+00 6.750589e+00 4.283432e-03
1.570796e+00 1.884956e+00 8.764376e+00 4.862406e-03
1.884956e+00 2.199115e+00 1.332748e+01 7.097610e-03
2.199115e+00 2.513274e+00 2.394951e+01 1.103396e-02
2.513274e+00 2.827433e+00 2.886014e+01 9.965423e-03
2.827433e+00 3.141593e+00 2.017340e+01 7.607479e-03


==> anc/incl/DPAJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 2.840416e+00 3.108341e-03
3.141593e-01 6.283185e-01 3.459646e+00 3.549505e-03
6.283185e-01 9.424778e-01 5.898855e+00 5.272740e-03
9.424778e-01 1.256637e+00 6.765326e+00 5.023789e-03
1.256637e+00 1.570796e+00 7.508835e+00 4.802660e-03
1.570796e+00 1.884956e+00 9.685342e+00 5.421422e-03
1.884956e+00 2.199115e+00 1.460559e+01 7.871517e-03
2.199115e+00 2.513274e+00 2.600894e+01 1.210628e-02
2.513274e+00 2.827433e+00 3.165996e+01 1.104723e-02
2.827433e+00 3.141593e+00 2.235344e+01 8.386415e-03


==> anc/incl/DPAJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 1.730492e+00 1.929496e-03
3.141593e-01 6.283185e-01 2.122742e+00 2.209850e-03
6.283185e-01 9.424778e-01 3.671450e+00 3.307208e-03
9.424778e-01 1.256637e+00 4.277703e+00 3.188001e-03
1.256637e+00 1.570796e+00 4.848624e+00 3.107567e-03
1.570796e+00 1.884956e+00 6.416459e+00 3.589740e-03
1.884956e+00 2.199115e+00 9.975259e+00 5.331436e-03
2.199115e+00 2.513274e+00 1.835868e+01 8.584467e-03
2.513274e+00 2.827433e+00 2.245106e+01 7.708320e-03
2.827433e+00 3.141593e+00 1.608865e+01 6.020290e-03


==> anc/incl/DPAJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 2.150384e+00 2.399273e-03
3.141593e-01 6.283185e-01 2.635160e+00 2.748806e-03
6.283185e-01 9.424778e-01 4.548107e+00 4.116638e-03
9.424778e-01 1.256637e+00 5.294353e+00 3.969101e-03
1.256637e+00 1.570796e+00 5.994603e+00 3.867720e-03
1.570796e+00 1.884956e+00 7.920378e+00 4.462418e-03
1.884956e+00 2.199115e+00 1.228676e+01 6.621960e-03
2.199115e+00 2.513274e+00 2.255655e+01 1.063731e-02
2.513274e+00 2.827433e+00 2.766110e+01 9.563621e-03
2.827433e+00 3.141593e+00 1.987435e+01 7.438297e-03


==> anc/incl/DPAJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 1.412086e+00 1.574669e-03
3.141593e-01 6.283185e-01 1.733726e+00 1.802958e-03
6.283185e-01 9.424778e-01 3.004282e+00 2.696588e-03
9.424778e-01 1.256637e+00 3.503128e+00 2.598930e-03
1.256637e+00 1.570796e+00 3.974481e+00 2.534160e-03
1.570796e+00 1.884956e+00 5.267201e+00 2.930482e-03
1.884956e+00 2.199115e+00 8.204469e+00 4.355848e-03
2.199115e+00 2.513274e+00 1.513328e+01 7.028250e-03
2.513274e+00 2.827433e+00 1.846041e+01 6.303459e-03
2.827433e+00 3.141593e+00 1.319776e+01 4.941856e-03


==> anc/incl/DPAJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 1.493421e+00 1.660212e-03
3.141593e-01 6.283185e-01 1.831606e+00 1.901042e-03
6.283185e-01 9.424778e-01 3.166715e+00 2.843723e-03
9.424778e-01 1.256637e+00 3.687588e+00 2.739658e-03
1.256637e+00 1.570796e+00 4.176608e+00 2.668389e-03
1.570796e+00 1.884956e+00 5.521817e+00 3.079521e-03
1.884956e+00 2.199115e+00 8.574154e+00 4.568543e-03
2.199115e+00 2.513274e+00 1.576029e+01 7.343059e-03
2.513274e+00 2.827433e+00 1.930387e+01 6.608686e-03
2.827433e+00 3.141593e+00 1.385425e+01 5.166392e-03


==> anc/incl/DPAJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 2.028917e+00 2.270078e-03
3.141593e-01 6.283185e-01 2.489323e+00 2.600560e-03
6.283185e-01 9.424778e-01 4.307401e+00 3.894108e-03
9.424778e-01 1.256637e+00 5.021816e+00 3.756216e-03
1.256637e+00 1.570796e+00 5.697174e+00 3.664893e-03
1.570796e+00 1.884956e+00 7.547828e+00 4.238232e-03
1.884956e+00 2.199115e+00 1.175063e+01 6.302790e-03
2.199115e+00 2.513274e+00 2.165793e+01 1.016971e-02
2.513274e+00 2.827433e+00 2.643669e+01 9.107387e-03
2.827433e+00 3.141593e+00 1.891152e+01 7.105059e-03


==> anc/incl/DPAJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 1.636332e+00 1.830132e-03
3.141593e-01 6.283185e-01 2.009404e+00 2.095892e-03
6.283185e-01 9.424778e-01 3.483329e+00 3.136199e-03
9.424778e-01 1.256637e+00 4.063926e+00 3.024345e-03
1.256637e+00 1.570796e+00 4.614284e+00 2.951334e-03
1.570796e+00 1.884956e+00 6.120940e+00 3.416134e-03
1.884956e+00 2.199115e+00 9.545795e+00 5.083377e-03
2.199115e+00 2.513274e+00 1.762947e+01 8.216692e-03
2.513274e+00 2.827433e+00 2.147134e+01 7.352608e-03
2.827433e+00 3.141593e+00 1.532738e+01 5.758990e-03


==> anc/incl/DPAJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 1.834219e+00 2.039386e-03
3.141593e-01 6.283185e-01 2.247258e+00 2.335914e-03
6.283185e-01 9.424778e-01 3.876887e+00 3.496379e-03
9.424778e-01 1.256637e+00 4.510165e+00 3.368833e-03
1.256637e+00 1.570796e+00 5.102157e+00 3.279674e-03
1.570796e+00 1.884956e+00 6.733718e+00 3.779803e-03
1.884956e+00 2.199115e+00 1.043127e+01 5.601681e-03
2.199115e+00 2.513274e+00 1.912208e+01 8.979586e-03
2.513274e+00 2.827433e+00 2.349264e+01 8.094939e-03
2.827433e+00 3.141593e+00 1.690935e+01 6.303109e-03


==> anc/incl/DPAJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 3.139630e+00 1.849610e-02
3.141593e-01 6.283185e-01 3.825830e+00 2.162760e-02
6.283185e-01 9.424778e-01 6.336786e+00 3.494565e-02
9.424778e-01 1.256637e+00 7.719651e+00 3.268088e-02
1.256637e+00 1.570796e+00 9.316803e+00 3.120277e-02
1.570796e+00 1.884956e+00 1.284364e+01 4.166422e-02
1.884956e+00 2.199115e+00 1.976561e+01 5.349484e-02
2.199115e+00 2.513274e+00 3.090429e+01 8.295760e-02
2.513274e+00 2.827433e+00 4.020859e+01 9.172099e-02
2.827433e+00 3.141593e+00 3.822965e+01 7.236234e-02


==> anc/incl/DPAJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 3.252172e+00 2.758722e-02
3.141593e-01 6.283185e-01 3.953854e+00 3.229063e-02
6.283185e-01 9.424778e-01 6.513130e+00 5.169639e-02
9.424778e-01 1.256637e+00 8.104806e+00 4.790214e-02
1.256637e+00 1.570796e+00 1.003615e+01 4.496318e-02
1.570796e+00 1.884956e+00 1.411205e+01 5.962835e-02
1.884956e+00 2.199115e+00 2.175088e+01 7.463285e-02
2.199115e+00 2.513274e+00 3.260194e+01 1.140186e-01
2.513274e+00 2.827433e+00 4.349864e+01 1.299618e-01
2.827433e+00 3.141593e+00 4.479480e+01 1.017178e-01


==> anc/incl/DPAJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 2.897677e+00 1.384212e-02
3.141593e-01 6.283185e-01 3.532985e+00 1.613287e-02
6.283185e-01 9.424778e-01 5.890006e+00 2.590705e-02
9.424778e-01 1.256637e+00 7.088188e+00 2.427918e-02
1.256637e+00 1.570796e+00 8.427382e+00 2.342879e-02
1.570796e+00 1.884956e+00 1.148920e+01 3.073836e-02
1.884956e+00 2.199115e+00 1.768555e+01 4.027479e-02
2.199115e+00 2.513274e+00 2.845022e+01 6.262938e-02
2.513274e+00 2.827433e+00 3.641179e+01 6.756828e-02
2.827433e+00 3.141593e+00 3.275090e+01 5.383161e-02


==> anc/incl/DPAJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 2.960938e+00 1.481293e-02
3.141593e-01 6.283185e-01 3.606069e+00 1.727038e-02
6.283185e-01 9.424778e-01 5.997786e+00 2.758209e-02
9.424778e-01 1.256637e+00 7.229581e+00 2.595515e-02
1.256637e+00 1.570796e+00 8.610060e+00 2.505261e-02
1.570796e+00 1.884956e+00 1.173618e+01 3.290178e-02
1.884956e+00 2.199115e+00 1.804311e+01 4.272164e-02
2.199115e+00 2.513274e+00 2.888067e+01 6.604198e-02
2.513274e+00 2.827433e+00 3.706591e+01 7.175437e-02
2.827433e+00 3.141593e+00 3.370965e+01 5.681895e-02


==> anc/incl/DPAJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 3.237785e+00 2.569366e-02
3.141593e-01 6.283185e-01 3.940867e+00 3.008455e-02
6.283185e-01 9.424778e-01 6.503389e+00 4.843403e-02
9.424778e-01 1.256637e+00 8.048497e+00 4.469580e-02
1.256637e+00 1.570796e+00 9.914844e+00 4.193796e-02
1.570796e+00 1.884956e+00 1.390693e+01 5.550560e-02
1.884956e+00 2.199115e+00 2.143104e+01 7.032866e-02
2.199115e+00 2.513274e+00 3.232214e+01 1.080980e-01
2.513274e+00 2.827433e+00 4.303741e+01 1.221406e-01
2.827433e+00 3.141593e+00 4.360272e+01 9.622253e-02


==> anc/incl/DPAJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 3.101672e+00 1.733516e-02
3.141593e-01 6.283185e-01 3.783750e+00 2.027615e-02
6.283185e-01 9.424778e-01 6.281177e+00 3.290879e-02
9.424778e-01 1.256637e+00 7.629506e+00 3.065471e-02
1.256637e+00 1.570796e+00 9.179930e+00 2.925653e-02
1.570796e+00 1.884956e+00 1.264378e+01 3.898469e-02
1.884956e+00 2.199115e+00 1.947057e+01 5.056798e-02
2.199115e+00 2.513274e+00 3.061947e+01 7.887687e-02
2.513274e+00 2.827433e+00 3.972253e+01 8.649371e-02
2.827433e+00 3.141593e+00 3.725976e+01 6.864480e-02


==> anc/incl/DPAJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 3.199492e+00 1.989364e-02
3.141593e-01 6.283185e-01 3.894458e+00 2.324894e-02
6.283185e-01 9.424778e-01 6.436035e+00 3.734284e-02
9.424778e-01 1.256637e+00 7.863368e+00 3.508252e-02
1.256637e+00 1.570796e+00 9.516161e+00 3.351262e-02
1.570796e+00 1.884956e+00 1.312554e+01 4.480816e-02
1.884956e+00 2.199115e+00 2.018164e+01 5.689312e-02
2.199115e+00 2.513274e+00 3.139233e+01 8.768801e-02
2.513274e+00 2.827433e+00 4.093083e+01 9.769281e-02
2.827433e+00 3.141593e+00 3.941504e+01 7.656499e-02


==> anc/incl/DPAJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 2.670353e+00 1.107228e-02
3.141593e-01 6.283185e-01 3.262740e+00 1.287923e-02
6.283185e-01 9.424778e-01 5.495748e+00 2.112721e-02
9.424778e-01 1.256637e+00 6.608941e+00 1.972770e-02
1.256637e+00 1.570796e+00 7.858307e+00 1.961699e-02
1.570796e+00 1.884956e+00 1.076053e+01 2.621151e-02
1.884956e+00 2.199115e+00 1.672588e+01 3.513759e-02
2.199115e+00 2.513274e+00 2.731357e+01 5.682595e-02
2.513274e+00 2.827433e+00 3.501886e+01 6.171424e-02
2.827433e+00 3.141593e+00 3.110731e+01 5.077520e-02


==> anc/incl/DPAJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 2.965744e+00 1.458009e-02
3.141593e-01 6.283185e-01 3.623321e+00 1.699848e-02
6.283185e-01 9.424778e-01 6.066032e+00 2.805026e-02
9.424778e-01 1.256637e+00 7.347261e+00 2.622342e-02
1.256637e+00 1.570796e+00 8.820017e+00 2.596444e-02
1.570796e+00 1.884956e+00 1.215912e+01 3.532762e-02
1.884956e+00 2.199115e+00 1.885461e+01 4.661839e-02
2.199115e+00 2.513274e+00 2.995029e+01 7.521090e-02
2.513274e+00 2.827433e+00 3.891498e+01 8.335390e-02
2.827433e+00 3.141593e+00 3.619438e+01 6.793561e-02


==> anc/incl/DPAJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 2.381047e+00 8.471404e-03
3.141593e-01 6.283185e-01 2.907379e+00 9.837749e-03
6.283185e-01 9.424778e-01 4.927755e+00 1.610511e-02
9.424778e-01 1.256637e+00 5.894590e+00 1.497759e-02
1.256637e+00 1.570796e+00 6.963315e+00 1.491543e-02
1.570796e+00 1.884956e+00 9.494452e+00 1.971096e-02
1.884956e+00 2.199115e+00 1.479068e+01 2.669375e-02
2.199115e+00 2.513274e+00 2.464419e+01 4.341588e-02
2.513274e+00 2.827433e+00 3.128560e+01 4.678933e-02
2.827433e+00 3.141593e+00 2.684600e+01 3.945992e-02


==> anc/incl/DPAJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 2.441411e+00 8.992413e-03
3.141593e-01 6.283185e-01 2.977856e+00 1.045272e-02
6.283185e-01 9.424778e-01 5.037031e+00 1.703808e-02
9.424778e-01 1.256637e+00 6.027643e+00 1.589643e-02
1.256637e+00 1.570796e+00 7.124476e+00 1.583894e-02
1.570796e+00 1.884956e+00 9.705587e+00 2.095892e-02
1.884956e+00 2.199115e+00 1.509553e+01 2.816696e-02
2.199115e+00 2.513274e+00 2.503666e+01 4.557497e-02
2.513274e+00 2.827433e+00 3.187396e+01 4.943575e-02
2.827433e+00 3.141593e+00 2.758095e+01 4.142071e-02


==> anc/incl/DPAJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 2.913901e+00 1.371941e-02
3.141593e-01 6.283185e-01 3.563957e+00 1.599755e-02
6.283185e-01 9.424778e-01 5.979706e+00 2.649726e-02
9.424778e-01 1.256637e+00 7.231969e+00 2.468079e-02
1.256637e+00 1.570796e+00 8.666528e+00 2.441004e-02
1.570796e+00 1.884956e+00 1.194881e+01 3.313001e-02
1.884956e+00 2.199115e+00 1.855139e+01 4.413844e-02
2.199115e+00 2.513274e+00 2.964289e+01 7.159362e-02
2.513274e+00 2.827433e+00 3.840950e+01 7.873300e-02
2.827433e+00 3.141593e+00 3.530916e+01 6.457712e-02


==> anc/incl/DPAJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 2.616813e+00 1.045740e-02
3.141593e-01 6.283185e-01 3.200733e+00 1.215737e-02
6.283185e-01 9.424778e-01 5.402483e+00 2.001262e-02
9.424778e-01 1.256637e+00 6.491516e+00 1.862925e-02
1.256637e+00 1.570796e+00 7.710611e+00 1.850867e-02
1.570796e+00 1.884956e+00 1.056400e+01 2.468248e-02
1.884956e+00 2.199115e+00 1.644367e+01 3.335410e-02
2.199115e+00 2.513274e+00 2.699277e+01 5.421772e-02
2.513274e+00 2.827433e+00 3.450829e+01 5.845252e-02
2.827433e+00 3.141593e+00 3.035699e+01 4.836814e-02


==> anc/incl/DPAJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 2.735281e+00 1.180102e-02
3.141593e-01 6.283185e-01 3.338370e+00 1.373504e-02
6.283185e-01 9.424778e-01 5.610785e+00 2.242194e-02
9.424778e-01 1.256637e+00 6.752849e+00 2.101797e-02
1.256637e+00 1.570796e+00 8.037325e+00 2.091793e-02
1.570796e+00 1.884956e+00 1.099818e+01 2.799224e-02
1.884956e+00 2.199115e+00 1.706911e+01 3.720151e-02
2.199115e+00 2.513274e+00 2.773339e+01 5.984130e-02
2.513274e+00 2.827433e+00 3.565548e+01 6.542255e-02
2.827433e+00 3.141593e+00 3.198378e+01 5.347733e-02


==> anc/incl/DPAJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 2.792367e+00 1.420585e-01
3.141593e-01 6.283185e-01 3.799983e+00 2.803654e-01
6.283185e-01 9.424778e-01 5.107059e+00 3.556986e-01
9.424778e-01 1.256637e+00 7.262208e+00 2.510612e-01
1.256637e+00 1.570796e+00 8.470990e+00 2.578059e-01
1.570796e+00 1.884956e+00 1.275525e+01 3.149336e-01
1.884956e+00 2.199115e+00 1.824498e+01 5.078539e-01
2.199115e+00 2.513274e+00 2.545887e+01 6.623901e-01
2.513274e+00 2.827433e+00 3.340153e+01 6.291077e-01
2.827433e+00 3.141593e+00 3.222919e+01 5.366418e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 2.560749e+00 2.262840e-01
3.141593e-01 6.283185e-01 3.647672e+00 4.523756e-01
6.283185e-01 9.424778e-01 4.437940e+00 5.654616e-01
9.424778e-01 1.256637e+00 6.861361e+00 3.948093e-01
1.256637e+00 1.570796e+00 7.885268e+00 3.981929e-01
1.570796e+00 1.884956e+00 1.240081e+01 4.905919e-01
1.884956e+00 2.199115e+00 1.706720e+01 7.825967e-01
2.199115e+00 2.513274e+00 2.204229e+01 1.008403e+00
2.513274e+00 2.827433e+00 2.892695e+01 9.406344e-01
2.827433e+00 3.141593e+00 2.738846e+01 8.228342e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 2.886466e+00 9.820019e-02
3.141593e-01 6.283185e-01 3.767325e+00 1.858678e-01
6.283185e-01 9.424778e-01 5.438261e+00 2.425375e-01
9.424778e-01 1.256637e+00 7.292861e+00 1.740751e-01
1.256637e+00 1.570796e+00 8.558271e+00 1.802299e-01
1.570796e+00 1.884956e+00 1.252941e+01 2.193591e-01
1.884956e+00 2.199115e+00 1.831024e+01 3.548137e-01
2.199115e+00 2.513274e+00 2.672196e+01 4.705257e-01
2.513274e+00 2.827433e+00 3.494820e+01 4.583376e-01
2.827433e+00 3.141593e+00 3.317457e+01 3.775887e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 2.886666e+00 1.053348e-01
3.141593e-01 6.283185e-01 3.782699e+00 2.006438e-01
6.283185e-01 9.424778e-01 5.413273e+00 2.588315e-01
9.424778e-01 1.256637e+00 7.291143e+00 1.856778e-01
1.256637e+00 1.570796e+00 8.587173e+00 1.913657e-01
1.570796e+00 1.884956e+00 1.259158e+01 2.339259e-01
1.884956e+00 2.199115e+00 1.835792e+01 3.785914e-01
2.199115e+00 2.513274e+00 2.664986e+01 4.993423e-01
2.513274e+00 2.827433e+00 3.483806e+01 4.852857e-01
2.827433e+00 3.141593e+00 3.317903e+01 4.008636e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 2.610819e+00 2.103058e-01
3.141593e-01 6.283185e-01 3.690867e+00 4.161870e-01
6.283185e-01 9.424778e-01 4.576946e+00 5.278437e-01
9.424778e-01 1.256637e+00 6.980154e+00 3.686379e-01
1.256637e+00 1.570796e+00 7.989133e+00 3.743547e-01
1.570796e+00 1.884956e+00 1.250780e+01 4.586623e-01
1.884956e+00 2.199115e+00 1.727270e+01 7.312851e-01
2.199115e+00 2.513274e+00 2.255280e+01 9.479841e-01
2.513274e+00 2.827433e+00 2.974109e+01 8.841726e-01
2.827433e+00 3.141593e+00 2.845324e+01 7.709784e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 2.816247e+00 1.326264e-01
3.141593e-01 6.283185e-01 3.807177e+00 2.595897e-01
6.283185e-01 9.424778e-01 5.182244e+00 3.333055e-01
9.424778e-01 1.256637e+00 7.311483e+00 2.354490e-01
1.256637e+00 1.570796e+00 8.500911e+00 2.431034e-01
1.570796e+00 1.884956e+00 1.276735e+01 2.956841e-01
1.884956e+00 2.199115e+00 1.831221e+01 4.761088e-01
2.199115e+00 2.513274e+00 2.570785e+01 6.245495e-01
2.513274e+00 2.827433e+00 3.380642e+01 5.941541e-01
2.827433e+00 3.141593e+00 3.263122e+01 5.052215e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 2.768879e+00 1.529555e-01
3.141593e-01 6.283185e-01 3.794954e+00 3.047082e-01
6.283185e-01 9.424778e-01 5.032065e+00 3.809469e-01
9.424778e-01 1.256637e+00 7.216117e+00 2.690059e-01
1.256637e+00 1.570796e+00 8.457239e+00 2.745108e-01
1.570796e+00 1.884956e+00 1.276884e+01 3.372111e-01
1.884956e+00 2.199115e+00 1.821481e+01 5.438388e-01
2.199115e+00 2.513274e+00 2.524159e+01 7.053429e-01
2.513274e+00 2.827433e+00 3.304693e+01 6.688582e-01
2.827433e+00 3.141593e+00 3.189051e+01 5.724580e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 2.895687e+00 7.558205e-02
3.141593e-01 6.283185e-01 3.684150e+00 1.282464e-01
6.283185e-01 9.424778e-01 5.569564e+00 1.871745e-01
9.424778e-01 1.256637e+00 7.263991e+00 1.377429e-01
1.256637e+00 1.570796e+00 8.528127e+00 1.472823e-01
1.570796e+00 1.884956e+00 1.233763e+01 1.828977e-01
1.884956e+00 2.199115e+00 1.824231e+01 3.026595e-01
2.199115e+00 2.513274e+00 2.697890e+01 4.159992e-01
2.513274e+00 2.827433e+00 3.520953e+01 4.128002e-01
2.827433e+00 3.141593e+00 3.305457e+01 3.282571e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 2.919834e+00 1.033988e-01
3.141593e-01 6.283185e-01 3.803517e+00 1.807026e-01
6.283185e-01 9.424778e-01 5.513095e+00 2.592316e-01
9.424778e-01 1.256637e+00 7.439411e+00 1.881663e-01
1.256637e+00 1.570796e+00 8.689096e+00 2.022968e-01
1.570796e+00 1.884956e+00 1.282155e+01 2.525674e-01
1.884956e+00 2.199115e+00 1.857911e+01 4.207866e-01
2.199115e+00 2.513274e+00 2.640091e+01 5.695646e-01
2.513274e+00 2.827433e+00 3.454172e+01 5.478527e-01
2.827433e+00 3.141593e+00 3.298900e+01 4.481007e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 2.788983e+00 5.821251e-02
3.141593e-01 6.283185e-01 3.503796e+00 9.629479e-02
6.283185e-01 9.424778e-01 5.432149e+00 1.433957e-01
9.424778e-01 1.256637e+00 6.936991e+00 1.070559e-01
1.256637e+00 1.570796e+00 8.165604e+00 1.131458e-01
1.570796e+00 1.884956e+00 1.161866e+01 1.402521e-01
1.884956e+00 2.199115e+00 1.747283e+01 2.297424e-01
2.199115e+00 2.513274e+00 2.658196e+01 3.235429e-01
2.513274e+00 2.827433e+00 3.450702e+01 3.304152e-01
2.827433e+00 3.141593e+00 3.175154e+01 2.577626e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 2.812032e+00 6.195711e-02
3.141593e-01 6.283185e-01 3.534195e+00 1.024573e-01
6.283185e-01 9.424778e-01 5.455322e+00 1.519774e-01
9.424778e-01 1.256637e+00 6.978721e+00 1.132973e-01
1.256637e+00 1.570796e+00 8.230921e+00 1.195123e-01
1.570796e+00 1.884956e+00 1.171470e+01 1.486007e-01
1.884956e+00 2.199115e+00 1.758872e+01 2.436783e-01
2.199115e+00 2.513274e+00 2.663283e+01 3.413969e-01
2.513274e+00 2.827433e+00 3.459456e+01 3.478172e-01
2.827433e+00 3.141593e+00 3.197168e+01 2.710784e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 2.924103e+00 9.688048e-02
3.141593e-01 6.283185e-01 3.796959e+00 1.687950e-01
6.283185e-01 9.424778e-01 5.545468e+00 2.438212e-01
9.424778e-01 1.256637e+00 7.453162e+00 1.772598e-01
1.256637e+00 1.570796e+00 8.685213e+00 1.912756e-01
1.570796e+00 1.884956e+00 1.279695e+01 2.378959e-01
1.884956e+00 2.199115e+00 1.859226e+01 3.952008e-01
2.199115e+00 2.513274e+00 2.655745e+01 5.382079e-01
2.513274e+00 2.827433e+00 3.480432e+01 5.192907e-01
2.827433e+00 3.141593e+00 3.321182e+01 4.245776e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 2.886071e+00 7.105281e-02
3.141593e-01 6.283185e-01 3.666261e+00 1.204523e-01
6.283185e-01 9.424778e-01 5.572747e+00 1.766079e-01
9.424778e-01 1.256637e+00 7.250463e+00 1.301948e-01
1.256637e+00 1.570796e+00 8.495691e+00 1.395572e-01
1.570796e+00 1.884956e+00 1.228011e+01 1.728187e-01
1.884956e+00 2.199115e+00 1.819510e+01 2.852817e-01
2.199115e+00 2.513274e+00 2.703291e+01 3.942777e-01
2.513274e+00 2.827433e+00 3.529070e+01 3.923010e-01
2.827433e+00 3.141593e+00 3.302592e+01 3.119867e-01


==> anc/incl/DPAJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 2.910562e+00 8.076636e-02
3.141593e-01 6.283185e-01 3.708660e+00 1.372409e-01
6.283185e-01 9.424778e-01 5.575420e+00 1.990315e-01
9.424778e-01 1.256637e+00 7.289010e+00 1.462847e-01
1.256637e+00 1.570796e+00 8.579184e+00 1.559652e-01
1.570796e+00 1.884956e+00 1.242141e+01 1.944463e-01
1.884956e+00 2.199115e+00 1.832523e+01 3.223015e-01
2.199115e+00 2.513274e+00 2.696702e+01 4.405154e-01
2.513274e+00 2.827433e+00 3.518757e+01 4.357026e-01
2.827433e+00 3.141593e+00 3.315006e+01 3.465249e-01


==> anc/incl/DPJJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 2.621374e+00 2.060684e-03
3.141593e-01 6.283185e-01 3.447901e+00 2.281225e-03
6.283185e-01 9.424778e-01 3.247111e+00 2.363632e-03
9.424778e-01 1.256637e+00 3.700002e+00 2.908101e-03
1.256637e+00 1.570796e+00 5.053360e+00 4.107471e-03
1.570796e+00 1.884956e+00 7.104295e+00 5.347224e-03
1.884956e+00 2.199115e+00 8.977867e+00 5.723275e-03
2.199115e+00 2.513274e+00 1.062881e+01 5.936989e-03
2.513274e+00 2.827433e+00 1.109600e+01 6.425531e-03
2.827433e+00 3.141593e+00 6.407196e+00 4.275602e-03


==> anc/incl/DPJJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 3.277382e+00 2.579918e-03
3.141593e-01 6.283185e-01 4.304282e+00 2.852123e-03
6.283185e-01 9.424778e-01 4.058642e+00 2.972925e-03
9.424778e-01 1.256637e+00 4.626921e+00 3.670654e-03
1.256637e+00 1.570796e+00 6.317464e+00 5.191475e-03
1.570796e+00 1.884956e+00 8.894597e+00 6.781847e-03
1.884956e+00 2.199115e+00 1.129389e+01 7.295408e-03
2.199115e+00 2.513274e+00 1.347161e+01 7.615373e-03
2.513274e+00 2.827433e+00 1.420140e+01 8.276566e-03
2.827433e+00 3.141593e+00 8.283919e+00 5.514687e-03


==> anc/incl/DPJJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 2.127695e+00 1.672286e-03
3.141593e-01 6.283185e-01 2.802222e+00 1.853493e-03
6.283185e-01 9.424778e-01 2.636083e+00 1.910028e-03
9.424778e-01 1.256637e+00 3.002525e+00 2.342751e-03
1.256637e+00 1.570796e+00 4.101869e+00 3.305362e-03
1.570796e+00 1.884956e+00 5.759244e+00 4.290308e-03
1.884956e+00 2.199115e+00 7.248043e+00 4.572299e-03
2.199115e+00 2.513274e+00 8.524944e+00 4.717448e-03
2.513274e+00 2.827433e+00 8.825014e+00 5.087483e-03
2.827433e+00 3.141593e+00 5.051864e+00 3.381470e-03


==> anc/incl/DPJJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 2.226915e+00 1.743896e-03
3.141593e-01 6.283185e-01 2.927779e+00 1.929668e-03
6.283185e-01 9.424778e-01 2.754511e+00 1.997092e-03
9.424778e-01 1.256637e+00 3.133681e+00 2.452820e-03
1.256637e+00 1.570796e+00 4.270223e+00 3.455890e-03
1.570796e+00 1.884956e+00 5.991865e+00 4.492180e-03
1.884956e+00 2.199115e+00 7.564889e+00 4.806097e-03
2.199115e+00 2.513274e+00 8.951638e+00 4.985338e-03
2.513274e+00 2.827433e+00 9.340294e+00 5.394875e-03
2.827433e+00 3.141593e+00 5.393315e+00 3.590058e-03


==> anc/incl/DPJJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 3.130912e+00 2.472424e-03
3.141593e-01 6.283185e-01 4.120267e+00 2.738487e-03
6.283185e-01 9.424778e-01 3.884908e+00 2.841291e-03
9.424778e-01 1.256637e+00 4.435234e+00 3.503128e-03
1.256637e+00 1.570796e+00 6.073894e+00 4.962515e-03
1.570796e+00 1.884956e+00 8.558525e+00 6.472099e-03
1.884956e+00 2.199115e+00 1.082782e+01 6.930688e-03
2.199115e+00 2.513274e+00 1.282633e+01 7.189825e-03
2.513274e+00 2.827433e+00 1.339830e+01 7.782677e-03
2.827433e+00 3.141593e+00 7.736808e+00 5.178170e-03


==> anc/incl/DPJJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 2.504787e+00 1.976157e-03
3.141593e-01 6.283185e-01 3.300332e+00 2.191274e-03
6.283185e-01 9.424778e-01 3.107764e+00 2.260697e-03
9.424778e-01 1.256637e+00 3.545463e+00 2.777731e-03
1.256637e+00 1.570796e+00 4.854576e+00 3.928772e-03
1.570796e+00 1.884956e+00 6.829116e+00 5.107155e-03
1.884956e+00 2.199115e+00 8.602516e+00 5.445073e-03
2.199115e+00 2.513274e+00 1.012286e+01 5.618138e-03
2.513274e+00 2.827433e+00 1.048443e+01 6.059570e-03
2.827433e+00 3.141593e+00 6.001797e+00 4.027257e-03


==> anc/incl/DPJJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 2.744309e+00 2.150409e-03
3.141593e-01 6.283185e-01 3.602313e+00 2.376037e-03
6.283185e-01 9.424778e-01 3.392706e+00 2.473303e-03
9.424778e-01 1.256637e+00 3.860399e+00 3.047372e-03
1.256637e+00 1.570796e+00 5.256697e+00 4.297279e-03
1.570796e+00 1.884956e+00 7.384185e+00 5.603495e-03
1.884956e+00 2.199115e+00 9.365345e+00 6.024779e-03
2.199115e+00 2.513274e+00 1.116459e+01 6.288657e-03
2.513274e+00 2.827433e+00 1.176193e+01 6.833540e-03
2.827433e+00 3.141593e+00 6.860692e+00 4.553614e-03


==> anc/incl/DPJJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 2.126431e+00 1.671267e-03
3.141593e-01 6.283185e-01 2.790995e+00 1.845806e-03
6.283185e-01 9.424778e-01 2.606557e+00 1.887084e-03
9.424778e-01 1.256637e+00 2.933834e+00 2.284501e-03
1.256637e+00 1.570796e+00 3.938735e+00 3.161591e-03
1.570796e+00 1.884956e+00 5.397644e+00 3.998545e-03
1.884956e+00 2.199115e+00 6.570457e+00 4.115651e-03
2.199115e+00 2.513274e+00 7.395676e+00 4.080160e-03
2.513274e+00 2.827433e+00 7.241072e+00 4.257809e-03
2.827433e+00 3.141593e+00 3.969165e+00 2.775073e-03


==> anc/incl/DPJJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 2.619716e+00 2.059338e-03
3.141593e-01 6.283185e-01 3.433163e+00 2.271071e-03
6.283185e-01 9.424778e-01 3.208277e+00 2.333164e-03
9.424778e-01 1.256637e+00 3.609730e+00 2.830504e-03
1.256637e+00 1.570796e+00 4.839202e+00 3.915816e-03
1.570796e+00 1.884956e+00 6.629185e+00 4.957199e-03
1.884956e+00 2.199115e+00 8.083893e+00 5.110274e-03
2.199115e+00 2.513274e+00 9.128427e+00 5.076979e-03
2.513274e+00 2.827433e+00 8.970959e+00 5.301419e-03
2.827433e+00 3.141593e+00 4.938260e+00 3.452803e-03


==> anc/incl/DPJJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 1.748537e+00 1.375191e-03
3.141593e-01 6.283185e-01 2.298102e+00 1.520786e-03
6.283185e-01 9.424778e-01 2.145039e+00 1.547880e-03
9.424778e-01 1.256637e+00 2.415234e+00 1.870335e-03
1.256637e+00 1.570796e+00 3.246729e+00 2.589387e-03
1.570796e+00 1.884956e+00 4.450895e+00 3.272194e-03
1.884956e+00 2.199115e+00 5.409517e+00 3.363453e-03
2.199115e+00 2.513274e+00 6.071506e+00 3.328025e-03
2.513274e+00 2.827433e+00 5.924670e+00 3.470787e-03
2.827433e+00 3.141593e+00 3.235206e+00 2.263518e-03


==> anc/incl/DPJJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 1.828805e+00 1.432684e-03
3.141593e-01 6.283185e-01 2.399913e+00 1.582038e-03
6.283185e-01 9.424778e-01 2.240348e+00 1.616588e-03
9.424778e-01 1.256637e+00 2.519973e+00 1.955639e-03
1.256637e+00 1.570796e+00 3.380228e+00 2.704020e-03
1.570796e+00 1.884956e+00 4.631632e+00 3.420749e-03
1.884956e+00 2.199115e+00 5.644271e+00 3.526555e-03
2.199115e+00 2.513274e+00 6.365275e+00 3.503287e-03
2.513274e+00 2.827433e+00 6.245686e+00 3.661264e-03
2.827433e+00 3.141593e+00 3.428961e+00 2.388616e-03


==> anc/incl/DPJJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 2.503202e+00 1.974868e-03
3.141593e-01 6.283185e-01 3.286231e+00 2.181550e-03
6.283185e-01 9.424778e-01 3.070608e+00 2.231674e-03
9.424778e-01 1.256637e+00 3.458851e+00 2.703928e-03
1.256637e+00 1.570796e+00 4.648216e+00 3.746030e-03
1.570796e+00 1.884956e+00 6.370941e+00 4.736260e-03
1.884956e+00 2.199115e+00 7.745084e+00 4.865780e-03
2.199115e+00 2.513274e+00 8.698391e+00 4.812273e-03
2.513274e+00 2.827433e+00 8.495086e+00 5.013062e-03
2.827433e+00 3.141593e+00 4.648025e+00 3.263599e-03


==> anc/incl/DPJJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 2.033227e+00 1.604256e-03
3.141593e-01 6.283185e-01 2.672765e+00 1.774406e-03
6.283185e-01 9.424778e-01 2.495830e+00 1.806947e-03
9.424778e-01 1.256637e+00 2.812070e+00 2.184924e-03
1.256637e+00 1.570796e+00 3.783399e+00 3.027668e-03
1.570796e+00 1.884956e+00 5.187305e+00 3.825034e-03
1.884956e+00 2.199115e+00 6.297506e+00 3.925398e-03
2.199115e+00 2.513274e+00 7.054670e+00 3.876123e-03
2.513274e+00 2.827433e+00 6.869191e+00 4.036424e-03
2.827433e+00 3.141593e+00 3.745107e+00 2.629835e-03


==> anc/incl/DPJJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 2.225594e+00 1.742829e-03
3.141593e-01 6.283185e-01 2.916053e+00 1.921640e-03
6.283185e-01 9.424778e-01 2.723663e+00 1.972996e-03
9.424778e-01 1.256637e+00 3.062087e+00 2.391548e-03
1.256637e+00 1.570796e+00 4.100945e+00 3.305043e-03
1.570796e+00 1.884956e+00 5.616896e+00 4.185266e-03
1.884956e+00 2.199115e+00 6.858337e+00 4.322585e-03
2.199115e+00 2.513274e+00 7.761764e+00 4.304727e-03
2.513274e+00 2.827433e+00 7.647140e+00 4.502875e-03
2.827433e+00 3.141593e+00 4.217351e+00 2.936090e-03


==> anc/incl/DPJJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 5.487981e+00 2.543258e-02
3.141593e-01 6.283185e-01 7.035190e+00 2.205954e-02
6.283185e-01 9.424778e-01 6.152962e+00 2.529236e-02
9.424778e-01 1.256637e+00 6.332743e+00 2.796706e-02
1.256637e+00 1.570796e+00 7.357033e+00 3.423009e-02
1.570796e+00 1.884956e+00 9.191962e+00 7.616996e-02
1.884956e+00 2.199115e+00 1.155210e+01 7.761223e-02
2.199115e+00 2.513274e+00 1.286812e+01 4.192300e-02
2.513274e+00 2.827433e+00 1.172880e+01 4.676259e-02
2.827433e+00 3.141593e+00 8.438586e+00 2.717287e-02


==> anc/incl/DPJJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 6.619604e+00 3.520157e-02
3.141593e-01 6.283185e-01 8.447499e+00 3.053203e-02
6.283185e-01 9.424778e-01 7.288023e+00 3.534990e-02
9.424778e-01 1.256637e+00 7.340290e+00 3.870998e-02
1.256637e+00 1.570796e+00 8.197721e+00 4.720313e-02
1.570796e+00 1.884956e+00 9.853123e+00 1.109094e-01
1.884956e+00 2.199115e+00 1.237904e+01 1.134975e-01
2.199115e+00 2.513274e+00 1.347469e+01 5.993998e-02
2.513274e+00 2.827433e+00 1.162850e+01 6.888003e-02
2.827433e+00 3.141593e+00 9.080713e+00 4.113773e-02


==> anc/incl/DPJJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 4.608013e+00 1.888739e-02
3.141593e-01 6.283185e-01 5.933710e+00 1.642243e-02
6.283185e-01 9.424778e-01 5.244633e+00 1.854916e-02
9.424778e-01 1.256637e+00 5.482506e+00 2.066487e-02
1.256637e+00 1.570796e+00 6.553237e+00 2.542796e-02
1.570796e+00 1.884956e+00 8.391094e+00 5.420467e-02
1.884956e+00 2.199115e+00 1.053402e+01 5.520353e-02
2.199115e+00 2.513274e+00 1.186064e+01 3.152812e-02
2.513274e+00 2.827433e+00 1.111395e+01 3.463944e-02
2.827433e+00 3.141593e+00 7.590131e+00 2.028653e-02


==> anc/incl/DPJJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 4.753544e+00 1.979601e-02
3.141593e-01 6.283185e-01 6.109799e+00 1.728942e-02
6.283185e-01 9.424778e-01 5.391565e+00 1.962877e-02
9.424778e-01 1.256637e+00 5.621416e+00 2.176826e-02
1.256637e+00 1.570796e+00 6.689091e+00 2.684766e-02
1.570796e+00 1.884956e+00 8.526026e+00 5.848944e-02
1.884956e+00 2.199115e+00 1.071301e+01 5.977255e-02
2.199115e+00 2.513274e+00 1.206098e+01 3.357565e-02
2.513274e+00 2.827433e+00 1.126562e+01 3.689944e-02
2.827433e+00 3.141593e+00 7.789011e+00 2.168986e-02


==> anc/incl/DPJJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 6.408788e+00 3.358137e-02
3.141593e-01 6.283185e-01 8.194060e+00 2.895525e-02
6.283185e-01 9.424778e-01 7.084591e+00 3.335951e-02
9.424778e-01 1.256637e+00 7.158280e+00 3.675238e-02
1.256637e+00 1.570796e+00 8.036783e+00 4.465888e-02
1.570796e+00 1.884956e+00 9.732930e+00 1.022707e-01
1.884956e+00 2.199115e+00 1.223653e+01 1.042726e-01
2.199115e+00 2.513274e+00 1.339400e+01 5.623867e-02
2.513274e+00 2.827433e+00 1.173885e+01 6.453606e-02
2.827433e+00 3.141593e+00 8.988116e+00 3.834043e-02


==> anc/incl/DPJJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 5.328635e+00 2.427756e-02
3.141593e-01 6.283185e-01 6.843631e+00 2.096433e-02
6.283185e-01 9.424778e-01 5.997690e+00 2.391921e-02
9.424778e-01 1.256637e+00 6.191955e+00 2.658139e-02
1.256637e+00 1.570796e+00 7.231969e+00 3.247557e-02
1.570796e+00 1.884956e+00 9.089466e+00 7.059222e-02
1.884956e+00 2.199115e+00 1.142058e+01 7.168498e-02
2.199115e+00 2.513274e+00 1.274713e+01 3.948061e-02
2.513274e+00 2.827433e+00 1.170114e+01 4.401780e-02
2.827433e+00 3.141593e+00 8.293914e+00 2.550289e-02


==> anc/incl/DPJJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 5.676643e+00 2.668344e-02
3.141593e-01 6.283185e-01 7.262654e+00 2.328265e-02
6.283185e-01 9.424778e-01 6.341210e+00 2.682467e-02
9.424778e-01 1.256637e+00 6.509183e+00 2.949727e-02
1.256637e+00 1.570796e+00 7.528379e+00 3.624276e-02
1.570796e+00 1.884956e+00 9.354109e+00 8.259791e-02
1.884956e+00 2.199115e+00 1.176133e+01 8.448804e-02
2.199115e+00 2.513274e+00 1.307598e+01 4.477060e-02
2.513274e+00 2.827433e+00 1.183088e+01 4.997624e-02
2.827433e+00 3.141593e+00 8.637020e+00 2.917613e-02


==> anc/incl/DPJJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 4.449304e+00 1.863179e-02
3.141593e-01 6.283185e-01 5.722862e+00 1.596677e-02
6.283185e-01 9.424778e-01 5.050623e+00 1.802713e-02
9.424778e-01 1.256637e+00 5.265928e+00 1.972013e-02
1.256637e+00 1.570796e+00 6.289421e+00 2.376607e-02
1.570796e+00 1.884956e+00 8.056869e+00 4.753704e-02
1.884956e+00 2.199115e+00 1.002988e+01 4.765863e-02
2.199115e+00 2.513274e+00 1.119973e+01 2.625159e-02
2.513274e+00 2.827433e+00 1.051215e+01 2.797142e-02
2.827433e+00 3.141593e+00 6.834304e+00 1.601220e-02


==> anc/incl/DPJJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 5.248580e+00 2.503915e-02
3.141593e-01 6.283185e-01 6.721750e+00 2.134058e-02
6.283185e-01 9.424778e-01 5.872244e+00 2.451094e-02
9.424778e-01 1.256637e+00 6.034232e+00 2.659231e-02
1.256637e+00 1.570796e+00 7.024526e+00 3.189720e-02
1.570796e+00 1.884956e+00 8.835232e+00 6.605057e-02
1.884956e+00 2.199115e+00 1.106865e+01 6.632973e-02
2.199115e+00 2.513274e+00 1.235039e+01 3.470596e-02
2.513274e+00 2.827433e+00 1.150200e+01 3.720088e-02
2.827433e+00 3.141593e+00 7.790284e+00 2.103888e-02


==> anc/incl/DPJJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 3.800525e+00 1.440664e-02
3.141593e-01 6.283185e-01 4.908975e+00 1.254752e-02
6.283185e-01 9.424778e-01 4.366766e+00 1.371098e-02
9.424778e-01 1.256637e+00 4.601838e+00 1.500424e-02
1.256637e+00 1.570796e+00 5.603750e+00 1.807523e-02
1.570796e+00 1.884956e+00 7.269657e+00 3.502841e-02
1.884956e+00 2.199115e+00 9.007724e+00 3.500836e-02
2.199115e+00 2.513274e+00 1.005086e+01 1.997563e-02
2.513274e+00 2.827433e+00 9.479332e+00 2.127058e-02
2.827433e+00 3.141593e+00 5.978051e+00 1.225862e-02


==> anc/incl/DPJJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 3.907827e+00 1.506185e-02
3.141593e-01 6.283185e-01 5.039291e+00 1.314337e-02
6.283185e-01 9.424778e-01 4.476647e+00 1.445687e-02
9.424778e-01 1.256637e+00 4.706816e+00 1.576146e-02
1.256637e+00 1.570796e+00 5.709142e+00 1.900826e-02
1.570796e+00 1.884956e+00 7.382561e+00 3.753574e-02
1.884956e+00 2.199115e+00 9.161627e+00 3.764428e-02
2.199115e+00 2.513274e+00 1.024054e+01 2.115678e-02
2.513274e+00 2.827433e+00 9.669618e+00 2.251664e-02
2.827433e+00 3.141593e+00 6.156527e+00 1.300458e-02


==> anc/incl/DPJJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 5.107664e+00 2.391344e-02
3.141593e-01 6.283185e-01 6.553014e+00 2.031310e-02
6.283185e-01 9.424778e-01 5.736231e+00 2.319129e-02
9.424778e-01 1.256637e+00 5.912001e+00 2.528772e-02
1.256637e+00 1.570796e+00 6.917924e+00 3.028438e-02
1.570796e+00 1.884956e+00 8.746264e+00 6.136951e-02
1.884956e+00 2.199115e+00 1.094439e+01 6.139911e-02
2.199115e+00 2.513274e+00 1.220741e+01 3.274613e-02
2.513274e+00 2.827433e+00 1.138015e+01 3.512359e-02
2.827433e+00 3.141593e+00 7.603850e+00 1.983405e-02


==> anc/incl/DPJJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 4.335349e+00 1.781615e-02
3.141593e-01 6.283185e-01 5.585606e+00 1.523199e-02
6.283185e-01 9.424778e-01 4.937909e+00 1.709741e-02
9.424778e-01 1.256637e+00 5.161904e+00 1.878321e-02
1.256637e+00 1.570796e+00 6.193260e+00 2.262502e-02
1.570796e+00 1.884956e+00 7.964750e+00 4.436922e-02
1.884956e+00 2.199115e+00 9.901093e+00 4.433229e-02
2.199115e+00 2.513274e+00 1.104172e+01 2.483575e-02
2.513274e+00 2.827433e+00 1.035997e+01 2.647937e-02
2.827433e+00 3.141593e+00 6.662321e+00 1.513754e-02


==> anc/incl/DPJJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 4.581466e+00 1.951969e-02
3.141593e-01 6.283185e-01 5.882208e+00 1.678579e-02
6.283185e-01 9.424778e-01 5.183199e+00 1.906759e-02
9.424778e-01 1.256637e+00 5.390578e+00 2.076259e-02
1.256637e+00 1.570796e+00 6.410156e+00 2.507394e-02
1.570796e+00 1.884956e+00 8.178049e+00 5.117213e-02
1.884956e+00 2.199115e+00 1.019489e+01 5.149522e-02
2.199115e+00 2.513274e+00 1.139775e+01 2.789661e-02
2.513274e+00 2.827433e+00 1.070148e+01 2.970172e-02
2.827433e+00 3.141593e+00 7.037450e+00 1.704508e-02


==> anc/incl/DPJJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 4.424730e+00 1.302056e-01
3.141593e-01 6.283185e-01 6.196507e+00 1.492832e-01
6.283185e-01 9.424778e-01 4.999089e+00 1.664385e-01
9.424778e-01 1.256637e+00 5.306417e+00 1.820857e-01
1.256637e+00 1.570796e+00 6.323512e+00 2.362286e-01
1.570796e+00 1.884956e+00 7.070872e+00 2.790228e-01
1.884956e+00 2.199115e+00 9.883713e+00 3.139172e-01
2.199115e+00 2.513274e+00 1.160793e+01 3.249339e-01
2.513274e+00 2.827433e+00 1.067022e+01 4.238583e-01
2.827433e+00 3.141593e+00 8.278444e+00 3.197964e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 3.675174e+00 1.907392e-01
3.141593e-01 6.283185e-01 5.368487e+00 2.175059e-01
6.283185e-01 9.424778e-01 4.134050e+00 2.341134e-01
9.424778e-01 1.256637e+00 4.547630e+00 2.629211e-01
1.256637e+00 1.570796e+00 5.500840e+00 3.498130e-01
1.570796e+00 1.884956e+00 5.741960e+00 4.149774e-01
1.884956e+00 2.199115e+00 8.828516e+00 4.783465e-01
2.199115e+00 2.513274e+00 1.079717e+01 5.065393e-01
2.513274e+00 2.827433e+00 1.011605e+01 6.724296e-01
2.827433e+00 3.141593e+00 7.899433e+00 5.138731e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 4.568002e+00 9.497603e-02
3.141593e-01 6.283185e-01 6.290026e+00 1.102186e-01
6.283185e-01 9.424778e-01 5.189756e+00 1.273268e-01
9.424778e-01 1.256637e+00 5.450484e+00 1.350108e-01
1.256637e+00 1.570796e+00 6.545438e+00 1.708547e-01
1.570796e+00 1.884956e+00 7.614450e+00 2.047576e-01
1.884956e+00 2.199115e+00 1.022077e+01 2.245861e-01
2.199115e+00 2.513274e+00 1.181496e+01 2.260424e-01
2.513274e+00 2.827433e+00 1.092038e+01 2.899246e-01
2.827433e+00 3.141593e+00 8.199249e+00 2.138832e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 4.572935e+00 9.979779e-02
3.141593e-01 6.283185e-01 6.291650e+00 1.156044e-01
6.283185e-01 9.424778e-01 5.183040e+00 1.335103e-01
9.424778e-01 1.256637e+00 5.454749e+00 1.418917e-01
1.256637e+00 1.570796e+00 6.556101e+00 1.794657e-01
1.570796e+00 1.884956e+00 7.571828e+00 2.165090e-01
1.884956e+00 2.199115e+00 1.020371e+01 2.381474e-01
2.199115e+00 2.513274e+00 1.179239e+01 2.409453e-01
2.513274e+00 2.827433e+00 1.091752e+01 3.098954e-01
2.827433e+00 3.141593e+00 8.244831e+00 2.306760e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 3.827581e+00 1.809398e-01
3.141593e-01 6.283185e-01 5.567717e+00 2.069648e-01
6.283185e-01 9.424778e-01 4.311380e+00 2.224919e-01
9.424778e-01 1.256637e+00 4.680301e+00 2.500245e-01
1.256637e+00 1.570796e+00 5.620493e+00 3.332068e-01
1.570796e+00 1.884956e+00 5.955992e+00 3.931987e-01
1.884956e+00 2.199115e+00 9.039332e+00 4.505072e-01
2.199115e+00 2.513274e+00 1.100085e+01 4.735528e-01
2.513274e+00 2.827433e+00 1.019823e+01 6.267235e-01
2.827433e+00 3.141593e+00 7.985918e+00 4.738074e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 4.480212e+00 1.239008e-01
3.141593e-01 6.283185e-01 6.270864e+00 1.424478e-01
6.283185e-01 9.424778e-01 5.070708e+00 1.586351e-01
9.424778e-01 1.256637e+00 5.354864e+00 1.733226e-01
1.256637e+00 1.570796e+00 6.365052e+00 2.252243e-01
1.570796e+00 1.884956e+00 7.180212e+00 2.647963e-01
1.884956e+00 2.199115e+00 9.977137e+00 2.966642e-01
2.199115e+00 2.513274e+00 1.170721e+01 3.051226e-01
2.513274e+00 2.827433e+00 1.072351e+01 3.967351e-01
2.827433e+00 3.141593e+00 8.291909e+00 2.965840e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 4.381695e+00 1.372708e-01
3.141593e-01 6.283185e-01 6.138479e+00 1.570535e-01
6.283185e-01 9.424778e-01 4.940169e+00 1.748925e-01
9.424778e-01 1.256637e+00 5.271466e+00 1.916630e-01
1.256637e+00 1.570796e+00 6.296774e+00 2.484963e-01
1.570796e+00 1.884956e+00 6.967612e+00 2.957755e-01
1.884956e+00 2.199115e+00 9.802671e+00 3.338912e-01
2.199115e+00 2.513274e+00 1.151371e+01 3.480082e-01
2.513274e+00 2.827433e+00 1.062728e+01 4.549189e-01
2.827433e+00 3.141593e+00 8.276025e+00 3.468400e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 4.550017e+00 9.379192e-02
3.141593e-01 6.283185e-01 6.263575e+00 1.087162e-01
6.283185e-01 9.424778e-01 5.179920e+00 1.250703e-01
9.424778e-01 1.256637e+00 5.437847e+00 1.303196e-01
1.256637e+00 1.570796e+00 6.541141e+00 1.597537e-01
1.570796e+00 1.884956e+00 7.710516e+00 1.870618e-01
1.884956e+00 2.199115e+00 1.028612e+01 1.951577e-01
2.199115e+00 2.513274e+00 1.185045e+01 1.832882e-01
2.513274e+00 2.827433e+00 1.104882e+01 2.237913e-01
2.827433e+00 3.141593e+00 8.013770e+00 1.497775e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 4.495013e+00 1.280771e-01
3.141593e-01 6.283185e-01 6.284424e+00 1.466279e-01
6.283185e-01 9.424778e-01 5.105500e+00 1.626446e-01
9.424778e-01 1.256637e+00 5.414674e+00 1.743068e-01
1.256637e+00 1.570796e+00 6.467452e+00 2.176485e-01
1.570796e+00 1.884956e+00 7.394020e+00 2.486296e-01
1.884956e+00 2.199115e+00 1.023096e+01 2.642195e-01
2.199115e+00 2.513274e+00 1.196912e+01 2.519910e-01
2.513274e+00 2.827433e+00 1.111385e+01 3.091114e-01
2.827433e+00 3.141593e+00 8.373555e+00 2.098627e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 4.387583e+00 7.396630e-02
3.141593e-01 6.283185e-01 5.982348e+00 8.666655e-02
6.283185e-01 9.424778e-01 5.015609e+00 1.020597e-01
9.424778e-01 1.256637e+00 5.241036e+00 1.035809e-01
1.256637e+00 1.570796e+00 6.371259e+00 1.247966e-01
1.570796e+00 1.884956e+00 7.696160e+00 1.498479e-01
1.884956e+00 2.199115e+00 1.002399e+01 1.530587e-01
2.199115e+00 2.513274e+00 1.144034e+01 1.410167e-01
2.513274e+00 2.827433e+00 1.070521e+01 1.717979e-01
2.827433e+00 3.141593e+00 7.516347e+00 1.123971e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 4.420051e+00 7.741678e-02
3.141593e-01 6.283185e-01 6.017935e+00 9.056585e-02
6.283185e-01 9.424778e-01 5.040883e+00 1.068089e-01
9.424778e-01 1.256637e+00 5.268824e+00 1.085854e-01
1.256637e+00 1.570796e+00 6.405223e+00 1.307261e-01
1.570796e+00 1.884956e+00 7.700553e+00 1.578480e-01
1.884956e+00 2.199115e+00 1.005487e+01 1.616314e-01
2.199115e+00 2.513274e+00 1.148332e+01 1.491966e-01
2.513274e+00 2.827433e+00 1.075808e+01 1.822948e-01
2.827433e+00 3.141593e+00 7.607129e+00 1.198338e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 4.530536e+00 1.219429e-01
3.141593e-01 6.283185e-01 6.332330e+00 1.400070e-01
6.283185e-01 9.424778e-01 5.152673e+00 1.550815e-01
9.424778e-01 1.256637e+00 5.439980e+00 1.659537e-01
1.256637e+00 1.570796e+00 6.484100e+00 2.076253e-01
1.570796e+00 1.884956e+00 7.467518e+00 2.361248e-01
1.884956e+00 2.199115e+00 1.027956e+01 2.500525e-01
2.199115e+00 2.513274e+00 1.201677e+01 2.374493e-01
2.513274e+00 2.827433e+00 1.113824e+01 2.904705e-01
2.827433e+00 3.141593e+00 8.342297e+00 1.961521e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 4.547152e+00 8.954312e-02
3.141593e-01 6.283185e-01 6.263161e+00 1.040507e-01
6.283185e-01 9.424778e-01 5.186287e+00 1.194846e-01
9.424778e-01 1.256637e+00 5.434441e+00 1.242749e-01
1.256637e+00 1.570796e+00 6.532419e+00 1.526188e-01
1.570796e+00 1.884956e+00 7.743365e+00 1.779709e-01
1.884956e+00 2.199115e+00 1.029526e+01 1.851265e-01
2.199115e+00 2.513274e+00 1.185453e+01 1.733312e-01
2.513274e+00 2.827433e+00 1.103845e+01 2.109923e-01
2.827433e+00 3.141593e+00 7.953004e+00 1.405500e-01


==> anc/incl/DPJJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 4.563577e+00 9.850195e-02
3.141593e-01 6.283185e-01 6.276912e+00 1.139556e-01
6.283185e-01 9.424778e-01 5.184186e+00 1.310956e-01
9.424778e-01 1.256637e+00 5.452489e+00 1.369178e-01
1.256637e+00 1.570796e+00 6.563104e+00 1.676933e-01
1.570796e+00 1.884956e+00 7.687820e+00 1.975956e-01
1.884956e+00 2.199115e+00 1.029405e+01 2.066398e-01
2.199115e+00 2.513274e+00 1.186446e+01 1.946917e-01
2.513274e+00 2.827433e+00 1.107855e+01 2.382951e-01
2.827433e+00 3.141593e+00 8.091724e+00 1.603572e-01


==> anc/incl/DYAJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 2.328613e+01 7.701525e-03
4.000000e-01 8.000000e-01 2.084087e+01 6.774725e-03
8.000000e-01 1.200000e+00 1.714070e+01 5.615450e-03
1.200000e+00 1.600000e+00 1.218180e+01 4.365500e-03
1.600000e+00 2.000000e+00 8.601300e+00 3.932650e-03
2.000000e+00 2.400000e+00 5.992150e+00 3.895050e-03
2.400000e+00 2.800000e+00 4.080125e+00 3.949900e-03
2.800000e+00 3.200000e+00 2.669175e+00 3.963275e-03
3.200000e+00 3.600000e+00 1.628540e+00 3.801375e-03
3.600000e+00 4.000000e+00 8.917025e-01 3.413275e-03
4.000000e+00 4.400000e+00 4.070925e-01 2.813625e-03
4.400000e+00 4.870000e+00 9.851830e-02 1.471666e-03


==> anc/incl/DYAJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 2.925375e+01 9.794550e-03
4.000000e-01 8.000000e-01 2.620600e+01 8.592875e-03
8.000000e-01 1.200000e+00 2.160215e+01 7.103475e-03
1.200000e+00 1.600000e+00 1.538677e+01 5.501900e-03
1.600000e+00 2.000000e+00 1.090645e+01 4.958775e-03
2.000000e+00 2.400000e+00 7.637775e+00 4.932800e-03
2.400000e+00 2.800000e+00 5.234500e+00 5.037300e-03
2.800000e+00 3.200000e+00 3.449850e+00 5.093400e-03
3.200000e+00 3.600000e+00 2.122715e+00 4.926475e-03
3.600000e+00 4.000000e+00 1.172920e+00 4.461125e-03
4.000000e+00 4.400000e+00 5.406100e-01 3.707425e-03
4.400000e+00 4.870000e+00 1.322679e-01 1.958204e-03


==> anc/incl/DYAJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 1.882212e+01 6.166400e-03
4.000000e-01 8.000000e-01 1.683265e+01 5.436750e-03
8.000000e-01 1.200000e+00 1.381718e+01 4.516500e-03
1.200000e+00 1.600000e+00 9.800725e+00 3.521575e-03
1.600000e+00 2.000000e+00 6.896775e+00 3.170275e-03
2.000000e+00 2.400000e+00 4.782900e+00 3.127750e-03
2.400000e+00 2.800000e+00 3.238375e+00 3.152625e-03
2.800000e+00 3.200000e+00 2.104857e+00 3.142525e-03
3.200000e+00 3.600000e+00 1.274795e+00 2.992475e-03
3.600000e+00 4.000000e+00 6.924825e-01 2.667550e-03
4.000000e+00 4.400000e+00 3.135125e-01 2.183497e-03
4.400000e+00 4.870000e+00 7.514383e-02 1.132360e-03


==> anc/incl/DYAJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 1.965188e+01 6.473950e-03
4.000000e-01 8.000000e-01 1.758778e+01 5.695075e-03
8.000000e-01 1.200000e+00 1.446393e+01 4.720675e-03
1.200000e+00 1.600000e+00 1.027947e+01 3.670350e-03
1.600000e+00 2.000000e+00 7.257300e+00 3.305975e-03
2.000000e+00 2.400000e+00 5.055025e+00 3.273700e-03
2.400000e+00 2.800000e+00 3.441450e+00 3.319400e-03
2.800000e+00 3.200000e+00 2.250967e+00 3.330300e-03
3.200000e+00 3.600000e+00 1.373158e+00 3.194100e-03
3.600000e+00 4.000000e+00 7.517450e-01 2.868050e-03
4.000000e+00 4.400000e+00 3.431150e-01 2.364105e-03
4.400000e+00 4.870000e+00 8.301787e-02 1.236434e-03


==> anc/incl/DYAJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 2.803250e+01 9.314925e-03
4.000000e-01 8.000000e-01 2.508975e+01 8.193650e-03
8.000000e-01 1.200000e+00 2.063725e+01 6.791325e-03
1.200000e+00 1.600000e+00 1.466670e+01 5.278900e-03
1.600000e+00 2.000000e+00 1.035720e+01 4.756200e-03
2.000000e+00 2.400000e+00 7.216775e+00 4.711900e-03
2.400000e+00 2.800000e+00 4.914925e+00 4.778950e-03
2.800000e+00 3.200000e+00 3.215950e+00 4.795700e-03
3.200000e+00 3.600000e+00 1.962535e+00 4.600075e-03
3.600000e+00 4.000000e+00 1.074790e+00 4.130300e-03
4.000000e+00 4.400000e+00 4.908150e-01 3.404825e-03
4.400000e+00 4.870000e+00 1.188096e-01 1.781089e-03


==> anc/incl/DYAJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 2.230435e+01 7.335725e-03
4.000000e-01 8.000000e-01 1.994735e+01 6.467550e-03
8.000000e-01 1.200000e+00 1.637530e+01 5.372675e-03
1.200000e+00 1.600000e+00 1.161520e+01 4.188675e-03
1.600000e+00 2.000000e+00 8.174525e+00 3.771325e-03
2.000000e+00 2.400000e+00 5.669950e+00 3.721525e-03
2.400000e+00 2.800000e+00 3.839575e+00 3.751575e-03
2.800000e+00 3.200000e+00 2.496045e+00 3.739900e-03
3.200000e+00 3.600000e+00 1.511960e+00 3.561525e-03
3.600000e+00 4.000000e+00 8.214450e-01 3.174750e-03
4.000000e+00 4.400000e+00 3.719850e-01 2.598725e-03
4.400000e+00 4.870000e+00 8.917809e-02 1.347821e-03


==> anc/incl/DYAJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 2.430270e+01 8.098225e-03
4.000000e-01 8.000000e-01 2.177013e+01 7.104975e-03
8.000000e-01 1.200000e+00 1.794370e+01 5.873725e-03
1.200000e+00 1.600000e+00 1.278102e+01 4.550125e-03
1.600000e+00 2.000000e+00 9.058250e+00 4.100350e-03
2.000000e+00 2.400000e+00 6.342225e+00 4.077850e-03
2.400000e+00 2.800000e+00 4.345750e+00 4.163625e-03
2.800000e+00 3.200000e+00 2.863500e+00 4.209475e-03
3.200000e+00 3.600000e+00 1.761580e+00 4.071250e-03
3.600000e+00 4.000000e+00 9.731775e-01 3.686775e-03
4.000000e+00 4.400000e+00 4.484200e-01 3.063775e-03
4.400000e+00 4.870000e+00 1.096840e-01 1.618060e-03


==> anc/incl/DYAJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 1.703600e+01 5.561925e-03
4.000000e-01 8.000000e-01 1.517345e+01 4.883875e-03
8.000000e-01 1.200000e+00 1.238380e+01 4.046375e-03
1.200000e+00 1.600000e+00 8.791225e+00 3.178300e-03
1.600000e+00 2.000000e+00 6.171575e+00 2.852500e-03
2.000000e+00 2.400000e+00 4.263575e+00 2.798475e-03
2.400000e+00 2.800000e+00 2.874750e+00 2.809575e-03
2.800000e+00 3.200000e+00 1.861222e+00 2.793350e-03
3.200000e+00 3.600000e+00 1.123218e+00 2.657500e-03
3.600000e+00 4.000000e+00 6.085175e-01 2.366643e-03
4.000000e+00 4.400000e+00 2.750750e-01 1.939972e-03
4.400000e+00 4.870000e+00 6.569043e-02 1.003504e-03


==> anc/incl/DYAJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 2.091600e+01 6.885050e-03
4.000000e-01 8.000000e-01 1.863722e+01 6.030350e-03
8.000000e-01 1.200000e+00 1.523303e+01 4.984900e-03
1.200000e+00 1.600000e+00 1.083555e+01 3.907675e-03
1.600000e+00 2.000000e+00 7.630550e+00 3.509150e-03
2.000000e+00 2.400000e+00 5.293250e+00 3.454275e-03
2.400000e+00 2.800000e+00 3.587500e+00 3.487225e-03
2.800000e+00 3.200000e+00 2.336565e+00 3.488350e-03
3.200000e+00 3.600000e+00 1.419845e+00 3.341800e-03
3.600000e+00 4.000000e+00 7.750500e-01 2.996950e-03
4.000000e+00 4.400000e+00 3.531875e-01 2.474100e-03
4.400000e+00 4.870000e+00 8.512660e-02 1.290434e-03


==> anc/incl/DYAJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 1.405060e+01 4.557750e-03
4.000000e-01 8.000000e-01 1.250995e+01 4.010950e-03
8.000000e-01 1.200000e+00 1.019695e+01 3.329675e-03
1.200000e+00 1.600000e+00 7.226000e+00 2.619625e-03
1.600000e+00 2.000000e+00 5.058775e+00 2.349538e-03
2.000000e+00 2.400000e+00 3.482050e+00 2.298020e-03
2.400000e+00 2.800000e+00 2.337060e+00 2.295815e-03
2.800000e+00 3.200000e+00 1.505110e+00 2.270355e-03
3.200000e+00 3.600000e+00 9.027450e-01 2.146835e-03
3.600000e+00 4.000000e+00 4.858000e-01 1.900215e-03
4.000000e+00 4.400000e+00 2.180297e-01 1.547947e-03
4.400000e+00 4.870000e+00 5.163872e-02 7.948532e-04


==> anc/incl/DYAJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 1.465237e+01 4.768875e-03
4.000000e-01 8.000000e-01 1.305275e+01 4.188750e-03
8.000000e-01 1.200000e+00 1.065503e+01 3.471225e-03
1.200000e+00 1.600000e+00 7.563350e+00 2.725925e-03
1.600000e+00 2.000000e+00 5.309375e+00 2.446598e-03
2.000000e+00 2.400000e+00 3.667775e+00 2.400350e-03
2.400000e+00 2.800000e+00 2.472900e+00 2.409745e-03
2.800000e+00 3.200000e+00 1.600897e+00 2.395560e-03
3.200000e+00 3.600000e+00 9.659950e-01 2.278673e-03
3.600000e+00 4.000000e+00 5.232500e-01 2.029098e-03
4.000000e+00 4.400000e+00 2.364592e-01 1.662857e-03
4.400000e+00 4.870000e+00 5.645787e-02 8.600489e-04


==> anc/incl/DYAJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 2.005325e+01 6.570800e-03
4.000000e-01 8.000000e-01 1.785712e+01 5.767775e-03
8.000000e-01 1.200000e+00 1.457085e+01 4.777475e-03
1.200000e+00 1.600000e+00 1.034480e+01 3.753550e-03
1.600000e+00 2.000000e+00 7.262575e+00 3.368625e-03
2.000000e+00 2.400000e+00 5.017500e+00 3.304675e-03
2.400000e+00 2.800000e+00 3.383300e+00 3.317975e-03
2.800000e+00 3.200000e+00 2.190710e+00 3.299200e-03
3.200000e+00 3.600000e+00 1.322248e+00 3.139375e-03
3.600000e+00 4.000000e+00 7.164900e-01 2.796075e-03
4.000000e+00 4.400000e+00 3.239950e-01 2.292672e-03
4.400000e+00 4.870000e+00 7.739021e-02 1.186126e-03


==> anc/incl/DYAJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 1.633742e+01 5.315925e-03
4.000000e-01 8.000000e-01 1.454347e+01 4.676825e-03
8.000000e-01 1.200000e+00 1.185223e+01 3.881575e-03
1.200000e+00 1.600000e+00 8.399700e+00 3.054525e-03
1.600000e+00 2.000000e+00 5.880675e+00 2.739500e-03
2.000000e+00 2.400000e+00 4.047950e+00 2.679325e-03
2.400000e+00 2.800000e+00 2.717000e+00 2.676875e-03
2.800000e+00 3.200000e+00 1.749962e+00 2.647475e-03
3.200000e+00 3.600000e+00 1.049735e+00 2.503850e-03
3.600000e+00 4.000000e+00 5.649950e-01 2.216410e-03
4.000000e+00 4.400000e+00 2.536475e-01 1.805975e-03
4.400000e+00 4.870000e+00 6.008617e-02 9.274638e-04


==> anc/incl/DYAJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 1.777055e+01 5.828275e-03
4.000000e-01 8.000000e-01 1.583775e+01 5.106575e-03
8.000000e-01 1.200000e+00 1.294778e+01 4.222350e-03
1.200000e+00 1.600000e+00 9.209100e+00 3.309050e-03
1.600000e+00 2.000000e+00 6.484850e+00 2.971725e-03
2.000000e+00 2.400000e+00 4.498275e+00 2.925375e-03
2.400000e+00 2.800000e+00 3.048500e+00 2.953100e-03
2.800000e+00 3.200000e+00 1.985297e+00 2.953675e-03
3.200000e+00 3.600000e+00 1.206213e+00 2.829025e-03
3.600000e+00 4.000000e+00 6.583000e-01 2.536800e-03
4.000000e+00 4.400000e+00 2.998800e-01 2.093582e-03
4.400000e+00 4.870000e+00 7.226170e-02 1.091798e-03


==> anc/incl/DYAJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 2.849075e+01 4.737425e-02
4.000000e-01 8.000000e-01 2.621600e+01 4.487150e-02
8.000000e-01 1.200000e+00 2.260900e+01 4.095400e-02
1.200000e+00 1.600000e+00 1.740227e+01 3.359175e-02
1.600000e+00 2.000000e+00 1.319725e+01 3.229825e-02
2.000000e+00 2.400000e+00 9.776050e+00 3.366825e-02
2.400000e+00 2.800000e+00 6.974975e+00 3.153275e-02
2.800000e+00 3.200000e+00 4.793075e+00 3.362125e-02
3.200000e+00 3.600000e+00 3.066775e+00 3.144200e-02
3.600000e+00 4.000000e+00 1.716850e+00 3.004375e-02
4.000000e+00 4.400000e+00 8.320550e-01 2.915425e-02
4.400000e+00 4.870000e+00 2.058506e-01 1.192974e-02


==> anc/incl/DYAJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 2.998925e+01 6.571800e-02
4.000000e-01 8.000000e-01 2.778975e+01 6.275825e-02
8.000000e-01 1.200000e+00 2.431008e+01 5.776750e-02
1.200000e+00 1.600000e+00 1.918502e+01 4.692625e-02
1.600000e+00 2.000000e+00 1.483368e+01 4.526550e-02
2.000000e+00 2.400000e+00 1.119448e+01 4.756150e-02
2.400000e+00 2.800000e+00 8.107650e+00 4.478325e-02
2.800000e+00 3.200000e+00 5.655575e+00 4.838050e-02
3.200000e+00 3.600000e+00 3.658150e+00 4.535900e-02
3.600000e+00 4.000000e+00 2.079825e+00 4.393725e-02
4.000000e+00 4.400000e+00 1.034540e+00 4.303400e-02
4.400000e+00 4.870000e+00 2.575681e-01 1.754383e-02


==> anc/incl/DYAJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 2.626075e+01 3.632900e-02
4.000000e-01 8.000000e-01 2.404952e+01 3.408775e-02
8.000000e-01 1.200000e+00 2.053903e+01 3.064525e-02
1.200000e+00 1.600000e+00 1.555110e+01 2.506975e-02
1.600000e+00 2.000000e+00 1.162638e+01 2.399415e-02
2.000000e+00 2.400000e+00 8.493050e+00 2.485850e-02
2.400000e+00 2.800000e+00 5.991275e+00 2.336780e-02
2.800000e+00 3.200000e+00 4.064625e+00 2.465875e-02
3.200000e+00 3.600000e+00 2.570425e+00 2.316143e-02
3.600000e+00 4.000000e+00 1.421910e+00 2.198595e-02
4.000000e+00 4.400000e+00 6.779400e-01 2.096822e-02
4.400000e+00 4.870000e+00 1.662664e-01 8.839745e-03


==> anc/incl/DYAJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 2.661125e+01 3.818775e-02
4.000000e-01 8.000000e-01 2.439592e+01 3.584000e-02
8.000000e-01 1.200000e+00 2.088733e+01 3.229850e-02
1.200000e+00 1.600000e+00 1.587392e+01 2.633575e-02
1.600000e+00 2.000000e+00 1.191690e+01 2.520200e-02
2.000000e+00 2.400000e+00 8.742250e+00 2.627400e-02
2.400000e+00 2.800000e+00 6.199375e+00 2.476818e-02
2.800000e+00 3.200000e+00 4.227800e+00 2.643325e-02
3.200000e+00 3.600000e+00 2.688600e+00 2.495820e-02
3.600000e+00 4.000000e+00 1.496580e+00 2.395568e-02
4.000000e+00 4.400000e+00 7.188875e-01 2.294942e-02
4.400000e+00 4.870000e+00 1.773487e-01 9.700298e-03


==> anc/incl/DYAJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 2.985200e+01 6.258425e-02
4.000000e-01 8.000000e-01 2.763075e+01 5.969525e-02
8.000000e-01 1.200000e+00 2.409273e+01 5.473925e-02
1.200000e+00 1.600000e+00 1.890800e+01 4.469450e-02
1.600000e+00 2.000000e+00 1.454578e+01 4.313375e-02
2.000000e+00 2.400000e+00 1.092568e+01 4.498275e-02
2.400000e+00 2.800000e+00 7.868350e+00 4.221250e-02
2.800000e+00 3.200000e+00 5.458900e+00 4.499650e-02
3.200000e+00 3.600000e+00 3.512550e+00 4.192375e-02
3.600000e+00 4.000000e+00 1.984615e+00 4.006700e-02
4.000000e+00 4.400000e+00 9.777150e-01 3.905575e-02
4.400000e+00 4.870000e+00 2.420702e-01 1.591113e-02


==> anc/incl/DYAJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 2.829175e+01 4.524175e-02
4.000000e-01 8.000000e-01 2.600325e+01 4.281625e-02
8.000000e-01 1.200000e+00 2.236245e+01 3.894100e-02
1.200000e+00 1.600000e+00 1.713647e+01 3.204025e-02
1.600000e+00 2.000000e+00 1.293725e+01 3.080200e-02
2.000000e+00 2.400000e+00 9.541600e+00 3.190000e-02
2.400000e+00 2.800000e+00 6.771800e+00 2.979850e-02
2.800000e+00 3.200000e+00 4.629550e+00 3.140550e-02
3.200000e+00 3.600000e+00 2.946150e+00 2.921775e-02
3.600000e+00 4.000000e+00 1.639538e+00 2.759850e-02
4.000000e+00 4.400000e+00 7.882075e-01 2.665350e-02
4.400000e+00 4.870000e+00 1.939957e-01 1.090689e-02


==> anc/incl/DYAJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 2.885350e+01 4.986225e-02
4.000000e-01 8.000000e-01 2.657825e+01 4.725425e-02
8.000000e-01 1.200000e+00 2.298548e+01 4.327325e-02
1.200000e+00 1.600000e+00 1.777035e+01 3.533025e-02
1.600000e+00 2.000000e+00 1.353818e+01 3.394475e-02
2.000000e+00 2.400000e+00 1.007445e+01 3.564050e-02
2.400000e+00 2.800000e+00 7.228350e+00 3.349450e-02
2.800000e+00 3.200000e+00 4.995050e+00 3.618925e-02
3.200000e+00 3.600000e+00 3.214650e+00 3.404625e-02
3.600000e+00 4.000000e+00 1.811808e+00 3.296725e-02
4.000000e+00 4.400000e+00 8.853875e-01 3.214450e-02
4.400000e+00 4.870000e+00 2.205106e-01 1.319057e-02


==> anc/incl/DYAJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 2.525300e+01 3.211075e-02
4.000000e-01 8.000000e-01 2.305592e+01 3.011150e-02
8.000000e-01 1.200000e+00 1.957455e+01 2.709075e-02
1.200000e+00 1.600000e+00 1.472710e+01 2.218780e-02
1.600000e+00 2.000000e+00 1.094368e+01 2.078685e-02
2.000000e+00 2.400000e+00 7.947775e+00 2.194993e-02
2.400000e+00 2.800000e+00 5.578525e+00 2.055785e-02
2.800000e+00 3.200000e+00 3.766625e+00 2.181715e-02
3.200000e+00 3.600000e+00 2.368968e+00 2.093830e-02
3.600000e+00 4.000000e+00 1.303195e+00 1.952405e-02
4.000000e+00 4.400000e+00 6.175500e-01 1.839455e-02
4.400000e+00 4.870000e+00 1.507279e-01 8.026085e-03


==> anc/incl/DYAJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 2.771725e+01 4.170800e-02
4.000000e-01 8.000000e-01 2.541975e+01 3.942325e-02
8.000000e-01 1.200000e+00 2.177195e+01 3.596900e-02
1.200000e+00 1.600000e+00 1.659435e+01 2.960650e-02
1.600000e+00 2.000000e+00 1.248600e+01 2.778450e-02
2.000000e+00 2.400000e+00 9.180200e+00 2.958575e-02
2.400000e+00 2.800000e+00 6.510450e+00 2.763925e-02
2.800000e+00 3.200000e+00 4.449425e+00 2.964350e-02
3.200000e+00 3.600000e+00 2.829875e+00 2.839125e-02
3.600000e+00 4.000000e+00 1.574550e+00 2.652525e-02
4.000000e+00 4.400000e+00 7.558175e-01 2.529425e-02
4.400000e+00 4.870000e+00 1.865021e-01 1.076530e-02


==> anc/incl/DYAJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 2.276965e+01 2.523425e-02
4.000000e-01 8.000000e-01 2.072240e+01 2.355702e-02
8.000000e-01 1.200000e+00 1.747773e+01 2.103095e-02
1.200000e+00 1.600000e+00 1.302465e+01 1.717720e-02
1.600000e+00 2.000000e+00 9.583075e+00 1.598680e-02
2.000000e+00 2.400000e+00 6.891325e+00 1.661405e-02
2.400000e+00 2.800000e+00 4.797700e+00 1.546053e-02
2.800000e+00 3.200000e+00 3.204925e+00 1.617565e-02
3.200000e+00 3.600000e+00 1.993408e+00 1.548368e-02
3.600000e+00 4.000000e+00 1.087205e+00 1.440493e-02
4.000000e+00 4.400000e+00 5.108450e-01 1.354592e-02
4.400000e+00 4.870000e+00 1.233066e-01 5.997489e-03


==> anc/incl/DYAJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 2.311682e+01 2.638200e-02
4.000000e-01 8.000000e-01 2.105720e+01 2.463330e-02
8.000000e-01 1.200000e+00 1.779770e+01 2.203985e-02
1.200000e+00 1.600000e+00 1.330125e+01 1.798152e-02
1.600000e+00 2.000000e+00 9.820250e+00 1.673845e-02
2.000000e+00 2.400000e+00 7.088250e+00 1.748983e-02
2.400000e+00 2.800000e+00 4.957800e+00 1.631465e-02
2.800000e+00 3.200000e+00 3.327375e+00 1.724522e-02
3.200000e+00 3.600000e+00 2.079850e+00 1.657598e-02
3.600000e+00 4.000000e+00 1.140453e+00 1.555758e-02
4.000000e+00 4.400000e+00 5.396150e-01 1.469310e-02
4.400000e+00 4.870000e+00 1.308672e-01 6.509617e-03


==> anc/incl/DYAJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 2.747250e+01 3.990650e-02
4.000000e-01 8.000000e-01 2.516675e+01 3.771125e-02
8.000000e-01 1.200000e+00 2.149795e+01 3.429700e-02
1.200000e+00 1.600000e+00 1.632375e+01 2.827825e-02
1.600000e+00 2.000000e+00 1.223163e+01 2.654975e-02
2.000000e+00 2.400000e+00 8.954975e+00 2.810100e-02
2.400000e+00 2.800000e+00 6.318075e+00 2.618150e-02
2.800000e+00 3.200000e+00 4.295950e+00 2.774175e-02
3.200000e+00 3.600000e+00 2.717525e+00 2.643675e-02
3.600000e+00 4.000000e+00 1.503465e+00 2.443458e-02
4.000000e+00 4.400000e+00 7.161775e-01 2.318422e-02
4.400000e+00 4.870000e+00 1.758689e-01 9.884000e-03


==> anc/incl/DYAJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 2.497620e+01 3.076275e-02
4.000000e-01 8.000000e-01 2.278057e+01 2.884100e-02
8.000000e-01 1.200000e+00 1.929620e+01 2.588400e-02
1.200000e+00 1.600000e+00 1.447167e+01 2.122397e-02
1.600000e+00 2.000000e+00 1.071463e+01 1.988445e-02
2.000000e+00 2.400000e+00 7.751650e+00 2.088198e-02
2.400000e+00 2.800000e+00 5.415325e+00 1.951488e-02
2.800000e+00 3.200000e+00 3.639400e+00 2.049482e-02
3.200000e+00 3.600000e+00 2.277475e+00 1.958148e-02
3.600000e+00 4.000000e+00 1.246343e+00 1.809265e-02
4.000000e+00 4.400000e+00 5.864700e-01 1.696657e-02
4.400000e+00 4.870000e+00 1.425255e-01 7.410298e-03


==> anc/incl/DYAJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 2.561000e+01 3.367525e-02
4.000000e-01 8.000000e-01 2.340570e+01 3.157300e-02
8.000000e-01 1.200000e+00 1.991885e+01 2.847075e-02
1.200000e+00 1.600000e+00 1.503595e+01 2.327245e-02
1.600000e+00 2.000000e+00 1.121630e+01 2.179078e-02
2.000000e+00 2.400000e+00 8.179375e+00 2.314275e-02
2.400000e+00 2.800000e+00 5.770300e+00 2.173668e-02
2.800000e+00 3.200000e+00 3.916150e+00 2.334042e-02
3.200000e+00 3.600000e+00 2.476525e+00 2.250955e-02
3.600000e+00 4.000000e+00 1.370435e+00 2.120950e-02
4.000000e+00 4.400000e+00 6.542075e-01 2.007642e-02
4.400000e+00 4.870000e+00 1.605370e-01 8.766191e-03


==> anc/incl/DYAJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 2.490450e+01 3.919725e-01
4.000000e-01 8.000000e-01 2.342257e+01 3.925475e-01
8.000000e-01 1.200000e+00 2.007903e+01 3.705600e-01
1.200000e+00 1.600000e+00 1.529047e+01 2.296280e-01
1.600000e+00 2.000000e+00 1.137333e+01 3.052350e-01
2.000000e+00 2.400000e+00 8.514975e+00 2.463085e-01
2.400000e+00 2.800000e+00 5.598700e+00 2.509425e-01
2.800000e+00 3.200000e+00 3.933275e+00 2.289332e-01
3.200000e+00 3.600000e+00 2.153598e+00 1.935443e-01
3.600000e+00 4.000000e+00 1.311000e+00 2.214035e-01
4.000000e+00 4.400000e+00 5.944000e-01 1.223715e-01
4.400000e+00 4.870000e+00 2.207638e-01 7.749340e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 2.274657e+01 5.953950e-01
4.000000e-01 8.000000e-01 2.136052e+01 5.980650e-01
8.000000e-01 1.200000e+00 1.833868e+01 5.745300e-01
1.200000e+00 1.600000e+00 1.377375e+01 3.454250e-01
1.600000e+00 2.000000e+00 9.862100e+00 4.645475e-01
2.000000e+00 2.400000e+00 7.531275e+00 3.716000e-01
2.400000e+00 2.800000e+00 4.503375e+00 3.979500e-01
2.800000e+00 3.200000e+00 3.285075e+00 3.633725e-01
3.200000e+00 3.600000e+00 1.540630e+00 3.065075e-01
3.600000e+00 4.000000e+00 1.047803e+00 3.604500e-01
4.000000e+00 4.400000e+00 3.916625e-01 1.973542e-01
4.400000e+00 4.870000e+00 2.113628e-01 1.323960e-01


==> anc/incl/DYAJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 2.565950e+01 2.795800e-01
4.000000e-01 8.000000e-01 2.396272e+01 2.774400e-01
8.000000e-01 1.200000e+00 2.050513e+01 2.566250e-01
1.200000e+00 1.600000e+00 1.563627e+01 1.649645e-01
1.600000e+00 2.000000e+00 1.170633e+01 2.146720e-01
2.000000e+00 2.400000e+00 8.655600e+00 1.757685e-01
2.400000e+00 2.800000e+00 5.891700e+00 1.706833e-01
2.800000e+00 3.200000e+00 4.071850e+00 1.565135e-01
3.200000e+00 3.600000e+00 2.298788e+00 1.338285e-01
3.600000e+00 4.000000e+00 1.388903e+00 1.487645e-01
4.000000e+00 4.400000e+00 6.471950e-01 8.631250e-02
4.400000e+00 4.870000e+00 1.995309e-01 5.166532e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 2.562450e+01 2.932775e-01
4.000000e-01 8.000000e-01 2.394480e+01 2.908900e-01
8.000000e-01 1.200000e+00 2.051033e+01 2.713725e-01
1.200000e+00 1.600000e+00 1.563772e+01 1.729542e-01
1.600000e+00 2.000000e+00 1.171728e+01 2.248730e-01
2.000000e+00 2.400000e+00 8.671700e+00 1.847865e-01
2.400000e+00 2.800000e+00 5.887775e+00 1.829283e-01
2.800000e+00 3.200000e+00 4.079775e+00 1.686412e-01
3.200000e+00 3.600000e+00 2.265278e+00 1.457175e-01
3.600000e+00 4.000000e+00 1.396720e+00 1.627660e-01
4.000000e+00 4.400000e+00 6.446025e-01 9.525775e-02
4.400000e+00 4.870000e+00 2.035617e-01 5.736298e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 2.306025e+01 5.659550e-01
4.000000e-01 8.000000e-01 2.167502e+01 5.696000e-01
8.000000e-01 1.200000e+00 1.860593e+01 5.412275e-01
1.200000e+00 1.600000e+00 1.407697e+01 3.295900e-01
1.600000e+00 2.000000e+00 1.013955e+01 4.432450e-01
2.000000e+00 2.400000e+00 7.760875e+00 3.532000e-01
2.400000e+00 2.800000e+00 4.743650e+00 3.697225e-01
2.800000e+00 3.200000e+00 3.451525e+00 3.355475e-01
3.200000e+00 3.600000e+00 1.752125e+00 2.805725e-01
3.600000e+00 4.000000e+00 1.129105e+00 3.273225e-01
4.000000e+00 4.400000e+00 4.643600e-01 1.787705e-01
4.400000e+00 4.870000e+00 2.123030e-01 1.181349e-01


==> anc/incl/DYAJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 2.507800e+01 3.736875e-01
4.000000e-01 8.000000e-01 2.357442e+01 3.745925e-01
8.000000e-01 1.200000e+00 2.019963e+01 3.502850e-01
1.200000e+00 1.600000e+00 1.541770e+01 2.193482e-01
1.600000e+00 2.000000e+00 1.147743e+01 2.913450e-01
2.000000e+00 2.400000e+00 8.594575e+00 2.344475e-01
2.400000e+00 2.800000e+00 5.687950e+00 2.341258e-01
2.800000e+00 3.200000e+00 3.989025e+00 2.124802e-01
3.200000e+00 3.600000e+00 2.245438e+00 1.784065e-01
3.600000e+00 4.000000e+00 1.334043e+00 2.024395e-01
4.000000e+00 4.400000e+00 6.185050e-01 1.116017e-01
4.400000e+00 4.870000e+00 2.174936e-01 6.984553e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 2.477485e+01 4.122300e-01
4.000000e-01 8.000000e-01 2.331040e+01 4.122250e-01
8.000000e-01 1.200000e+00 1.999720e+01 3.932700e-01
1.200000e+00 1.600000e+00 1.519212e+01 2.410455e-01
1.600000e+00 2.000000e+00 1.129095e+01 3.198675e-01
2.000000e+00 2.400000e+00 8.451075e+00 2.592950e-01
2.400000e+00 2.800000e+00 5.512375e+00 2.701075e-01
2.800000e+00 3.200000e+00 3.879725e+00 2.481087e-01
3.200000e+00 3.600000e+00 2.053290e+00 2.122498e-01
3.600000e+00 4.000000e+00 1.285828e+00 2.441085e-01
4.000000e+00 4.400000e+00 5.665925e-01 1.363167e-01
4.400000e+00 4.870000e+00 2.244574e-01 8.700638e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 2.583250e+01 2.340430e-01
4.000000e-01 8.000000e-01 2.400297e+01 2.299420e-01
8.000000e-01 1.200000e+00 2.050300e+01 2.075898e-01
1.200000e+00 1.600000e+00 1.561657e+01 1.431560e-01
1.600000e+00 2.000000e+00 1.170845e+01 1.791218e-01
2.000000e+00 2.400000e+00 8.580125e+00 1.496428e-01
2.400000e+00 2.800000e+00 5.898450e+00 1.413963e-01
2.800000e+00 3.200000e+00 4.058100e+00 1.302820e-01
3.200000e+00 3.600000e+00 2.326485e+00 1.136585e-01
3.600000e+00 4.000000e+00 1.365198e+00 1.109173e-01
4.000000e+00 4.400000e+00 6.543700e-01 7.672200e-02
4.400000e+00 4.870000e+00 1.873419e-01 4.277979e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 2.559525e+01 3.139175e-01
4.000000e-01 8.000000e-01 2.398865e+01 3.113875e-01
8.000000e-01 1.200000e+00 2.053418e+01 2.854775e-01
1.200000e+00 1.600000e+00 1.567272e+01 1.923575e-01
1.600000e+00 2.000000e+00 1.175448e+01 2.445335e-01
2.000000e+00 2.400000e+00 8.677100e+00 2.019968e-01
2.400000e+00 2.800000e+00 5.851225e+00 2.003308e-01
2.800000e+00 3.200000e+00 4.079625e+00 1.830552e-01
3.200000e+00 3.600000e+00 2.315915e+00 1.578910e-01
3.600000e+00 4.000000e+00 1.345370e+00 1.533028e-01
4.000000e+00 4.400000e+00 6.505425e-01 1.022522e-01
4.400000e+00 4.870000e+00 2.114847e-01 6.048723e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 2.528900e+01 1.857687e-01
4.000000e-01 8.000000e-01 2.332450e+01 1.803940e-01
8.000000e-01 1.200000e+00 1.987068e+01 1.608328e-01
1.200000e+00 1.600000e+00 1.507137e+01 1.139790e-01
1.600000e+00 2.000000e+00 1.124143e+01 1.392853e-01
2.000000e+00 2.400000e+00 8.190000e+00 1.174298e-01
2.400000e+00 2.800000e+00 5.664200e+00 1.056463e-01
2.800000e+00 3.200000e+00 3.856150e+00 9.797075e-02
3.200000e+00 3.600000e+00 2.228328e+00 8.607725e-02
3.600000e+00 4.000000e+00 1.297505e+00 8.446575e-02
4.000000e+00 4.400000e+00 6.104250e-01 6.070975e-02
4.400000e+00 4.870000e+00 1.632957e-01 3.268000e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 2.535275e+01 1.937295e-01
4.000000e-01 8.000000e-01 2.339105e+01 1.883573e-01
8.000000e-01 1.200000e+00 1.995355e+01 1.685945e-01
1.200000e+00 1.600000e+00 1.515172e+01 1.190262e-01
1.600000e+00 2.000000e+00 1.132103e+01 1.455130e-01
2.000000e+00 2.400000e+00 8.260750e+00 1.231010e-01
2.400000e+00 2.800000e+00 5.713950e+00 1.123923e-01
2.800000e+00 3.200000e+00 3.903050e+00 1.045427e-01
3.200000e+00 3.600000e+00 2.240970e+00 9.274000e-02
3.600000e+00 4.000000e+00 1.321348e+00 9.132600e-02
4.000000e+00 4.400000e+00 6.212475e-01 6.610550e-02
4.400000e+00 4.870000e+00 1.670189e-01 3.575404e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 2.570500e+01 3.004400e-01
4.000000e-01 8.000000e-01 2.408235e+01 2.980375e-01
8.000000e-01 1.200000e+00 2.059813e+01 2.716625e-01
1.200000e+00 1.600000e+00 1.573305e+01 1.842412e-01
1.600000e+00 2.000000e+00 1.179625e+01 2.338413e-01
2.000000e+00 2.400000e+00 8.707325e+00 1.925273e-01
2.400000e+00 2.800000e+00 5.894150e+00 1.876163e-01
2.800000e+00 3.200000e+00 4.100025e+00 1.707547e-01
3.200000e+00 3.600000e+00 2.369403e+00 1.464548e-01
3.600000e+00 4.000000e+00 1.350370e+00 1.409408e-01
4.000000e+00 4.400000e+00 6.594375e-01 9.368500e-02
4.400000e+00 4.870000e+00 2.080645e-01 5.487362e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 2.586450e+01 2.243803e-01
4.000000e-01 8.000000e-01 2.402190e+01 2.203165e-01
8.000000e-01 1.200000e+00 2.049710e+01 1.979663e-01
1.200000e+00 1.600000e+00 1.560520e+01 1.372335e-01
1.600000e+00 2.000000e+00 1.168560e+01 1.714505e-01
2.000000e+00 2.400000e+00 8.555200e+00 1.428355e-01
2.400000e+00 2.800000e+00 5.886875e+00 1.329300e-01
2.800000e+00 3.200000e+00 4.039175e+00 1.221132e-01
3.200000e+00 3.600000e+00 2.339258e+00 1.059070e-01
3.600000e+00 4.000000e+00 1.351615e+00 1.026380e-01
4.000000e+00 4.400000e+00 6.503050e-01 7.076175e-02
4.400000e+00 4.870000e+00 1.837711e-01 3.914681e-02


==> anc/incl/DYAJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 2.584475e+01 2.446503e-01
4.000000e-01 8.000000e-01 2.402412e+01 2.404652e-01
8.000000e-01 1.200000e+00 2.054560e+01 2.182075e-01
1.200000e+00 1.600000e+00 1.565802e+01 1.496962e-01
1.600000e+00 2.000000e+00 1.175528e+01 1.872983e-01
2.000000e+00 2.400000e+00 8.624025e+00 1.570818e-01
2.400000e+00 2.800000e+00 5.920550e+00 1.509903e-01
2.800000e+00 3.200000e+00 4.085900e+00 1.396877e-01
3.200000e+00 3.600000e+00 2.315805e+00 1.230798e-01
3.600000e+00 4.000000e+00 1.381908e+00 1.207123e-01
4.000000e+00 4.400000e+00 6.597500e-01 8.421550e-02
4.400000e+00 4.870000e+00 1.914217e-01 4.718830e-02


==> anc/incl/DYJJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 9.334600e+00 2.678375e-03
4.000000e-01 8.000000e-01 9.126300e+00 2.860725e-03
8.000000e-01 1.200000e+00 7.745975e+00 3.042325e-03
1.200000e+00 1.600000e+00 6.550225e+00 3.354125e-03
1.600000e+00 2.000000e+00 5.296475e+00 3.657275e-03
2.000000e+00 2.400000e+00 4.035150e+00 3.864075e-03
2.400000e+00 2.800000e+00 2.866700e+00 3.915575e-03
2.800000e+00 3.200000e+00 1.881185e+00 3.797875e-03
3.200000e+00 3.600000e+00 1.125073e+00 3.459675e-03
3.600000e+00 4.000000e+00 5.998200e-01 2.921000e-03
4.000000e+00 4.400000e+00 2.651525e-01 2.182167e-03
4.400000e+00 5.000000e+00 6.066117e-02 9.503667e-04


==> anc/incl/DYJJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 1.167077e+01 3.319000e-03
4.000000e-01 8.000000e-01 1.142535e+01 3.553525e-03
8.000000e-01 1.200000e+00 9.733100e+00 3.799825e-03
1.200000e+00 1.600000e+00 8.268250e+00 4.213075e-03
1.600000e+00 2.000000e+00 6.722350e+00 4.622475e-03
2.000000e+00 2.400000e+00 5.153675e+00 4.917300e-03
2.400000e+00 2.800000e+00 3.686800e+00 5.018775e-03
2.800000e+00 3.200000e+00 2.437872e+00 4.903300e-03
3.200000e+00 3.600000e+00 1.470088e+00 4.499825e-03
3.600000e+00 4.000000e+00 7.908275e-01 3.831500e-03
4.000000e+00 4.400000e+00 3.530775e-01 2.887675e-03
4.400000e+00 5.000000e+00 8.152333e-02 1.267143e-03


==> anc/incl/DYJJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 7.576000e+00 2.191323e-03
4.000000e-01 8.000000e-01 7.398675e+00 2.335670e-03
8.000000e-01 1.200000e+00 6.259675e+00 2.472230e-03
1.200000e+00 1.600000e+00 5.272525e+00 2.712475e-03
1.600000e+00 2.000000e+00 4.243200e+00 2.941950e-03
2.000000e+00 2.400000e+00 3.215150e+00 3.090200e-03
2.400000e+00 2.800000e+00 2.270438e+00 3.112100e-03
2.800000e+00 3.200000e+00 1.480012e+00 2.999725e-03
3.200000e+00 3.600000e+00 8.787800e-01 2.715275e-03
3.600000e+00 4.000000e+00 4.648375e-01 2.275640e-03
4.000000e+00 4.400000e+00 2.036985e-01 1.686952e-03
4.400000e+00 5.000000e+00 4.622750e-02 7.297717e-04


==> anc/incl/DYJJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 7.879775e+00 2.253742e-03
4.000000e-01 8.000000e-01 7.705250e+00 2.406982e-03
8.000000e-01 1.200000e+00 6.536350e+00 2.557875e-03
1.200000e+00 1.600000e+00 5.525900e+00 2.819200e-03
1.600000e+00 2.000000e+00 4.467525e+00 3.073500e-03
2.000000e+00 2.400000e+00 3.403250e+00 3.247050e-03
2.400000e+00 2.800000e+00 2.417610e+00 3.290200e-03
2.800000e+00 3.200000e+00 1.586375e+00 3.191275e-03
3.200000e+00 3.600000e+00 9.486825e-01 2.907025e-03
3.600000e+00 4.000000e+00 5.057225e-01 2.454503e-03
4.000000e+00 4.400000e+00 2.235387e-01 1.833767e-03
4.400000e+00 5.000000e+00 5.112883e-02 7.985817e-04


==> anc/incl/DYJJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 1.123387e+01 3.235600e-03
4.000000e-01 8.000000e-01 1.098097e+01 3.456200e-03
8.000000e-01 1.200000e+00 9.326050e+00 3.678875e-03
1.200000e+00 1.600000e+00 7.888775e+00 4.057325e-03
1.600000e+00 2.000000e+00 6.380000e+00 4.424825e-03
2.000000e+00 2.400000e+00 4.861225e+00 4.675475e-03
2.400000e+00 2.800000e+00 3.453900e+00 4.738025e-03
2.800000e+00 3.200000e+00 2.266672e+00 4.595600e-03
3.200000e+00 3.600000e+00 1.355745e+00 4.186475e-03
3.600000e+00 4.000000e+00 7.228925e-01 3.534500e-03
4.000000e+00 4.400000e+00 3.195850e-01 2.640275e-03
4.400000e+00 5.000000e+00 7.313483e-02 1.149967e-03


==> anc/incl/DYJJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 8.975425e+00 2.604300e-03
4.000000e-01 8.000000e-01 8.763825e+00 2.776075e-03
8.000000e-01 1.200000e+00 7.418600e+00 2.940575e-03
1.200000e+00 1.600000e+00 6.250275e+00 3.227300e-03
1.600000e+00 2.000000e+00 5.030825e+00 3.500850e-03
2.000000e+00 2.400000e+00 3.812325e+00 3.677525e-03
2.400000e+00 2.800000e+00 2.692350e+00 3.703725e-03
2.800000e+00 3.200000e+00 1.755137e+00 3.570000e-03
3.200000e+00 3.600000e+00 1.042220e+00 3.231525e-03
3.600000e+00 4.000000e+00 5.513500e-01 2.708200e-03
4.000000e+00 4.400000e+00 2.416260e-01 2.007487e-03
4.400000e+00 5.000000e+00 5.484767e-02 8.684750e-04


==> anc/incl/DYJJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 9.698625e+00 2.747575e-03
4.000000e-01 8.000000e-01 9.496600e+00 2.941450e-03
8.000000e-01 1.200000e+00 8.084850e+00 3.142550e-03
1.200000e+00 1.600000e+00 6.865925e+00 3.483050e-03
1.600000e+00 2.000000e+00 5.581175e+00 3.820825e-03
2.000000e+00 2.400000e+00 4.278225e+00 4.064125e-03
2.400000e+00 2.800000e+00 3.060225e+00 4.147750e-03
2.800000e+00 3.200000e+00 2.023400e+00 4.052300e-03
3.200000e+00 3.600000e+00 1.220033e+00 3.718725e-03
3.600000e+00 4.000000e+00 6.562225e-01 3.166525e-03
4.000000e+00 4.400000e+00 2.929525e-01 2.386682e-03
4.400000e+00 5.000000e+00 6.762150e-02 1.047203e-03


==> anc/incl/DYJJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 6.873225e+00 2.013530e-03
4.000000e-01 8.000000e-01 6.720475e+00 2.139135e-03
8.000000e-01 1.200000e+00 5.627275e+00 2.231503e-03
1.200000e+00 1.600000e+00 4.711800e+00 2.430472e-03
1.600000e+00 2.000000e+00 3.777400e+00 2.625675e-03
2.000000e+00 2.400000e+00 2.854625e+00 2.751650e-03
2.400000e+00 2.800000e+00 2.012558e+00 2.766500e-03
2.800000e+00 3.200000e+00 1.310865e+00 2.668200e-03
3.200000e+00 3.600000e+00 7.781325e-01 2.416650e-03
3.600000e+00 4.000000e+00 4.114700e-01 2.025525e-03
4.000000e+00 4.400000e+00 1.803907e-01 1.500190e-03
4.400000e+00 5.000000e+00 4.107800e-02 6.546633e-04


==> anc/incl/DYJJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 8.407875e+00 2.445177e-03
4.000000e-01 8.000000e-01 8.230375e+00 2.602325e-03
8.000000e-01 1.200000e+00 6.907575e+00 2.724700e-03
1.200000e+00 1.600000e+00 5.803225e+00 2.979950e-03
1.600000e+00 2.000000e+00 4.672200e+00 3.234725e-03
2.000000e+00 2.400000e+00 3.548675e+00 3.408375e-03
2.400000e+00 2.800000e+00 2.516125e+00 3.446675e-03
2.800000e+00 3.200000e+00 1.649340e+00 3.344475e-03
3.200000e+00 3.600000e+00 9.858900e-01 3.047950e-03
3.600000e+00 4.000000e+00 5.253350e-01 2.573250e-03
4.000000e+00 4.400000e+00 2.322850e-01 1.920490e-03
4.400000e+00 5.000000e+00 5.332717e-02 8.442833e-04


==> anc/incl/DYJJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 5.686900e+00 1.677200e-03
4.000000e-01 8.000000e-01 5.554975e+00 1.779063e-03
8.000000e-01 1.200000e+00 4.641850e+00 1.849878e-03
1.200000e+00 1.600000e+00 3.875250e+00 2.007600e-03
1.600000e+00 2.000000e+00 3.095075e+00 2.159798e-03
2.000000e+00 2.400000e+00 2.328598e+00 2.252690e-03
2.400000e+00 2.800000e+00 1.633443e+00 2.253363e-03
2.800000e+00 3.200000e+00 1.057920e+00 2.161680e-03
3.200000e+00 3.600000e+00 6.241025e-01 1.947283e-03
3.600000e+00 4.000000e+00 3.277750e-01 1.621638e-03
4.000000e+00 4.400000e+00 1.426072e-01 1.192917e-03
4.400000e+00 5.000000e+00 3.223900e-02 5.171300e-04


==> anc/incl/DYJJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 5.912525e+00 1.726845e-03
4.000000e-01 8.000000e-01 5.781425e+00 1.834742e-03
8.000000e-01 1.200000e+00 4.841225e+00 1.914188e-03
1.200000e+00 1.600000e+00 4.053700e+00 2.084970e-03
1.600000e+00 2.000000e+00 3.249675e+00 2.252310e-03
2.000000e+00 2.400000e+00 2.455630e+00 2.360165e-03
2.400000e+00 2.800000e+00 1.731055e+00 2.372660e-03
2.800000e+00 3.200000e+00 1.127322e+00 2.287917e-03
3.200000e+00 3.600000e+00 6.690400e-01 2.071820e-03
3.600000e+00 4.000000e+00 3.537000e-01 1.736273e-03
4.000000e+00 4.400000e+00 1.550250e-01 1.285895e-03
4.400000e+00 5.000000e+00 3.528383e-02 5.608067e-04


==> anc/incl/DYJJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 8.089000e+00 2.378102e-03
4.000000e-01 8.000000e-01 7.908725e+00 2.526175e-03
8.000000e-01 1.200000e+00 6.621825e+00 2.634900e-03
1.200000e+00 1.600000e+00 5.544450e+00 2.869650e-03
1.600000e+00 2.000000e+00 4.445125e+00 3.100300e-03
2.000000e+00 2.400000e+00 3.359550e+00 3.249375e-03
2.400000e+00 2.800000e+00 2.368860e+00 3.267300e-03
2.800000e+00 3.200000e+00 1.543235e+00 3.151925e-03
3.200000e+00 3.600000e+00 9.162900e-01 2.855400e-03
3.600000e+00 4.000000e+00 4.846575e-01 2.393645e-03
4.000000e+00 4.400000e+00 2.125395e-01 1.772932e-03
4.400000e+00 5.000000e+00 4.842717e-02 7.742350e-04


==> anc/incl/DYJJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 6.611400e+00 1.955762e-03
4.000000e-01 8.000000e-01 6.457700e+00 2.074347e-03
8.000000e-01 1.200000e+00 5.395900e+00 2.156660e-03
1.200000e+00 1.600000e+00 4.504700e+00 2.340417e-03
1.600000e+00 2.000000e+00 3.597950e+00 2.517950e-03
2.000000e+00 2.400000e+00 2.707125e+00 2.626475e-03
2.400000e+00 2.800000e+00 1.899193e+00 2.627525e-03
2.800000e+00 3.200000e+00 1.230237e+00 2.521100e-03
3.200000e+00 3.600000e+00 7.259100e-01 2.271495e-03
3.600000e+00 4.000000e+00 3.813300e-01 1.891873e-03
4.000000e+00 4.400000e+00 1.659500e-01 1.391765e-03
4.400000e+00 5.000000e+00 3.753500e-02 6.036883e-04


==> anc/incl/DYJJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 7.144850e+00 2.070495e-03
4.000000e-01 8.000000e-01 6.994450e+00 2.203805e-03
8.000000e-01 1.200000e+00 5.870650e+00 2.307758e-03
1.200000e+00 1.600000e+00 4.932150e+00 2.524075e-03
1.600000e+00 2.000000e+00 3.970725e+00 2.739725e-03
2.000000e+00 2.400000e+00 3.015575e+00 2.886475e-03
2.400000e+00 2.800000e+00 2.137855e+00 2.918575e-03
2.800000e+00 3.200000e+00 1.401105e+00 2.831400e-03
3.200000e+00 3.600000e+00 8.373025e-01 2.579750e-03
3.600000e+00 4.000000e+00 4.460375e-01 2.177635e-03
4.000000e+00 4.400000e+00 1.971630e-01 1.625120e-03
4.400000e+00 5.000000e+00 4.523733e-02 7.139133e-04


==> anc/incl/DYJJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 1.374222e+01 2.750150e-02
4.000000e-01 8.000000e-01 1.348267e+01 2.346972e-02
8.000000e-01 1.200000e+00 1.095848e+01 2.735975e-02
1.200000e+00 1.600000e+00 8.965000e+00 2.699750e-02
1.600000e+00 2.000000e+00 7.080375e+00 2.713525e-02
2.000000e+00 2.400000e+00 5.167950e+00 2.736425e-02
2.400000e+00 2.800000e+00 3.601850e+00 2.504650e-02
2.800000e+00 3.200000e+00 2.303405e+00 2.927875e-02
3.200000e+00 3.600000e+00 1.288570e+00 2.260678e-02
3.600000e+00 4.000000e+00 6.748600e-01 2.136263e-02
4.000000e+00 4.400000e+00 2.957225e-01 1.542517e-02
4.400000e+00 5.000000e+00 6.491817e-02 6.171583e-03


==> anc/incl/DYJJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 1.531825e+01 3.813950e-02
4.000000e-01 8.000000e-01 1.503118e+01 3.238925e-02
8.000000e-01 1.200000e+00 1.207543e+01 3.834750e-02
1.200000e+00 1.600000e+00 9.787700e+00 3.753450e-02
1.600000e+00 2.000000e+00 7.669800e+00 3.816450e-02
2.000000e+00 2.400000e+00 5.516850e+00 3.878025e-02
2.400000e+00 2.800000e+00 3.824675e+00 3.560625e-02
2.800000e+00 3.200000e+00 2.424572e+00 4.274875e-02
3.200000e+00 3.600000e+00 1.326578e+00 3.289125e-02
3.600000e+00 4.000000e+00 6.755475e-01 3.112075e-02
4.000000e+00 4.400000e+00 3.171650e-01 2.288785e-02
4.400000e+00 5.000000e+00 6.838150e-02 9.083550e-03


==> anc/incl/DYJJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 1.222537e+01 2.047520e-02
4.000000e-01 8.000000e-01 1.198853e+01 1.760398e-02
8.000000e-01 1.200000e+00 9.814775e+00 2.022248e-02
1.200000e+00 1.600000e+00 8.067500e+00 2.015082e-02
1.600000e+00 2.000000e+00 6.393050e+00 2.017893e-02
2.000000e+00 2.400000e+00 4.693825e+00 2.040365e-02
2.400000e+00 2.800000e+00 3.276800e+00 1.885745e-02
2.800000e+00 3.200000e+00 2.097482e+00 2.148310e-02
3.200000e+00 3.600000e+00 1.186413e+00 1.701065e-02
3.600000e+00 4.000000e+00 6.237725e-01 1.607388e-02
4.000000e+00 4.400000e+00 2.663050e-01 1.134957e-02
4.400000e+00 5.000000e+00 5.790633e-02 4.654067e-03


==> anc/incl/DYJJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 1.245225e+01 2.133120e-02
4.000000e-01 8.000000e-01 1.222095e+01 1.829767e-02
8.000000e-01 1.200000e+00 1.000333e+01 2.121195e-02
1.200000e+00 1.600000e+00 8.229625e+00 2.102590e-02
1.600000e+00 2.000000e+00 6.532750e+00 2.127835e-02
2.000000e+00 2.400000e+00 4.803225e+00 2.162718e-02
2.400000e+00 2.800000e+00 3.360575e+00 2.010493e-02
2.800000e+00 3.200000e+00 2.153822e+00 2.328132e-02
3.200000e+00 3.600000e+00 1.218340e+00 1.843900e-02
3.600000e+00 4.000000e+00 6.429800e-01 1.748263e-02
4.000000e+00 4.400000e+00 2.756725e-01 1.248397e-02
4.400000e+00 5.000000e+00 6.009850e-02 5.159417e-03


==> anc/incl/DYJJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 1.506700e+01 3.663325e-02
4.000000e-01 8.000000e-01 1.477688e+01 3.120525e-02
8.000000e-01 1.200000e+00 1.189368e+01 3.654925e-02
1.200000e+00 1.600000e+00 9.650450e+00 3.605425e-02
1.600000e+00 2.000000e+00 7.565525e+00 3.618825e-02
2.000000e+00 2.400000e+00 5.452725e+00 3.654425e-02
2.400000e+00 2.800000e+00 3.784275e+00 3.330850e-02
2.800000e+00 3.200000e+00 2.407242e+00 3.920775e-02
3.200000e+00 3.600000e+00 1.327263e+00 3.014725e-02
3.600000e+00 4.000000e+00 6.777825e-01 2.844100e-02
4.000000e+00 4.400000e+00 3.152925e-01 2.067867e-02
4.400000e+00 5.000000e+00 6.846783e-02 8.144283e-03


==> anc/incl/DYJJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 1.354035e+01 2.641900e-02
4.000000e-01 8.000000e-01 1.327532e+01 2.261062e-02
8.000000e-01 1.200000e+00 1.080045e+01 2.611400e-02
1.200000e+00 1.600000e+00 8.835275e+00 2.592250e-02
1.600000e+00 2.000000e+00 6.971800e+00 2.578125e-02
2.000000e+00 2.400000e+00 5.087900e+00 2.586650e-02
2.400000e+00 2.800000e+00 3.542175e+00 2.354203e-02
2.800000e+00 3.200000e+00 2.265727e+00 2.703850e-02
3.200000e+00 3.600000e+00 1.270368e+00 2.088503e-02
3.600000e+00 4.000000e+00 6.637875e-01 1.967433e-02
4.000000e+00 4.400000e+00 2.895875e-01 1.405200e-02
4.400000e+00 5.000000e+00 6.347483e-02 5.589433e-03


==> anc/incl/DYJJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 1.402210e+01 2.865775e-02
4.000000e-01 8.000000e-01 1.376762e+01 2.439298e-02
8.000000e-01 1.200000e+00 1.118295e+01 2.873675e-02
1.200000e+00 1.600000e+00 9.152000e+00 2.815150e-02
1.600000e+00 2.000000e+00 7.235800e+00 2.866200e-02
2.000000e+00 2.400000e+00 5.283925e+00 2.908225e-02
2.400000e+00 2.800000e+00 3.686825e+00 2.681700e-02
2.800000e+00 3.200000e+00 2.357170e+00 3.195525e-02
3.200000e+00 3.600000e+00 1.314868e+00 2.468908e-02
3.600000e+00 4.000000e+00 6.901225e-01 2.340248e-02
4.000000e+00 4.400000e+00 3.039750e-01 1.710547e-02
4.400000e+00 5.000000e+00 6.666267e-02 6.910383e-03


==> anc/incl/DYJJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 1.160250e+01 1.881510e-02
4.000000e-01 8.000000e-01 1.138885e+01 1.569670e-02
8.000000e-01 1.200000e+00 9.304325e+00 1.791943e-02
1.200000e+00 1.600000e+00 7.647725e+00 1.768567e-02
1.600000e+00 2.000000e+00 6.063175e+00 1.779933e-02
2.000000e+00 2.400000e+00 4.463000e+00 1.771945e-02
2.400000e+00 2.800000e+00 3.118725e+00 1.638235e-02
2.800000e+00 3.200000e+00 1.998825e+00 1.864527e-02
3.200000e+00 3.600000e+00 1.136718e+00 1.486655e-02
3.600000e+00 4.000000e+00 5.971750e-01 1.401328e-02
4.000000e+00 4.400000e+00 2.530625e-01 9.726875e-03
4.400000e+00 5.000000e+00 5.526200e-02 4.130267e-03


==> anc/incl/DYJJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 1.309627e+01 2.513925e-02
4.000000e-01 8.000000e-01 1.286540e+01 2.076860e-02
8.000000e-01 1.200000e+00 1.045455e+01 2.409675e-02
1.200000e+00 1.600000e+00 8.567925e+00 2.359567e-02
1.600000e+00 2.000000e+00 6.781875e+00 2.390350e-02
2.000000e+00 2.400000e+00 4.979550e+00 2.371638e-02
2.400000e+00 2.800000e+00 3.477250e+00 2.171535e-02
2.800000e+00 3.200000e+00 2.232587e+00 2.521925e-02
3.200000e+00 3.600000e+00 1.258588e+00 1.958615e-02
3.600000e+00 4.000000e+00 6.611375e-01 1.838993e-02
4.000000e+00 4.400000e+00 2.846900e-01 1.298730e-02
4.400000e+00 5.000000e+00 6.305967e-02 5.412250e-03


==> anc/incl/DYJJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 1.026247e+01 1.475847e-02
4.000000e-01 8.000000e-01 1.006585e+01 1.251957e-02
8.000000e-01 1.200000e+00 8.254225e+00 1.384315e-02
1.200000e+00 1.600000e+00 6.794475e+00 1.364200e-02
1.600000e+00 2.000000e+00 5.387775e+00 1.352513e-02
2.000000e+00 2.400000e+00 3.965750e+00 1.334453e-02
2.400000e+00 2.800000e+00 2.770750e+00 1.229108e-02
2.800000e+00 3.200000e+00 1.769317e+00 1.379120e-02
3.200000e+00 3.600000e+00 1.011345e+00 1.111925e-02
3.600000e+00 4.000000e+00 5.273725e-01 1.052143e-02
4.000000e+00 4.400000e+00 2.230267e-01 7.254625e-03
4.400000e+00 5.000000e+00 4.765050e-02 3.105150e-03


==> anc/incl/DYJJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 1.044763e+01 1.535752e-02
4.000000e-01 8.000000e-01 1.025567e+01 1.299105e-02
8.000000e-01 1.200000e+00 8.412575e+00 1.448110e-02
1.200000e+00 1.600000e+00 6.933575e+00 1.421665e-02
1.600000e+00 2.000000e+00 5.510150e+00 1.421348e-02
2.000000e+00 2.400000e+00 4.063925e+00 1.407780e-02
2.400000e+00 2.800000e+00 2.847375e+00 1.301515e-02
2.800000e+00 3.200000e+00 1.822270e+00 1.480930e-02
3.200000e+00 3.600000e+00 1.043680e+00 1.192853e-02
3.600000e+00 4.000000e+00 5.464225e-01 1.132590e-02
4.000000e+00 4.400000e+00 2.321032e-01 7.887950e-03
4.400000e+00 5.000000e+00 4.980400e-02 3.394750e-03


==> anc/incl/DYJJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 1.290353e+01 2.413080e-02
4.000000e-01 8.000000e-01 1.266657e+01 2.001312e-02
8.000000e-01 1.200000e+00 1.029783e+01 2.301588e-02
1.200000e+00 1.600000e+00 8.434825e+00 2.267467e-02
1.600000e+00 2.000000e+00 6.666800e+00 2.274805e-02
2.000000e+00 2.400000e+00 4.890200e+00 2.247345e-02
2.400000e+00 2.800000e+00 3.408625e+00 2.048705e-02
2.800000e+00 3.200000e+00 2.186270e+00 2.338305e-02
3.200000e+00 3.600000e+00 1.233453e+00 1.818260e-02
3.600000e+00 4.000000e+00 6.458225e-01 1.700765e-02
4.000000e+00 4.400000e+00 2.771325e-01 1.188565e-02
4.400000e+00 5.000000e+00 6.112067e-02 4.928183e-03


==> anc/incl/DYJJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 1.142917e+01 1.808005e-02
4.000000e-01 8.000000e-01 1.121022e+01 1.513702e-02
8.000000e-01 1.200000e+00 9.158900e+00 1.714415e-02
1.200000e+00 1.600000e+00 7.521350e+00 1.699992e-02
1.600000e+00 2.000000e+00 5.952225e+00 1.697058e-02
2.000000e+00 2.400000e+00 4.374700e+00 1.683343e-02
2.400000e+00 2.800000e+00 3.049825e+00 1.550903e-02
2.800000e+00 3.200000e+00 1.951397e+00 1.738997e-02
3.200000e+00 3.600000e+00 1.108730e+00 1.388098e-02
3.600000e+00 4.000000e+00 5.802425e-01 1.303398e-02
4.000000e+00 4.400000e+00 2.450585e-01 8.960300e-03
4.400000e+00 5.000000e+00 5.324100e-02 3.787083e-03


==> anc/incl/DYJJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 1.181365e+01 1.961348e-02
4.000000e-01 8.000000e-01 1.160575e+01 1.630987e-02
8.000000e-01 1.200000e+00 9.482400e+00 1.878210e-02
1.200000e+00 1.600000e+00 7.802825e+00 1.843620e-02
1.600000e+00 2.000000e+00 6.198725e+00 1.873653e-02
2.000000e+00 2.400000e+00 4.571125e+00 1.873528e-02
2.400000e+00 2.800000e+00 3.202625e+00 1.740158e-02
2.800000e+00 3.200000e+00 2.056637e+00 2.012605e-02
3.200000e+00 3.600000e+00 1.170705e+00 1.603770e-02
3.600000e+00 4.000000e+00 6.175675e-01 1.517508e-02
4.000000e+00 4.400000e+00 2.627800e-01 1.064800e-02
4.400000e+00 5.000000e+00 5.764233e-02 4.553000e-03


==> anc/incl/DYJJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 1.217090e+01 1.773648e-01
4.000000e-01 8.000000e-01 1.170272e+01 1.774058e-01
8.000000e-01 1.200000e+00 9.555225e+00 1.869048e-01
1.200000e+00 1.600000e+00 7.747875e+00 2.143860e-01
1.600000e+00 2.000000e+00 6.273800e+00 2.152865e-01
2.000000e+00 2.400000e+00 4.345875e+00 2.148383e-01
2.400000e+00 2.800000e+00 3.005800e+00 2.508825e-01
2.800000e+00 3.200000e+00 2.118020e+00 2.342772e-01
3.200000e+00 3.600000e+00 9.233200e-01 1.520618e-01
3.600000e+00 4.000000e+00 4.007950e-01 1.406868e-01
4.000000e+00 4.400000e+00 3.289350e-01 9.662500e-02
4.400000e+00 5.000000e+00 9.619100e-02 3.941800e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 1.088507e+01 2.548275e-01
4.000000e-01 8.000000e-01 1.040943e+01 2.635050e-01
8.000000e-01 1.200000e+00 8.533775e+00 2.784000e-01
1.200000e+00 1.600000e+00 6.919400e+00 3.239550e-01
1.600000e+00 2.000000e+00 5.683525e+00 3.267175e-01
2.000000e+00 2.400000e+00 3.834525e+00 3.255075e-01
2.400000e+00 2.800000e+00 2.558350e+00 3.935925e-01
2.800000e+00 3.200000e+00 2.020452e+00 3.782725e-01
3.200000e+00 3.600000e+00 7.084575e-01 2.406745e-01
3.600000e+00 4.000000e+00 1.907830e-01 2.246820e-01
4.000000e+00 4.400000e+00 3.959500e-01 1.551760e-01
4.400000e+00 5.000000e+00 1.167965e-01 6.496617e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 1.244197e+01 1.335322e-01
4.000000e-01 8.000000e-01 1.197968e+01 1.281777e-01
8.000000e-01 1.200000e+00 9.795750e+00 1.350808e-01
1.200000e+00 1.600000e+00 7.965600e+00 1.520697e-01
1.600000e+00 2.000000e+00 6.416400e+00 1.533983e-01
2.000000e+00 2.400000e+00 4.518225e+00 1.525568e-01
2.400000e+00 2.800000e+00 3.190550e+00 1.722975e-01
2.800000e+00 3.200000e+00 2.115107e+00 1.564102e-01
3.200000e+00 3.600000e+00 1.001955e+00 1.062738e-01
3.600000e+00 4.000000e+00 5.000575e-01 1.011648e-01
4.000000e+00 4.400000e+00 2.911775e-01 6.678400e-02
4.400000e+00 5.000000e+00 7.520167e-02 2.643083e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 1.245022e+01 1.380485e-01
4.000000e-01 8.000000e-01 1.197515e+01 1.334095e-01
8.000000e-01 1.200000e+00 9.798050e+00 1.408968e-01
1.200000e+00 1.600000e+00 7.958200e+00 1.594745e-01
1.600000e+00 2.000000e+00 6.424800e+00 1.617493e-01
2.000000e+00 2.400000e+00 4.507825e+00 1.617320e-01
2.400000e+00 2.800000e+00 3.193900e+00 1.841820e-01
2.800000e+00 3.200000e+00 2.111465e+00 1.694727e-01
3.200000e+00 3.600000e+00 9.867400e-01 1.154180e-01
3.600000e+00 4.000000e+00 4.912600e-01 1.106748e-01
4.000000e+00 4.400000e+00 2.923950e-01 7.417200e-02
4.400000e+00 5.000000e+00 7.982800e-02 2.959550e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 1.109740e+01 2.464795e-01
4.000000e-01 8.000000e-01 1.065420e+01 2.533850e-01
8.000000e-01 1.200000e+00 8.710875e+00 2.680375e-01
1.200000e+00 1.600000e+00 7.086150e+00 3.089500e-01
1.600000e+00 2.000000e+00 5.799800e+00 3.089400e-01
2.000000e+00 2.400000e+00 3.950950e+00 3.063125e-01
2.400000e+00 2.800000e+00 2.633950e+00 3.673300e-01
2.800000e+00 3.200000e+00 2.065152e+00 3.467650e-01
3.200000e+00 3.600000e+00 7.665575e-01 2.202880e-01
3.600000e+00 4.000000e+00 2.367318e-01 2.029828e-01
4.000000e+00 4.400000e+00 3.896950e-01 1.385337e-01
4.400000e+00 5.000000e+00 1.087527e-01 5.779967e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 1.225422e+01 1.715012e-01
4.000000e-01 8.000000e-01 1.180540e+01 1.705403e-01
8.000000e-01 1.200000e+00 9.625575e+00 1.798305e-01
1.200000e+00 1.600000e+00 7.820300e+00 2.045190e-01
1.600000e+00 2.000000e+00 6.315750e+00 2.041298e-01
2.000000e+00 2.400000e+00 4.400200e+00 2.027225e-01
2.400000e+00 2.800000e+00 3.036125e+00 2.348730e-01
2.800000e+00 3.200000e+00 2.140082e+00 2.161130e-01
3.200000e+00 3.600000e+00 9.549050e-01 1.401638e-01
3.600000e+00 4.000000e+00 4.212150e-01 1.282190e-01
4.000000e+00 4.400000e+00 3.270900e-01 8.708725e-02
4.400000e+00 5.000000e+00 9.012217e-02 3.541767e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 1.211575e+01 1.832428e-01
4.000000e-01 8.000000e-01 1.162800e+01 1.846335e-01
8.000000e-01 1.200000e+00 9.501125e+00 1.949308e-01
1.200000e+00 1.600000e+00 7.687025e+00 2.249605e-01
1.600000e+00 2.000000e+00 6.238225e+00 2.274463e-01
2.000000e+00 2.400000e+00 4.296625e+00 2.283820e-01
2.400000e+00 2.800000e+00 2.976375e+00 2.690600e-01
2.800000e+00 3.200000e+00 2.093707e+00 2.555525e-01
3.200000e+00 3.600000e+00 8.903900e-01 1.663415e-01
3.600000e+00 4.000000e+00 3.760875e-01 1.557515e-01
4.000000e+00 4.400000e+00 3.308600e-01 1.084737e-01
4.400000e+00 5.000000e+00 1.031815e-01 4.459583e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 1.242447e+01 1.239960e-01
4.000000e-01 8.000000e-01 1.198150e+01 1.131983e-01
8.000000e-01 1.200000e+00 9.793750e+00 1.160000e-01
1.200000e+00 1.600000e+00 7.955575e+00 1.289487e-01
1.600000e+00 2.000000e+00 6.423350e+00 1.312363e-01
2.000000e+00 2.400000e+00 4.559525e+00 1.332728e-01
2.400000e+00 2.800000e+00 3.230675e+00 1.416428e-01
2.800000e+00 3.200000e+00 2.079612e+00 1.172295e-01
3.200000e+00 3.600000e+00 1.021018e+00 9.068550e-02
3.600000e+00 4.000000e+00 5.250050e-01 9.074675e-02
4.000000e+00 4.400000e+00 2.856625e-01 5.878375e-02
4.400000e+00 5.000000e+00 6.871333e-02 2.290183e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 1.246230e+01 1.607512e-01
4.000000e-01 8.000000e-01 1.201483e+01 1.519832e-01
8.000000e-01 1.200000e+00 9.811425e+00 1.547633e-01
1.200000e+00 1.600000e+00 7.933025e+00 1.751610e-01
1.600000e+00 2.000000e+00 6.439725e+00 1.777295e-01
2.000000e+00 2.400000e+00 4.524125e+00 1.821435e-01
2.400000e+00 2.800000e+00 3.159250e+00 1.980478e-01
2.800000e+00 3.200000e+00 2.109647e+00 1.655542e-01
3.200000e+00 3.600000e+00 9.806675e-01 1.239935e-01
3.600000e+00 4.000000e+00 4.706625e-01 1.189740e-01
4.000000e+00 4.400000e+00 3.193650e-01 8.187725e-02
4.400000e+00 5.000000e+00 8.782117e-02 3.303167e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 1.199653e+01 1.023732e-01
4.000000e-01 8.000000e-01 1.156360e+01 9.078425e-02
8.000000e-01 1.200000e+00 9.469650e+00 9.320450e-02
1.200000e+00 1.600000e+00 7.716450e+00 1.011137e-01
1.600000e+00 2.000000e+00 6.204200e+00 1.026083e-01
2.000000e+00 2.400000e+00 4.432875e+00 1.026685e-01
2.400000e+00 2.800000e+00 3.163325e+00 1.064703e-01
2.800000e+00 3.200000e+00 1.990685e+00 8.706800e-02
3.200000e+00 3.600000e+00 1.009698e+00 6.985525e-02
3.600000e+00 4.000000e+00 5.228150e-01 7.277375e-02
4.000000e+00 4.400000e+00 2.617000e-01 4.460550e-02
4.400000e+00 5.000000e+00 5.751567e-02 1.664658e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 1.205215e+01 1.057962e-01
4.000000e-01 8.000000e-01 1.161058e+01 9.427850e-02
8.000000e-01 1.200000e+00 9.514425e+00 9.699950e-02
1.200000e+00 1.600000e+00 7.750425e+00 1.056507e-01
1.600000e+00 2.000000e+00 6.247100e+00 1.077855e-01
2.000000e+00 2.400000e+00 4.454625e+00 1.082750e-01
2.400000e+00 2.800000e+00 3.191875e+00 1.131033e-01
2.800000e+00 3.200000e+00 2.003847e+00 9.316000e-02
3.200000e+00 3.600000e+00 1.010063e+00 7.511575e-02
3.600000e+00 4.000000e+00 5.236150e-01 7.843775e-02
4.000000e+00 4.400000e+00 2.646550e-01 4.887200e-02
4.400000e+00 5.000000e+00 6.032733e-02 1.841867e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 1.250177e+01 1.555233e-01
4.000000e-01 8.000000e-01 1.207000e+01 1.463055e-01
8.000000e-01 1.200000e+00 9.844825e+00 1.491798e-01
1.200000e+00 1.600000e+00 7.973775e+00 1.675340e-01
1.600000e+00 2.000000e+00 6.453975e+00 1.689873e-01
2.000000e+00 2.400000e+00 4.553900e+00 1.725203e-01
2.400000e+00 2.800000e+00 3.173150e+00 1.861163e-01
2.800000e+00 3.200000e+00 2.122990e+00 1.539450e-01
3.200000e+00 3.600000e+00 1.002183e+00 1.149240e-01
3.600000e+00 4.000000e+00 4.832175e-01 1.090173e-01
4.000000e+00 4.400000e+00 3.167375e-01 7.408825e-02
4.400000e+00 5.000000e+00 8.237800e-02 2.979250e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 1.241667e+01 1.199440e-01
4.000000e-01 8.000000e-01 1.198457e+01 1.090055e-01
8.000000e-01 1.200000e+00 9.787650e+00 1.117780e-01
1.200000e+00 1.600000e+00 7.957650e+00 1.234417e-01
1.600000e+00 2.000000e+00 6.408100e+00 1.249885e-01
2.000000e+00 2.400000e+00 4.562050e+00 1.264610e-01
2.400000e+00 2.800000e+00 3.221800e+00 1.334740e-01
2.800000e+00 3.200000e+00 2.078357e+00 1.095487e-01
3.200000e+00 3.600000e+00 1.030018e+00 8.445525e-02
3.600000e+00 4.000000e+00 5.284275e-01 8.400575e-02
4.000000e+00 4.400000e+00 2.833475e-01 5.367025e-02
4.400000e+00 5.000000e+00 6.516533e-02 2.080583e-02


==> anc/incl/DYJJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 1.245645e+01 1.281282e-01
4.000000e-01 8.000000e-01 1.200272e+01 1.176650e-01
8.000000e-01 1.200000e+00 9.817600e+00 1.207928e-01
1.200000e+00 1.600000e+00 7.967550e+00 1.348945e-01
1.600000e+00 2.000000e+00 6.450225e+00 1.380508e-01
2.000000e+00 2.400000e+00 4.565475e+00 1.408090e-01
2.400000e+00 2.800000e+00 3.245425e+00 1.508733e-01
2.800000e+00 3.200000e+00 2.083185e+00 1.260582e-01
3.200000e+00 3.600000e+00 1.013145e+00 9.798175e-02
3.600000e+00 4.000000e+00 5.210300e-01 9.867200e-02
4.000000e+00 4.400000e+00 2.884275e-01 6.499625e-02
4.400000e+00 5.000000e+00 7.277017e-02 2.553817e-02


==> anc/incl/ETA_LO_NNPDF31_ET_CC.dat <==
1.500000e+02 1.750000e+02 2.151212e-01 1.273728e-04
1.750000e+02 2.000000e+02 1.454684e-01 8.416400e-05
2.000000e+02 2.500000e+02 9.658600e-02 3.757080e-05
2.500000e+02 3.000000e+02 5.146360e-02 1.919238e-05
3.000000e+02 3.500000e+02 2.701700e-02 1.006596e-05
3.500000e+02 4.000000e+02 1.464534e-02 5.555960e-06
4.000000e+02 4.700000e+02 7.496300e-03 2.525214e-06
4.700000e+02 5.500000e+02 3.443750e-03 1.162561e-06
5.500000e+02 6.500000e+02 1.479890e-03 4.934520e-07
6.500000e+02 7.500000e+02 6.215750e-04 2.316680e-07
7.500000e+02 9.000000e+02 2.403313e-04 8.535667e-08
9.000000e+02 1.100000e+03 7.200300e-05 2.703305e-08
1.100000e+03 1.500000e+03 1.312302e-05 4.883475e-09
1.500000e+03 2.000000e+03 1.192810e-06 5.830260e-10


==> anc/incl/ETA_LO_NNPDF31_ET_CD.dat <==
1.500000e+02 1.750000e+02 2.715032e-01 1.627824e-04
1.750000e+02 2.000000e+02 1.836148e-01 1.074756e-04
2.000000e+02 2.500000e+02 1.217462e-01 4.779980e-05
2.500000e+02 3.000000e+02 6.503100e-02 2.441140e-05
3.000000e+02 3.500000e+02 3.427800e-02 1.282948e-05
3.500000e+02 4.000000e+02 1.865466e-02 7.093460e-06
4.000000e+02 4.700000e+02 9.587443e-03 3.228900e-06
4.700000e+02 5.500000e+02 4.424550e-03 1.489363e-06
5.500000e+02 6.500000e+02 1.910190e-03 6.334900e-07
6.500000e+02 7.500000e+02 8.059530e-04 2.982220e-07
7.500000e+02 9.000000e+02 3.130733e-04 1.102407e-07
9.000000e+02 1.100000e+03 9.434300e-05 3.508755e-08
1.100000e+03 1.500000e+03 1.732253e-05 6.380675e-09
1.500000e+03 2.000000e+03 1.589862e-06 7.687740e-10


==> anc/incl/ETA_LO_NNPDF31_ET_CU.dat <==
1.500000e+02 1.750000e+02 1.732224e-01 1.015488e-04
1.750000e+02 2.000000e+02 1.171228e-01 6.714000e-05
2.000000e+02 2.500000e+02 7.785600e-02 3.006780e-05
2.500000e+02 3.000000e+02 4.138880e-02 1.536020e-05
3.000000e+02 3.500000e+02 2.164780e-02 8.039860e-06
3.500000e+02 4.000000e+02 1.169252e-02 4.430080e-06
4.000000e+02 4.700000e+02 5.962529e-03 2.010371e-06
4.700000e+02 5.500000e+02 2.727588e-03 9.237425e-07
5.500000e+02 6.500000e+02 1.167120e-03 3.912560e-07
6.500000e+02 7.500000e+02 4.881290e-04 1.831950e-07
7.500000e+02 9.000000e+02 1.879153e-04 6.728267e-08
9.000000e+02 1.100000e+03 5.599350e-05 2.120880e-08
1.100000e+03 1.500000e+03 1.013445e-05 3.807700e-09
1.500000e+03 2.000000e+03 9.127800e-07 4.507580e-10


==> anc/incl/ETA_LO_NNPDF31_ET_DC.dat <==
1.500000e+02 1.750000e+02 1.803272e-01 1.067580e-04
1.750000e+02 2.000000e+02 1.223320e-01 7.077080e-05
2.000000e+02 2.500000e+02 8.152360e-02 3.170320e-05
2.500000e+02 3.000000e+02 4.361640e-02 1.626274e-05
3.000000e+02 3.500000e+02 2.297260e-02 8.557880e-06
3.500000e+02 4.000000e+02 1.248668e-02 4.736540e-06
4.000000e+02 4.700000e+02 6.408057e-03 2.158300e-06
4.700000e+02 5.500000e+02 2.951988e-03 9.964162e-07
5.500000e+02 6.500000e+02 1.271990e-03 4.240690e-07
6.500000e+02 7.500000e+02 5.356230e-04 1.996120e-07
7.500000e+02 9.000000e+02 2.076087e-04 7.372267e-08
9.000000e+02 1.100000e+03 6.237600e-05 2.341400e-08
1.100000e+03 1.500000e+03 1.140565e-05 4.242675e-09
1.500000e+03 2.000000e+03 1.040978e-06 5.086300e-10


==> anc/incl/ETA_LO_NNPDF31_ET_DD.dat <==
1.500000e+02 1.750000e+02 2.610504e-01 1.545912e-04
1.750000e+02 2.000000e+02 1.758480e-01 1.017528e-04
2.000000e+02 2.500000e+02 1.162438e-01 4.523180e-05
2.500000e+02 3.000000e+02 6.163640e-02 2.299140e-05
3.000000e+02 3.500000e+02 3.223160e-02 1.201086e-05
3.500000e+02 4.000000e+02 1.741624e-02 6.607980e-06
4.000000e+02 4.700000e+02 8.887300e-03 2.994300e-06
4.700000e+02 5.500000e+02 4.069450e-03 1.374012e-06
5.500000e+02 6.500000e+02 1.743270e-03 5.813710e-07
6.500000e+02 7.500000e+02 7.300050e-04 2.721150e-07
7.500000e+02 9.000000e+02 2.814480e-04 9.997933e-08
9.000000e+02 1.100000e+03 8.404400e-05 3.156095e-08
1.100000e+03 1.500000e+03 1.525965e-05 5.681225e-09
1.500000e+03 2.000000e+03 1.380460e-06 6.750240e-10


==> anc/incl/ETA_LO_NNPDF31_ET_UC.dat <==
1.500000e+02 1.750000e+02 2.066460e-01 1.211580e-04
1.750000e+02 2.000000e+02 1.392740e-01 7.984560e-05
2.000000e+02 2.500000e+02 9.224080e-02 3.563260e-05
2.500000e+02 3.000000e+02 4.883540e-02 1.812730e-05
3.000000e+02 3.500000e+02 2.545900e-02 9.456660e-06
3.500000e+02 4.000000e+02 1.371390e-02 5.196480e-06
4.000000e+02 4.700000e+02 6.975129e-03 2.352129e-06
4.700000e+02 5.500000e+02 3.181975e-03 1.077771e-06
5.500000e+02 6.500000e+02 1.357880e-03 4.552710e-07
6.500000e+02 7.500000e+02 5.664600e-04 2.126150e-07
7.500000e+02 9.000000e+02 2.175347e-04 7.790067e-08
9.000000e+02 1.100000e+03 6.463550e-05 2.448710e-08
1.100000e+03 1.500000e+03 1.166045e-05 4.382800e-09
1.500000e+03 2.000000e+03 1.045918e-06 5.166900e-10


==> anc/incl/ETA_LO_NNPDF31_ET_UU.dat <==
1.500000e+02 1.750000e+02 2.237356e-01 1.341224e-04
1.750000e+02 2.000000e+02 1.518932e-01 8.889760e-05
2.000000e+02 2.500000e+02 1.011582e-01 3.970380e-05
2.500000e+02 3.000000e+02 5.429820e-02 2.037780e-05
3.000000e+02 3.500000e+02 2.873240e-02 1.075206e-05
3.500000e+02 4.000000e+02 1.568676e-02 5.964160e-06
4.000000e+02 4.700000e+02 8.086871e-03 2.723071e-06
4.700000e+02 5.500000e+02 3.744263e-03 1.260162e-06
5.500000e+02 6.500000e+02 1.621600e-03 5.376910e-07
6.500000e+02 7.500000e+02 6.862430e-04 2.538950e-07
7.500000e+02 9.000000e+02 2.673373e-04 9.411800e-08
9.000000e+02 1.100000e+03 8.082650e-05 3.005385e-08
1.100000e+03 1.500000e+03 1.489713e-05 5.484725e-09
1.500000e+03 2.000000e+03 1.373752e-06 6.640020e-10


==> anc/incl/ETA_LO_NNPDF31_HT_CC.dat <==
1.500000e+02 1.750000e+02 1.478488e-01 8.865840e-05
1.750000e+02 2.000000e+02 1.027176e-01 6.027960e-05
2.000000e+02 2.500000e+02 7.092760e-02 2.802860e-05
2.500000e+02 3.000000e+02 3.862100e-02 1.463312e-05
3.000000e+02 3.500000e+02 2.042000e-02 7.726440e-06
3.500000e+02 4.000000e+02 1.110320e-02 4.280340e-06
4.000000e+02 4.700000e+02 5.692386e-03 1.951186e-06
4.700000e+02 5.500000e+02 2.616925e-03 9.003750e-07
5.500000e+02 6.500000e+02 1.124540e-03 3.827830e-07
6.500000e+02 7.500000e+02 4.720330e-04 1.797850e-07
7.500000e+02 9.000000e+02 1.823093e-04 6.619707e-08
9.000000e+02 1.100000e+03 5.451000e-05 2.091705e-08
1.100000e+03 1.500000e+03 9.902050e-06 3.763250e-09
1.500000e+03 2.000000e+03 8.956840e-07 4.465340e-10


==> anc/incl/ETA_LO_NNPDF31_HT_CD.dat <==
1.500000e+02 1.750000e+02 1.813720e-01 1.099644e-04
1.750000e+02 2.000000e+02 1.262608e-01 7.487840e-05
2.000000e+02 2.500000e+02 8.731740e-02 3.479660e-05
2.500000e+02 3.000000e+02 4.774460e-02 1.819994e-05
3.000000e+02 3.500000e+02 2.536040e-02 9.637260e-06
3.500000e+02 4.000000e+02 1.384748e-02 5.350820e-06
4.000000e+02 4.700000e+02 7.129300e-03 2.444100e-06
4.700000e+02 5.500000e+02 3.292875e-03 1.130509e-06
5.500000e+02 6.500000e+02 1.421630e-03 4.818270e-07
6.500000e+02 7.500000e+02 5.994740e-04 2.269860e-07
7.500000e+02 9.000000e+02 2.326060e-04 8.386400e-08
9.000000e+02 1.100000e+03 6.995050e-05 2.663115e-08
1.100000e+03 1.500000e+03 1.279960e-05 4.822025e-09
1.500000e+03 2.000000e+03 1.168838e-06 5.771500e-10


==> anc/incl/ETA_LO_NNPDF31_HT_CU.dat <==
1.500000e+02 1.750000e+02 1.220480e-01 7.252560e-05
1.750000e+02 2.000000e+02 8.463920e-02 4.924160e-05
2.000000e+02 2.500000e+02 5.836300e-02 2.290800e-05
2.500000e+02 3.000000e+02 3.165920e-02 1.193900e-05
3.000000e+02 3.500000e+02 1.666882e-02 6.287040e-06
3.500000e+02 4.000000e+02 9.028840e-03 3.475540e-06
4.000000e+02 4.700000e+02 4.610971e-03 1.581229e-06
4.700000e+02 5.500000e+02 2.110650e-03 7.279700e-07
5.500000e+02 6.500000e+02 9.030530e-04 3.087320e-07
6.500000e+02 7.500000e+02 3.774520e-04 1.445840e-07
7.500000e+02 9.000000e+02 1.451487e-04 5.306113e-08
9.000000e+02 1.100000e+03 4.316565e-05 1.668800e-08
1.100000e+03 1.500000e+03 7.787925e-06 2.984450e-09
1.500000e+03 2.000000e+03 6.981560e-07 3.512800e-10


==> anc/incl/ETA_LO_NNPDF31_HT_DC.dat <==
1.500000e+02 1.750000e+02 1.268752e-01 7.596320e-05
1.750000e+02 2.000000e+02 8.822120e-02 5.169520e-05
2.000000e+02 2.500000e+02 6.096380e-02 2.405500e-05
2.500000e+02 3.000000e+02 3.326240e-02 1.258726e-05
3.000000e+02 3.500000e+02 1.762414e-02 6.661800e-06
3.500000e+02 4.000000e+02 9.601260e-03 3.698080e-06
4.000000e+02 4.700000e+02 4.931800e-03 1.689071e-06
4.700000e+02 5.500000e+02 2.272025e-03 7.811162e-07
5.500000e+02 6.500000e+02 9.783630e-04 3.327900e-07
6.500000e+02 7.500000e+02 4.115030e-04 1.566320e-07
7.500000e+02 9.000000e+02 1.592440e-04 5.778527e-08
9.000000e+02 1.100000e+03 4.772275e-05 1.830145e-08
1.100000e+03 1.500000e+03 8.692300e-06 3.301125e-09
1.500000e+03 2.000000e+03 7.889380e-07 3.930880e-10


==> anc/incl/ETA_LO_NNPDF31_HT_DD.dat <==
1.500000e+02 1.750000e+02 1.744932e-01 1.048264e-04
1.750000e+02 2.000000e+02 1.211084e-01 7.119680e-05
2.000000e+02 2.500000e+02 8.355200e-02 3.307580e-05
2.500000e+02 3.000000e+02 4.538840e-02 1.722190e-05
3.000000e+02 3.500000e+02 2.393820e-02 9.068420e-06
3.500000e+02 4.000000e+02 1.298742e-02 5.011820e-06
4.000000e+02 4.700000e+02 6.643571e-03 2.279429e-06
4.700000e+02 5.500000e+02 3.046800e-03 1.049194e-06
5.500000e+02 6.500000e+02 1.306100e-03 4.449530e-07
6.500000e+02 7.500000e+02 5.469760e-04 2.084800e-07
7.500000e+02 9.000000e+02 2.107760e-04 7.658933e-08
9.000000e+02 1.100000e+03 6.285600e-05 2.413630e-08
1.100000e+03 1.500000e+03 1.138315e-05 4.329650e-09
1.500000e+03 2.000000e+03 1.025660e-06 5.116740e-10


==> anc/incl/ETA_LO_NNPDF31_HT_UC.dat <==
1.500000e+02 1.750000e+02 1.422300e-01 8.464920e-05
1.750000e+02 2.000000e+02 9.855160e-02 5.742120e-05
2.000000e+02 2.500000e+02 6.790460e-02 2.669360e-05
2.500000e+02 3.000000e+02 3.676100e-02 1.388006e-05
3.000000e+02 3.500000e+02 1.931360e-02 7.292020e-06
3.500000e+02 4.000000e+02 1.044146e-02 4.022860e-06
4.000000e+02 4.700000e+02 5.322171e-03 1.826643e-06
4.700000e+02 5.500000e+02 2.431100e-03 8.391275e-07
5.500000e+02 6.500000e+02 1.037990e-03 3.551160e-07
6.500000e+02 7.500000e+02 4.329770e-04 1.659580e-07
7.500000e+02 9.000000e+02 1.661740e-04 6.078580e-08
9.000000e+02 1.100000e+03 4.930525e-05 1.907315e-08
1.100000e+03 1.500000e+03 8.871875e-06 3.402250e-09
1.500000e+03 2.000000e+03 7.926220e-07 3.990440e-10


==> anc/incl/ETA_LO_NNPDF31_HT_UU.dat <==
1.500000e+02 1.750000e+02 1.536864e-01 9.300840e-05
1.750000e+02 2.000000e+02 1.070940e-01 6.340000e-05
2.000000e+02 2.500000e+02 7.412840e-02 2.948880e-05
2.500000e+02 3.000000e+02 4.062780e-02 1.546498e-05
3.000000e+02 3.500000e+02 2.163380e-02 8.211440e-06
3.500000e+02 4.000000e+02 1.183882e-02 4.570000e-06
4.000000e+02 4.700000e+02 6.108714e-03 2.092200e-06
4.700000e+02 5.500000e+02 2.828325e-03 9.701775e-07
5.500000e+02 6.500000e+02 1.224020e-03 4.145130e-07
6.500000e+02 7.500000e+02 5.173440e-04 1.957470e-07
7.500000e+02 9.000000e+02 2.011927e-04 7.248600e-08
9.000000e+02 1.100000e+03 6.066300e-05 2.307935e-08
1.100000e+03 1.500000e+03 1.113427e-05 4.191250e-09
1.500000e+03 2.000000e+03 1.020724e-06 5.036760e-10


==> anc/incl/ETA_NLO_NNPDF31_ET_CC.dat <==
1.500000e+02 1.750000e+02 2.997312e-01 9.867120e-04
1.750000e+02 2.000000e+02 2.077716e-01 6.903280e-04
2.000000e+02 2.500000e+02 1.308776e-01 2.920100e-04
2.500000e+02 3.000000e+02 7.106100e-02 1.457616e-04
3.000000e+02 3.500000e+02 3.733000e-02 6.510360e-05
3.500000e+02 4.000000e+02 2.014500e-02 3.878860e-05
4.000000e+02 4.700000e+02 1.010643e-02 1.483400e-05
4.700000e+02 5.500000e+02 4.532700e-03 6.386375e-06
5.500000e+02 6.500000e+02 1.897750e-03 2.343020e-06
6.500000e+02 7.500000e+02 7.764880e-04 1.053930e-06
7.500000e+02 9.000000e+02 2.931020e-04 3.590313e-07
9.000000e+02 1.100000e+03 8.501550e-05 1.055015e-07
1.100000e+03 1.500000e+03 1.495435e-05 1.892418e-08
1.500000e+03 2.000000e+03 1.278636e-06 1.993018e-09


==> anc/incl/ETA_NLO_NNPDF31_ET_CD.dat <==
1.500000e+02 1.750000e+02 3.297560e-01 1.415584e-03
1.750000e+02 2.000000e+02 2.291224e-01 9.861880e-04
2.000000e+02 2.500000e+02 1.421052e-01 4.061200e-04
2.500000e+02 3.000000e+02 7.758120e-02 2.021300e-04
3.000000e+02 3.500000e+02 4.084380e-02 8.991240e-05
3.500000e+02 4.000000e+02 2.204140e-02 5.394920e-05
4.000000e+02 4.700000e+02 1.102734e-02 2.058300e-05
4.700000e+02 5.500000e+02 4.928600e-03 8.771025e-06
5.500000e+02 6.500000e+02 2.052970e-03 3.222300e-06
6.500000e+02 7.500000e+02 8.362840e-04 1.448540e-06
7.500000e+02 9.000000e+02 3.145580e-04 4.928653e-07
9.000000e+02 1.100000e+03 9.080100e-05 1.440945e-07
1.100000e+03 1.500000e+03 1.592510e-05 2.586950e-08
1.500000e+03 2.000000e+03 1.364472e-06 2.686580e-09


==> anc/incl/ETA_NLO_NNPDF31_ET_CU.dat <==
1.500000e+02 1.750000e+02 2.685916e-01 7.326680e-04
1.750000e+02 2.000000e+02 1.856600e-01 5.104720e-04
2.000000e+02 2.500000e+02 1.181300e-01 2.181720e-04
2.500000e+02 3.000000e+02 6.385180e-02 1.086276e-04
3.000000e+02 3.500000e+02 3.345840e-02 4.867480e-05
3.500000e+02 4.000000e+02 1.802202e-02 2.879100e-05
4.000000e+02 4.700000e+02 9.047400e-03 1.108324e-05
4.700000e+02 5.500000e+02 4.059837e-03 4.827200e-06
5.500000e+02 6.500000e+02 1.702420e-03 1.786530e-06
6.500000e+02 7.500000e+02 6.973870e-04 8.118220e-07
7.500000e+02 9.000000e+02 2.633553e-04 2.805920e-07
9.000000e+02 1.100000e+03 7.641850e-05 8.440900e-08
1.100000e+03 1.500000e+03 1.342733e-05 1.533750e-08
1.500000e+03 2.000000e+03 1.140870e-06 1.671512e-09


==> anc/incl/ETA_NLO_NNPDF31_ET_DC.dat <==
1.500000e+02 1.750000e+02 2.735628e-01 7.776120e-04
1.750000e+02 2.000000e+02 1.894108e-01 5.451600e-04
2.000000e+02 2.500000e+02 1.203768e-01 2.314620e-04
2.500000e+02 3.000000e+02 6.522420e-02 1.160132e-04
3.000000e+02 3.500000e+02 3.427960e-02 5.237960e-05
3.500000e+02 4.000000e+02 1.851596e-02 3.114500e-05
4.000000e+02 4.700000e+02 9.316986e-03 1.206530e-05
4.700000e+02 5.500000e+02 4.191313e-03 5.237575e-06
5.500000e+02 6.500000e+02 1.761990e-03 1.959440e-06
6.500000e+02 7.500000e+02 7.231500e-04 8.936610e-07
7.500000e+02 9.000000e+02 2.737267e-04 3.107247e-07
9.000000e+02 1.100000e+03 7.963050e-05 9.412100e-08
1.100000e+03 1.500000e+03 1.404790e-05 1.730360e-08
1.500000e+03 2.000000e+03 1.203002e-06 1.923054e-09


==> anc/incl/ETA_NLO_NNPDF31_ET_DD.dat <==
1.500000e+02 1.750000e+02 3.246288e-01 1.330656e-03
1.750000e+02 2.000000e+02 2.255088e-01 9.198800e-04
2.000000e+02 2.500000e+02 1.403660e-01 3.823880e-04
2.500000e+02 3.000000e+02 7.660800e-02 1.888428e-04
3.000000e+02 3.500000e+02 4.029220e-02 8.329920e-05
3.500000e+02 4.000000e+02 2.172100e-02 4.968820e-05
4.000000e+02 4.700000e+02 1.086573e-02 1.881371e-05
4.700000e+02 5.500000e+02 4.856488e-03 8.064700e-06
5.500000e+02 6.500000e+02 2.023490e-03 2.929260e-06
6.500000e+02 7.500000e+02 8.252040e-04 1.312890e-06
7.500000e+02 9.000000e+02 3.105207e-04 4.442440e-07
9.000000e+02 1.100000e+03 8.974600e-05 1.291905e-07
1.100000e+03 1.500000e+03 1.574805e-05 2.292987e-08
1.500000e+03 2.000000e+03 1.346444e-06 2.347960e-09


==> anc/incl/ETA_NLO_NNPDF31_ET_UC.dat <==
1.500000e+02 1.750000e+02 2.955908e-01 9.315400e-04
1.750000e+02 2.000000e+02 2.046088e-01 6.474400e-04
2.000000e+02 2.500000e+02 1.291370e-01 2.758200e-04
2.500000e+02 3.000000e+02 6.998160e-02 1.367252e-04
3.000000e+02 3.500000e+02 3.667620e-02 6.063220e-05
3.500000e+02 4.000000e+02 1.974770e-02 3.592640e-05
4.000000e+02 4.700000e+02 9.891014e-03 1.366041e-05
4.700000e+02 5.500000e+02 4.428263e-03 5.906425e-06
5.500000e+02 6.500000e+02 1.850820e-03 2.145080e-06
6.500000e+02 7.500000e+02 7.564660e-04 9.620950e-07
7.500000e+02 9.000000e+02 2.850733e-04 3.261493e-07
9.000000e+02 1.100000e+03 8.255000e-05 9.536200e-08
1.100000e+03 1.500000e+03 1.447750e-05 1.692358e-08
1.500000e+03 2.000000e+03 1.229652e-06 1.758080e-09


==> anc/incl/ETA_NLO_NNPDF31_ET_UU.dat <==
1.500000e+02 1.750000e+02 3.059068e-01 1.050912e-03
1.750000e+02 2.000000e+02 2.122608e-01 7.405560e-04
2.000000e+02 2.500000e+02 1.334204e-01 3.106680e-04
2.500000e+02 3.000000e+02 7.254320e-02 1.562938e-04
3.000000e+02 3.500000e+02 3.819160e-02 7.044440e-05
3.500000e+02 4.000000e+02 2.065380e-02 4.221100e-05
4.000000e+02 4.700000e+02 1.037630e-02 1.627857e-05
4.700000e+02 5.500000e+02 4.660375e-03 6.975325e-06
5.500000e+02 6.500000e+02 1.953770e-03 2.591190e-06
6.500000e+02 7.500000e+02 7.997780e-04 1.170060e-06
7.500000e+02 9.000000e+02 3.022013e-04 4.013060e-07
9.000000e+02 1.100000e+03 8.771350e-05 1.188055e-07
1.100000e+03 1.500000e+03 1.545392e-05 2.158403e-08
1.500000e+03 2.000000e+03 1.327450e-06 2.321760e-09


==> anc/incl/ETA_NLO_NNPDF31_HT_CC.dat <==
1.500000e+02 1.750000e+02 2.486488e-01 6.191080e-04
1.750000e+02 2.000000e+02 1.742416e-01 4.417600e-04
2.000000e+02 2.500000e+02 1.127732e-01 2.037340e-04
2.500000e+02 3.000000e+02 6.188000e-02 1.035332e-04
3.000000e+02 3.500000e+02 3.267660e-02 4.656580e-05
3.500000e+02 4.000000e+02 1.766962e-02 2.779760e-05
4.000000e+02 4.700000e+02 8.898743e-03 1.070221e-05
4.700000e+02 5.500000e+02 4.002850e-03 4.701175e-06
5.500000e+02 6.500000e+02 1.681840e-03 1.745550e-06
6.500000e+02 7.500000e+02 6.900280e-04 7.966580e-07
7.500000e+02 9.000000e+02 2.608873e-04 2.766880e-07
9.000000e+02 1.100000e+03 7.579850e-05 8.344600e-08
1.100000e+03 1.500000e+03 1.333495e-05 1.521825e-08
1.500000e+03 2.000000e+03 1.134284e-06 1.661532e-09


==> anc/incl/ETA_NLO_NNPDF31_HT_CD.dat <==
1.500000e+02 1.750000e+02 2.803040e-01 8.260800e-04
1.750000e+02 2.000000e+02 1.967584e-01 5.914440e-04
2.000000e+02 2.500000e+02 1.258092e-01 2.721000e-04
2.500000e+02 3.000000e+02 6.929020e-02 1.386408e-04
3.000000e+02 3.500000e+02 3.668220e-02 6.214380e-05
3.500000e+02 4.000000e+02 1.987072e-02 3.737160e-05
4.000000e+02 4.700000e+02 9.998871e-03 1.427309e-05
4.700000e+02 5.500000e+02 4.494538e-03 6.200637e-06
5.500000e+02 6.500000e+02 1.885080e-03 2.280830e-06
6.500000e+02 7.500000e+02 7.723110e-04 1.029910e-06
7.500000e+02 9.000000e+02 2.918027e-04 3.525493e-07
9.000000e+02 1.100000e+03 8.471750e-05 1.037750e-07
1.100000e+03 1.500000e+03 1.491345e-05 1.869418e-08
1.500000e+03 2.000000e+03 1.275748e-06 1.972024e-09


==> anc/incl/ETA_NLO_NNPDF31_HT_CU.dat <==
1.500000e+02 1.750000e+02 2.201740e-01 4.695400e-04
1.750000e+02 2.000000e+02 1.539428e-01 3.348568e-04
2.000000e+02 2.500000e+02 1.004492e-01 1.566856e-04
2.500000e+02 3.000000e+02 5.491900e-02 8.027420e-05
3.000000e+02 3.500000e+02 2.892380e-02 3.672060e-05
3.500000e+02 4.000000e+02 1.559752e-02 2.183300e-05
4.000000e+02 4.700000e+02 7.852786e-03 8.643400e-06
4.700000e+02 5.500000e+02 3.529400e-03 3.883188e-06
5.500000e+02 6.500000e+02 1.482870e-03 1.496020e-06
6.500000e+02 7.500000e+02 6.082240e-04 6.990680e-07
7.500000e+02 9.000000e+02 2.297487e-04 2.499580e-07
9.000000e+02 1.100000e+03 6.665150e-05 7.806350e-08
1.100000e+03 1.500000e+03 1.169478e-05 1.436890e-08
1.500000e+03 2.000000e+03 9.872000e-07 1.606002e-09


==> anc/incl/ETA_NLO_NNPDF31_HT_DC.dat <==
1.500000e+02 1.750000e+02 2.241784e-01 4.949920e-04
1.750000e+02 2.000000e+02 1.570308e-01 3.547708e-04
2.000000e+02 2.500000e+02 1.023978e-01 1.652300e-04
2.500000e+02 3.000000e+02 5.614820e-02 8.515820e-05
3.000000e+02 3.500000e+02 2.967300e-02 3.919240e-05
3.500000e+02 4.000000e+02 1.605128e-02 2.342780e-05
4.000000e+02 4.700000e+02 8.104129e-03 9.311414e-06
4.700000e+02 5.500000e+02 3.653463e-03 4.178887e-06
5.500000e+02 6.500000e+02 1.539740e-03 1.624460e-06
6.500000e+02 7.500000e+02 6.331960e-04 7.622200e-07
7.500000e+02 9.000000e+02 2.398893e-04 2.741247e-07
9.000000e+02 1.100000e+03 6.983250e-05 8.621200e-08
1.100000e+03 1.500000e+03 1.231575e-05 1.604365e-08
1.500000e+03 2.000000e+03 1.049280e-06 1.827134e-09


==> anc/incl/ETA_NLO_NNPDF31_HT_DD.dat <==
1.500000e+02 1.750000e+02 2.761980e-01 7.826520e-04
1.750000e+02 2.000000e+02 1.935472e-01 5.570040e-04
2.000000e+02 2.500000e+02 1.239960e-01 2.575740e-04
2.500000e+02 3.000000e+02 6.815360e-02 1.302726e-04
3.000000e+02 3.500000e+02 3.598660e-02 5.797000e-05
3.500000e+02 4.000000e+02 1.944730e-02 3.465760e-05
4.000000e+02 4.700000e+02 9.768371e-03 1.316986e-05
4.700000e+02 5.500000e+02 4.382775e-03 5.742675e-06
5.500000e+02 6.500000e+02 1.834890e-03 2.090380e-06
6.500000e+02 7.500000e+02 7.508990e-04 9.410470e-07
7.500000e+02 9.000000e+02 2.832453e-04 3.204607e-07
9.000000e+02 1.100000e+03 8.209850e-05 9.385800e-08
1.100000e+03 1.500000e+03 1.441007e-05 1.672425e-08
1.500000e+03 2.000000e+03 1.224684e-06 1.740144e-09


==> anc/incl/ETA_NLO_NNPDF31_HT_UC.dat <==
1.500000e+02 1.750000e+02 2.449432e-01 5.881560e-04
1.750000e+02 2.000000e+02 1.713416e-01 4.174480e-04
2.000000e+02 2.500000e+02 1.110322e-01 1.933370e-04
2.500000e+02 3.000000e+02 6.076820e-02 9.762280e-05
3.000000e+02 3.500000e+02 3.199140e-02 4.364180e-05
3.500000e+02 4.000000e+02 1.725078e-02 2.591160e-05
4.000000e+02 4.700000e+02 8.667000e-03 9.938600e-06
4.700000e+02 5.500000e+02 3.888488e-03 4.377262e-06
5.500000e+02 6.500000e+02 1.629500e-03 1.610580e-06
6.500000e+02 7.500000e+02 6.671350e-04 7.328070e-07
7.500000e+02 9.000000e+02 2.515900e-04 2.532893e-07
9.000000e+02 1.100000e+03 7.288500e-05 7.598900e-08
1.100000e+03 1.500000e+03 1.276478e-05 1.371448e-08
1.500000e+03 2.000000e+03 1.076576e-06 1.475372e-09


==> anc/incl/ETA_NLO_NNPDF31_HT_UU.dat <==
1.500000e+02 1.750000e+02 2.532188e-01 6.547720e-04
1.750000e+02 2.000000e+02 1.777768e-01 4.698920e-04
2.000000e+02 2.500000e+02 1.149390e-01 2.156280e-04
2.500000e+02 3.000000e+02 6.323380e-02 1.103620e-04
3.000000e+02 3.500000e+02 3.349900e-02 5.002060e-05
3.500000e+02 4.000000e+02 1.816766e-02 3.002840e-05
4.000000e+02 4.700000e+02 9.172286e-03 1.162689e-05
4.700000e+02 5.500000e+02 4.136675e-03 5.093287e-06
5.500000e+02 6.500000e+02 1.742600e-03 1.912280e-06
6.500000e+02 7.500000e+02 7.163530e-04 8.761050e-07
7.500000e+02 9.000000e+02 2.714847e-04 3.061880e-07
9.000000e+02 1.100000e+03 7.908100e-05 9.298900e-08
1.100000e+03 1.500000e+03 1.396825e-05 1.716143e-08
1.500000e+03 2.000000e+03 1.197454e-06 1.910842e-09


==> anc/incl/ETA_NNLO_NNPDF31_ET_CC.dat <==
1.500000e+02 1.750000e+02 2.391540e-01 8.483640e-03
1.750000e+02 2.000000e+02 1.809180e-01 5.810800e-03
2.000000e+02 2.500000e+02 1.147144e-01 1.927988e-03
2.500000e+02 3.000000e+02 6.381080e-02 9.641300e-04
3.000000e+02 3.500000e+02 3.460120e-02 4.908760e-04
3.500000e+02 4.000000e+02 1.947734e-02 2.650600e-04
4.000000e+02 4.700000e+02 9.692371e-03 1.059530e-04
4.700000e+02 5.500000e+02 4.373975e-03 4.577050e-05
5.500000e+02 6.500000e+02 1.856830e-03 1.665510e-05
6.500000e+02 7.500000e+02 7.537820e-04 7.279710e-06
7.500000e+02 9.000000e+02 2.847980e-04 2.285100e-06
9.000000e+02 1.100000e+03 8.249050e-05 6.109500e-07
1.100000e+03 1.500000e+03 1.426163e-05 1.176680e-07
1.500000e+03 2.000000e+03 1.226310e-06 1.343074e-08


==> anc/incl/ETA_NNLO_NNPDF31_ET_CD.dat <==
1.500000e+02 1.750000e+02 2.001508e-01 1.340612e-02
1.750000e+02 2.000000e+02 1.614008e-01 8.966800e-03
2.000000e+02 2.500000e+02 1.024790e-01 2.861660e-03
2.500000e+02 3.000000e+02 5.825420e-02 1.416352e-03
3.000000e+02 3.500000e+02 3.241140e-02 7.239020e-04
3.500000e+02 4.000000e+02 1.858014e-02 3.897880e-04
4.000000e+02 4.700000e+02 9.229257e-03 1.553100e-04
4.700000e+02 5.500000e+02 4.221913e-03 6.717388e-05
5.500000e+02 6.500000e+02 1.802700e-03 2.385070e-05
6.500000e+02 7.500000e+02 7.298490e-04 1.048190e-05
7.500000e+02 9.000000e+02 2.769553e-04 3.231947e-06
9.000000e+02 1.100000e+03 8.046600e-05 8.582800e-07
1.100000e+03 1.500000e+03 1.388918e-05 1.679490e-07
1.500000e+03 2.000000e+03 1.210132e-06 1.951834e-08


==> anc/incl/ETA_NNLO_NNPDF31_ET_CU.dat <==
1.500000e+02 1.750000e+02 2.528248e-01 5.790400e-03
1.750000e+02 2.000000e+02 1.850552e-01 4.061520e-03
2.000000e+02 2.500000e+02 1.179568e-01 1.409636e-03
2.500000e+02 3.000000e+02 6.485540e-02 7.051600e-04
3.000000e+02 3.500000e+02 3.471900e-02 3.577560e-04
3.500000e+02 4.000000e+02 1.929652e-02 1.971030e-04
4.000000e+02 4.700000e+02 9.650657e-03 7.774600e-05
4.700000e+02 5.500000e+02 4.319000e-03 3.336400e-05
5.500000e+02 6.500000e+02 1.832050e-03 1.246680e-05
6.500000e+02 7.500000e+02 7.444600e-04 5.425060e-06
7.500000e+02 9.000000e+02 2.807360e-04 1.741380e-06
9.000000e+02 1.100000e+03 8.111150e-05 4.726120e-07
1.100000e+03 1.500000e+03 1.405100e-05 8.930650e-08
1.500000e+03 2.000000e+03 1.198142e-06 1.014646e-08


==> anc/incl/ETA_NNLO_NNPDF31_ET_DC.dat <==
1.500000e+02 1.750000e+02 2.520132e-01 6.173800e-03
1.750000e+02 2.000000e+02 1.852480e-01 4.330880e-03
2.000000e+02 2.500000e+02 1.178794e-01 1.493578e-03
2.500000e+02 3.000000e+02 6.485920e-02 7.505820e-04
3.000000e+02 3.500000e+02 3.475300e-02 3.837020e-04
3.500000e+02 4.000000e+02 1.937198e-02 2.129560e-04
4.000000e+02 4.700000e+02 9.681514e-03 8.466600e-05
4.700000e+02 5.500000e+02 4.338463e-03 3.636838e-05
5.500000e+02 6.500000e+02 1.844400e-03 1.367190e-05
6.500000e+02 7.500000e+02 7.489510e-04 5.960480e-06
7.500000e+02 9.000000e+02 2.827520e-04 1.924320e-06
9.000000e+02 1.100000e+03 8.168300e-05 5.273350e-07
1.100000e+03 1.500000e+03 1.416598e-05 1.008360e-07
1.500000e+03 2.000000e+03 1.213350e-06 1.165662e-08


==> anc/incl/ETA_NNLO_NNPDF31_ET_DD.dat <==
1.500000e+02 1.750000e+02 2.069768e-01 1.251944e-02
1.750000e+02 2.000000e+02 1.645160e-01 8.352080e-03
2.000000e+02 2.500000e+02 1.048108e-01 2.690080e-03
2.500000e+02 3.000000e+02 5.952220e-02 1.324866e-03
3.000000e+02 3.500000e+02 3.303540e-02 6.716640e-04
3.500000e+02 4.000000e+02 1.886852e-02 3.585740e-04
4.000000e+02 4.700000e+02 9.403657e-03 1.416404e-04
4.700000e+02 5.500000e+02 4.287925e-03 6.126950e-05
5.500000e+02 6.500000e+02 1.825950e-03 2.154350e-05
6.500000e+02 7.500000e+02 7.408360e-04 9.481660e-06
7.500000e+02 9.000000e+02 2.806840e-04 2.904013e-06
9.000000e+02 1.100000e+03 8.161050e-05 7.638650e-07
1.100000e+03 1.500000e+03 1.409470e-05 1.476642e-07
1.500000e+03 2.000000e+03 1.223626e-06 1.682160e-08


==> anc/incl/ETA_NNLO_NNPDF31_ET_UC.dat <==
1.500000e+02 1.750000e+02 2.423128e-01 7.958360e-03
1.750000e+02 2.000000e+02 1.820948e-01 5.445280e-03
2.000000e+02 2.500000e+02 1.157238e-01 1.820026e-03
2.500000e+02 3.000000e+02 6.433860e-02 9.061520e-04
3.000000e+02 3.500000e+02 3.484980e-02 4.578080e-04
3.500000e+02 4.000000e+02 1.955458e-02 2.455840e-04
4.000000e+02 4.700000e+02 9.747086e-03 9.731743e-05
4.700000e+02 5.500000e+02 4.390863e-03 4.202913e-05
5.500000e+02 6.500000e+02 1.860110e-03 1.518350e-05
6.500000e+02 7.500000e+02 7.560630e-04 6.633760e-06
7.500000e+02 9.000000e+02 2.853353e-04 2.070367e-06
9.000000e+02 1.100000e+03 8.267000e-05 5.485750e-07
1.100000e+03 1.500000e+03 1.428857e-05 1.044025e-07
1.500000e+03 2.000000e+03 1.224094e-06 1.170784e-08


==> anc/incl/ETA_NNLO_NNPDF31_ET_UU.dat <==
1.500000e+02 1.750000e+02 2.364036e-01 9.088800e-03
1.750000e+02 2.000000e+02 1.801512e-01 6.233840e-03
2.000000e+02 2.500000e+02 1.138816e-01 2.051340e-03
2.500000e+02 3.000000e+02 6.336100e-02 1.031154e-03
3.000000e+02 3.500000e+02 3.439140e-02 5.292360e-04
3.500000e+02 4.000000e+02 1.941776e-02 2.879880e-04
4.000000e+02 4.700000e+02 9.638214e-03 1.162269e-04
4.700000e+02 5.500000e+02 4.357450e-03 5.023825e-05
5.500000e+02 6.500000e+02 1.853720e-03 1.844110e-05
6.500000e+02 7.500000e+02 7.511670e-04 8.058800e-06
7.500000e+02 9.000000e+02 2.840807e-04 2.546873e-06
9.000000e+02 1.100000e+03 8.220650e-05 6.880750e-07
1.100000e+03 1.500000e+03 1.420943e-05 1.341380e-07
1.500000e+03 2.000000e+03 1.225802e-06 1.561126e-08


==> anc/incl/ETA_NNLO_NNPDF31_HT_CC.dat <==
1.500000e+02 1.750000e+02 2.539088e-01 4.631400e-03
1.750000e+02 2.000000e+02 1.843832e-01 3.525144e-03
2.000000e+02 2.500000e+02 1.178282e-01 1.300914e-03
2.500000e+02 3.000000e+02 6.496020e-02 6.644960e-04
3.000000e+02 3.500000e+02 3.482060e-02 3.373260e-04
3.500000e+02 4.000000e+02 1.933702e-02 1.897292e-04
4.000000e+02 4.700000e+02 9.690529e-03 7.548357e-05
4.700000e+02 5.500000e+02 4.336200e-03 3.240925e-05
5.500000e+02 6.500000e+02 1.839340e-03 1.220520e-05
6.500000e+02 7.500000e+02 7.469930e-04 5.332770e-06
7.500000e+02 9.000000e+02 2.816453e-04 1.713373e-06
9.000000e+02 1.100000e+03 8.133600e-05 4.653980e-07
1.100000e+03 1.500000e+03 1.408838e-05 8.831925e-08
1.500000e+03 2.000000e+03 1.199730e-06 1.006388e-08


==> anc/incl/ETA_NNLO_NNPDF31_HT_CD.dat <==
1.500000e+02 1.750000e+02 2.508264e-01 6.484280e-03
1.750000e+02 2.000000e+02 1.854204e-01 4.881880e-03
2.000000e+02 2.500000e+02 1.173942e-01 1.739304e-03
2.500000e+02 3.000000e+02 6.502380e-02 8.957400e-04
3.000000e+02 3.500000e+02 3.515060e-02 4.554860e-04
3.500000e+02 4.000000e+02 1.971864e-02 2.520920e-04
4.000000e+02 4.700000e+02 9.826086e-03 1.020941e-04
4.700000e+02 5.500000e+02 4.428638e-03 4.411850e-05
5.500000e+02 6.500000e+02 1.877850e-03 1.621330e-05
6.500000e+02 7.500000e+02 7.611960e-04 7.121600e-06
7.500000e+02 9.000000e+02 2.873827e-04 2.236853e-06
9.000000e+02 1.100000e+03 8.313600e-05 5.981050e-07
1.100000e+03 1.500000e+03 1.436133e-05 1.159423e-07
1.500000e+03 2.000000e+03 1.231924e-06 1.328190e-08


==> anc/incl/ETA_NNLO_NNPDF31_HT_CU.dat <==
1.500000e+02 1.750000e+02 2.473520e-01 3.507588e-03
1.750000e+02 2.000000e+02 1.777544e-01 2.704304e-03
2.000000e+02 2.500000e+02 1.142970e-01 1.038056e-03
2.500000e+02 3.000000e+02 6.276980e-02 5.253220e-04
3.000000e+02 3.500000e+02 3.346840e-02 2.676780e-04
3.500000e+02 4.000000e+02 1.846296e-02 1.544320e-04
4.000000e+02 4.700000e+02 9.289800e-03 6.002800e-05
4.700000e+02 5.500000e+02 4.134212e-03 2.579500e-05
5.500000e+02 6.500000e+02 1.754990e-03 1.002230e-05
6.500000e+02 7.500000e+02 7.131090e-04 4.395650e-06
7.500000e+02 9.000000e+02 2.685260e-04 1.467080e-06
9.000000e+02 1.100000e+03 7.731900e-05 4.145500e-07
1.100000e+03 1.500000e+03 1.343042e-05 7.724200e-08
1.500000e+03 2.000000e+03 1.136126e-06 9.181460e-09


==> anc/incl/ETA_NNLO_NNPDF31_HT_DC.dat <==
1.500000e+02 1.750000e+02 2.480912e-01 3.706404e-03
1.750000e+02 2.000000e+02 1.787368e-01 2.858128e-03
2.000000e+02 2.500000e+02 1.148022e-01 1.092956e-03
2.500000e+02 3.000000e+02 6.311000e-02 5.554880e-04
3.000000e+02 3.500000e+02 3.368160e-02 2.851320e-04
3.500000e+02 4.000000e+02 1.863024e-02 1.659020e-04
4.000000e+02 4.700000e+02 9.379600e-03 6.486143e-05
4.700000e+02 5.500000e+02 4.178675e-03 2.789575e-05
5.500000e+02 6.500000e+02 1.778250e-03 1.088720e-05
6.500000e+02 7.500000e+02 7.227140e-04 4.792490e-06
7.500000e+02 9.000000e+02 2.725160e-04 1.607780e-06
9.000000e+02 1.100000e+03 7.849650e-05 4.583830e-07
1.100000e+03 1.500000e+03 1.366590e-05 8.640225e-08
1.500000e+03 2.000000e+03 1.162532e-06 1.042876e-08


==> anc/incl/ETA_NNLO_NNPDF31_HT_DD.dat <==
1.500000e+02 1.750000e+02 2.524672e-01 6.112720e-03
1.750000e+02 2.000000e+02 1.858252e-01 4.594280e-03
2.000000e+02 2.500000e+02 1.179178e-01 1.647054e-03
2.500000e+02 3.000000e+02 6.533500e-02 8.442040e-04
3.000000e+02 3.500000e+02 3.530700e-02 4.258800e-04
3.500000e+02 4.000000e+02 1.975376e-02 2.339860e-04
4.000000e+02 4.700000e+02 9.857586e-03 9.388557e-05
4.700000e+02 5.500000e+02 4.436487e-03 4.058575e-05
5.500000e+02 6.500000e+02 1.877470e-03 1.479460e-05
6.500000e+02 7.500000e+02 7.621270e-04 6.495420e-06
7.500000e+02 9.000000e+02 2.874460e-04 2.028487e-06
9.000000e+02 1.100000e+03 8.318900e-05 5.374450e-07
1.100000e+03 1.500000e+03 1.436793e-05 1.029188e-07
1.500000e+03 2.000000e+03 1.228272e-06 1.158092e-08


==> anc/incl/ETA_NNLO_NNPDF31_HT_UC.dat <==
1.500000e+02 1.750000e+02 2.542964e-01 4.382640e-03
1.750000e+02 2.000000e+02 1.841160e-01 3.332868e-03
2.000000e+02 2.500000e+02 1.178206e-01 1.235470e-03
2.500000e+02 3.000000e+02 6.493020e-02 6.284020e-04
3.000000e+02 3.500000e+02 3.478320e-02 3.166600e-04
3.500000e+02 4.000000e+02 1.926552e-02 1.768570e-04
4.000000e+02 4.700000e+02 9.655857e-03 6.983657e-05
4.700000e+02 5.500000e+02 4.315600e-03 2.997925e-05
5.500000e+02 6.500000e+02 1.826540e-03 1.122540e-05
6.500000e+02 7.500000e+02 7.420810e-04 4.893920e-06
7.500000e+02 9.000000e+02 2.794460e-04 1.564453e-06
9.000000e+02 1.100000e+03 8.068300e-05 4.213920e-07
1.100000e+03 1.500000e+03 1.395665e-05 7.905325e-08
1.500000e+03 2.000000e+03 1.182974e-06 8.867940e-09


==> anc/incl/ETA_NNLO_NNPDF31_HT_UU.dat <==
1.500000e+02 1.750000e+02 2.539796e-01 4.914520e-03
1.750000e+02 2.000000e+02 1.850388e-01 3.743224e-03
2.000000e+02 2.500000e+02 1.180482e-01 1.374452e-03
2.500000e+02 3.000000e+02 6.510500e-02 7.055220e-04
3.000000e+02 3.500000e+02 3.492040e-02 3.609680e-04
3.500000e+02 4.000000e+02 1.944314e-02 2.046740e-04
4.000000e+02 4.700000e+02 9.739214e-03 8.210571e-05
4.700000e+02 5.500000e+02 4.362812e-03 3.526937e-05
5.500000e+02 6.500000e+02 1.854690e-03 1.337200e-05
6.500000e+02 7.500000e+02 7.526410e-04 5.854110e-06
7.500000e+02 9.000000e+02 2.840727e-04 1.891827e-06
9.000000e+02 1.100000e+03 8.201950e-05 5.189450e-07
1.100000e+03 1.500000e+03 1.422200e-05 9.967750e-08
1.500000e+03 2.000000e+03 1.216280e-06 1.155894e-08


==> anc/incl/MAJJ_LO_NNPDF31_ET_CC.dat <==
4.500000e+02 5.100000e+02 1.729050e-02 1.392198e-05
5.100000e+02 5.700000e+02 2.516467e-02 1.643960e-05
5.700000e+02 6.500000e+02 2.898337e-02 1.546425e-05
6.500000e+02 7.500000e+02 2.790090e-02 1.408580e-05
7.500000e+02 8.500000e+02 2.370140e-02 1.375900e-05
8.500000e+02 9.500000e+02 1.908830e-02 1.325030e-05
9.500000e+02 1.050000e+03 1.506910e-02 1.261950e-05
1.050000e+03 1.250000e+03 1.051195e-02 8.123900e-06
1.250000e+03 1.450000e+03 6.484350e-03 7.028800e-06
1.450000e+03 1.650000e+03 4.062540e-03 6.054000e-06
1.650000e+03 1.850000e+03 2.575710e-03 4.872820e-06
1.850000e+03 2.450000e+03 1.146042e-03 1.877133e-06
2.450000e+03 3.250000e+03 2.841663e-04 6.929800e-07
3.250000e+03 4.250000e+03 5.562770e-05 2.000090e-07
4.250000e+03 5.500000e+03 8.225120e-06 4.138808e-08


==> anc/incl/MAJJ_LO_NNPDF31_ET_CD.dat <==
4.500000e+02 5.100000e+02 2.117917e-02 1.708133e-05
5.100000e+02 5.700000e+02 3.101500e-02 2.030200e-05
5.700000e+02 6.500000e+02 3.595225e-02 1.922025e-05
6.500000e+02 7.500000e+02 3.485740e-02 1.763140e-05
7.500000e+02 8.500000e+02 2.981720e-02 1.734500e-05
8.500000e+02 9.500000e+02 2.415960e-02 1.680480e-05
9.500000e+02 1.050000e+03 1.917790e-02 1.609450e-05
1.050000e+03 1.250000e+03 1.347365e-02 1.044175e-05
1.250000e+03 1.450000e+03 8.384500e-03 9.114600e-06
1.450000e+03 1.650000e+03 5.294300e-03 7.906250e-06
1.650000e+03 1.850000e+03 3.380475e-03 6.412950e-06
1.850000e+03 2.450000e+03 1.520408e-03 2.490883e-06
2.450000e+03 3.250000e+03 3.835163e-04 9.292487e-07
3.250000e+03 4.250000e+03 7.647210e-05 2.728270e-07
4.250000e+03 5.500000e+03 1.154896e-05 5.806008e-08


==> anc/incl/MAJJ_LO_NNPDF31_ET_CU.dat <==
4.500000e+02 5.100000e+02 1.428230e-02 1.148582e-05
5.100000e+02 5.700000e+02 2.067617e-02 1.348705e-05
5.700000e+02 6.500000e+02 2.368113e-02 1.261700e-05
6.500000e+02 7.500000e+02 2.265610e-02 1.142240e-05
7.500000e+02 8.500000e+02 1.913010e-02 1.108920e-05
8.500000e+02 9.500000e+02 1.532560e-02 1.062390e-05
9.500000e+02 1.050000e+03 1.204060e-02 1.006960e-05
1.050000e+03 1.250000e+03 8.347200e-03 6.439050e-06
1.250000e+03 1.450000e+03 5.109550e-03 5.528950e-06
1.450000e+03 1.650000e+03 3.179320e-03 4.733710e-06
1.650000e+03 1.850000e+03 2.003260e-03 3.785025e-06
1.850000e+03 2.450000e+03 8.829433e-04 1.447862e-06
2.450000e+03 3.250000e+03 2.156325e-04 5.294538e-07
3.250000e+03 4.250000e+03 4.151750e-05 1.503870e-07
4.250000e+03 5.500000e+03 6.020368e-06 3.032032e-08


==> anc/incl/MAJJ_LO_NNPDF31_ET_DC.dat <==
4.500000e+02 5.100000e+02 1.453593e-02 1.169705e-05
5.100000e+02 5.700000e+02 2.117250e-02 1.381485e-05
5.700000e+02 6.500000e+02 2.440412e-02 1.299562e-05
6.500000e+02 7.500000e+02 2.351480e-02 1.183790e-05
7.500000e+02 8.500000e+02 1.999360e-02 1.156360e-05
8.500000e+02 9.500000e+02 1.611410e-02 1.113580e-05
9.500000e+02 1.050000e+03 1.272890e-02 1.060570e-05
1.050000e+03 1.250000e+03 8.885900e-03 6.827700e-06
1.250000e+03 1.450000e+03 5.485550e-03 5.908000e-06
1.450000e+03 1.650000e+03 3.438925e-03 5.088950e-06
1.650000e+03 1.850000e+03 2.181555e-03 4.096990e-06
1.850000e+03 2.450000e+03 9.715117e-04 1.578797e-06
2.450000e+03 3.250000e+03 2.412400e-04 5.833875e-07
3.250000e+03 4.250000e+03 4.728360e-05 1.686130e-07
4.250000e+03 5.500000e+03 6.999376e-06 3.489544e-08


==> anc/incl/MAJJ_LO_NNPDF31_ET_DD.dat <==
4.500000e+02 5.100000e+02 2.090967e-02 1.684833e-05
5.100000e+02 5.700000e+02 3.040300e-02 1.989083e-05
5.700000e+02 6.500000e+02 3.498463e-02 1.871025e-05
6.500000e+02 7.500000e+02 3.364080e-02 1.704140e-05
7.500000e+02 8.500000e+02 2.854670e-02 1.664550e-05
8.500000e+02 9.500000e+02 2.297030e-02 1.603060e-05
9.500000e+02 1.050000e+03 1.812080e-02 1.526730e-05
1.050000e+03 1.250000e+03 1.263000e-02 9.828000e-06
1.250000e+03 1.450000e+03 7.783800e-03 8.502050e-06
1.450000e+03 1.650000e+03 4.873135e-03 7.322350e-06
1.650000e+03 1.850000e+03 3.087605e-03 5.892150e-06
1.850000e+03 2.450000e+03 1.372407e-03 2.268900e-06
2.450000e+03 3.250000e+03 3.397187e-04 8.366813e-07
3.250000e+03 4.250000e+03 6.640540e-05 2.410890e-07
4.250000e+03 5.500000e+03 9.805600e-06 4.988360e-08


==> anc/incl/MAJJ_LO_NNPDF31_ET_UC.dat <==
4.500000e+02 5.100000e+02 1.698883e-02 1.367060e-05
5.100000e+02 5.700000e+02 2.457467e-02 1.604960e-05
5.700000e+02 6.500000e+02 2.812488e-02 1.501400e-05
6.500000e+02 7.500000e+02 2.688240e-02 1.359170e-05
7.500000e+02 8.500000e+02 2.267810e-02 1.319480e-05
8.500000e+02 9.500000e+02 1.815440e-02 1.264150e-05
9.500000e+02 1.050000e+03 1.425440e-02 1.198180e-05
1.050000e+03 1.250000e+03 9.874800e-03 7.661500e-06
1.250000e+03 1.450000e+03 6.039950e-03 6.577900e-06
1.450000e+03 1.650000e+03 3.755895e-03 5.631400e-06
1.650000e+03 1.850000e+03 2.365215e-03 4.501765e-06
1.850000e+03 2.450000e+03 1.041562e-03 1.721450e-06
2.450000e+03 3.250000e+03 2.539988e-04 6.289137e-07
3.250000e+03 4.250000e+03 4.884210e-05 1.783860e-07
4.250000e+03 5.500000e+03 7.074088e-06 3.596064e-08


==> anc/incl/MAJJ_LO_NNPDF31_ET_UU.dat <==
4.500000e+02 5.100000e+02 1.751350e-02 1.411462e-05
5.100000e+02 5.700000e+02 2.567133e-02 1.677950e-05
5.700000e+02 6.500000e+02 2.978537e-02 1.588600e-05
6.500000e+02 7.500000e+02 2.891040e-02 1.457380e-05
7.500000e+02 8.500000e+02 2.475660e-02 1.433750e-05
8.500000e+02 9.500000e+02 2.007700e-02 1.389050e-05
9.500000e+02 1.050000e+03 1.594850e-02 1.330350e-05
1.050000e+03 1.250000e+03 1.121435e-02 8.631350e-06
1.250000e+03 1.450000e+03 6.984850e-03 7.535250e-06
1.450000e+03 1.650000e+03 4.413680e-03 6.536800e-06
1.650000e+03 1.850000e+03 2.820040e-03 5.303500e-06
1.850000e+03 2.450000e+03 1.269627e-03 2.060783e-06
2.450000e+03 3.250000e+03 3.207938e-04 7.696462e-07
3.250000e+03 4.250000e+03 6.405660e-05 2.263320e-07
4.250000e+03 5.500000e+03 9.686320e-06 4.817000e-08


==> anc/incl/MAJJ_LO_NNPDF31_HT_CC.dat <==
4.500000e+02 5.100000e+02 1.359240e-02 1.092322e-05
5.100000e+02 5.700000e+02 1.942217e-02 1.262823e-05
5.700000e+02 6.500000e+02 2.193875e-02 1.163401e-05
6.500000e+02 7.500000e+02 2.070960e-02 1.040220e-05
7.500000e+02 8.500000e+02 1.727890e-02 1.000630e-05
8.500000e+02 9.500000e+02 1.370370e-02 9.527040e-06
9.500000e+02 1.050000e+03 1.066690e-02 8.981160e-06
1.050000e+03 1.250000e+03 7.308600e-03 5.711800e-06
1.250000e+03 1.450000e+03 4.406610e-03 4.866025e-06
1.450000e+03 1.650000e+03 2.704125e-03 4.138710e-06
1.650000e+03 1.850000e+03 1.679630e-03 3.266705e-06
1.850000e+03 2.450000e+03 7.230350e-04 1.225860e-06
2.450000e+03 3.250000e+03 1.684225e-04 4.296138e-07
3.250000e+03 4.250000e+03 3.056290e-05 1.138920e-07
4.250000e+03 5.500000e+03 4.128960e-06 2.066912e-08


==> anc/incl/MAJJ_LO_NNPDF31_HT_CD.dat <==
4.500000e+02 5.100000e+02 1.640608e-02 1.319763e-05
5.100000e+02 5.700000e+02 2.354600e-02 1.532680e-05
5.700000e+02 6.500000e+02 2.671800e-02 1.418263e-05
6.500000e+02 7.500000e+02 2.535070e-02 1.274610e-05
7.500000e+02 8.500000e+02 2.125810e-02 1.232650e-05
8.500000e+02 9.500000e+02 1.693400e-02 1.179000e-05
9.500000e+02 1.050000e+03 1.323410e-02 1.116170e-05
1.050000e+03 1.250000e+03 9.114500e-03 7.142050e-06
1.250000e+03 1.450000e+03 5.530300e-03 6.125350e-06
1.450000e+03 1.650000e+03 3.412715e-03 5.237750e-06
1.650000e+03 1.850000e+03 2.130180e-03 4.156730e-06
1.850000e+03 2.450000e+03 9.236750e-04 1.567822e-06
2.450000e+03 3.250000e+03 2.175225e-04 5.525875e-07
3.250000e+03 4.250000e+03 3.992640e-05 1.480320e-07
4.250000e+03 5.500000e+03 5.467792e-06 2.734872e-08


==> anc/incl/MAJJ_LO_NNPDF31_HT_CU.dat <==
4.500000e+02 5.100000e+02 1.137973e-02 9.138567e-06
5.100000e+02 5.700000e+02 1.619788e-02 1.052343e-05
5.700000e+02 6.500000e+02 1.822363e-02 9.657662e-06
6.500000e+02 7.500000e+02 1.712480e-02 8.596280e-06
7.500000e+02 8.500000e+02 1.422410e-02 8.230460e-06
8.500000e+02 9.500000e+02 1.123670e-02 7.804860e-06
9.500000e+02 1.050000e+03 8.715490e-03 7.330350e-06
1.050000e+03 1.250000e+03 5.944050e-03 4.636985e-06
1.250000e+03 1.450000e+03 3.563615e-03 3.927310e-06
1.450000e+03 1.650000e+03 2.175845e-03 3.324870e-06
1.650000e+03 1.850000e+03 1.345535e-03 2.611825e-06
1.850000e+03 2.450000e+03 5.754167e-04 9.756500e-07
2.450000e+03 3.250000e+03 1.326962e-04 3.400125e-07
3.250000e+03 4.250000e+03 2.382150e-05 8.921300e-08
4.250000e+03 5.500000e+03 3.176328e-06 1.591456e-08


==> anc/incl/MAJJ_LO_NNPDF31_HT_DC.dat <==
4.500000e+02 5.100000e+02 1.162620e-02 9.339083e-06
5.100000e+02 5.700000e+02 1.663648e-02 1.080852e-05
5.700000e+02 6.500000e+02 1.881825e-02 9.966138e-06
6.500000e+02 7.500000e+02 1.778950e-02 8.916550e-06
7.500000e+02 8.500000e+02 1.486160e-02 8.580500e-06
8.500000e+02 9.500000e+02 1.179870e-02 8.171010e-06
9.500000e+02 1.050000e+03 9.192030e-03 7.704110e-06
1.050000e+03 1.250000e+03 6.304550e-03 4.900305e-06
1.250000e+03 1.450000e+03 3.805685e-03 4.175935e-06
1.450000e+03 1.650000e+03 2.337645e-03 3.552650e-06
1.650000e+03 1.850000e+03 1.453380e-03 2.806055e-06
1.850000e+03 2.450000e+03 6.265683e-04 1.054070e-06
2.450000e+03 3.250000e+03 1.463500e-04 3.703050e-07
3.250000e+03 4.250000e+03 2.663170e-05 9.852490e-08
4.250000e+03 5.500000e+03 3.607944e-06 1.794176e-08


==> anc/incl/MAJJ_LO_NNPDF31_HT_DD.dat <==
4.500000e+02 5.100000e+02 1.610320e-02 1.294755e-05
5.100000e+02 5.700000e+02 2.297117e-02 1.494952e-05
5.700000e+02 6.500000e+02 2.590513e-02 1.375875e-05
6.500000e+02 7.500000e+02 2.441280e-02 1.229280e-05
7.500000e+02 8.500000e+02 2.033820e-02 1.181970e-05
8.500000e+02 9.500000e+02 1.611060e-02 1.125130e-05
9.500000e+02 1.050000e+03 1.252780e-02 1.060460e-05
1.050000e+03 1.250000e+03 8.573400e-03 6.743200e-06
1.250000e+03 1.450000e+03 5.162200e-03 5.742700e-06
1.450000e+03 1.650000e+03 3.164215e-03 4.882895e-06
1.650000e+03 1.850000e+03 1.963240e-03 3.851000e-06
1.850000e+03 2.450000e+03 8.436733e-04 1.443397e-06
2.450000e+03 3.250000e+03 1.959037e-04 5.044188e-07
3.250000e+03 4.250000e+03 3.543520e-05 1.331580e-07
4.250000e+03 5.500000e+03 4.771776e-06 2.406960e-08


==> anc/incl/MAJJ_LO_NNPDF31_HT_UC.dat <==
4.500000e+02 5.100000e+02 1.330428e-02 1.068872e-05
5.100000e+02 5.700000e+02 1.891017e-02 1.229517e-05
5.700000e+02 6.500000e+02 2.124563e-02 1.127398e-05
6.500000e+02 7.500000e+02 1.993590e-02 1.002860e-05
7.500000e+02 8.500000e+02 1.653790e-02 9.598110e-06
8.500000e+02 9.500000e+02 1.305110e-02 9.100170e-06
9.500000e+02 1.050000e+03 1.011400e-02 8.545490e-06
1.050000e+03 1.250000e+03 6.890750e-03 5.404900e-06
1.250000e+03 1.450000e+03 4.126360e-03 4.576320e-06
1.450000e+03 1.650000e+03 2.516985e-03 3.873340e-06
1.650000e+03 1.850000e+03 1.555010e-03 3.040545e-06
1.850000e+03 2.450000e+03 6.640133e-04 1.134650e-06
2.450000e+03 3.250000e+03 1.527100e-04 3.944725e-07
3.250000e+03 4.250000e+03 2.733780e-05 1.031280e-07
4.250000e+03 5.500000e+03 3.634976e-06 1.833376e-08


==> anc/incl/MAJJ_LO_NNPDF31_HT_UU.dat <==
4.500000e+02 5.100000e+02 1.384810e-02 1.113422e-05
5.100000e+02 5.700000e+02 1.990833e-02 1.294697e-05
5.700000e+02 6.500000e+02 2.262725e-02 1.199246e-05
6.500000e+02 7.500000e+02 2.150540e-02 1.078580e-05
7.500000e+02 8.500000e+02 1.806060e-02 1.043540e-05
8.500000e+02 9.500000e+02 1.440420e-02 9.983290e-06
9.500000e+02 1.050000e+03 1.126840e-02 9.453100e-06
1.050000e+03 1.250000e+03 7.770000e-03 6.049700e-06
1.250000e+03 1.450000e+03 4.720885e-03 5.190300e-06
1.450000e+03 1.650000e+03 2.916525e-03 4.439460e-06
1.650000e+03 1.850000e+03 1.822470e-03 3.525980e-06
1.850000e+03 2.450000e+03 7.916033e-04 1.331518e-06
2.450000e+03 3.250000e+03 1.870087e-04 4.706438e-07
3.250000e+03 4.250000e+03 3.443640e-05 1.266130e-07
4.250000e+03 5.500000e+03 4.731144e-06 2.348496e-08


==> anc/incl/MAJJ_NLO_NNPDF31_ET_CC.dat <==
4.500000e+02 5.100000e+02 2.650483e-02 1.074477e-04
5.100000e+02 5.700000e+02 3.683933e-02 1.126588e-04
5.700000e+02 6.500000e+02 4.062738e-02 1.137744e-04
6.500000e+02 7.500000e+02 3.853700e-02 9.971270e-05
7.500000e+02 8.500000e+02 3.251950e-02 9.915340e-05
8.500000e+02 9.500000e+02 2.627490e-02 8.924980e-05
9.500000e+02 1.050000e+03 2.060720e-02 9.414610e-05
1.050000e+03 1.250000e+03 1.443850e-02 5.814550e-05
1.250000e+03 1.450000e+03 8.712550e-03 4.474245e-05
1.450000e+03 1.650000e+03 5.431450e-03 5.109750e-05
1.650000e+03 1.850000e+03 3.320455e-03 3.123000e-05
1.850000e+03 2.450000e+03 1.391618e-03 1.257637e-05
2.450000e+03 3.250000e+03 2.954612e-04 4.013900e-06
3.250000e+03 4.250000e+03 4.271520e-05 9.628040e-07
4.250000e+03 5.500000e+03 4.620384e-06 2.705944e-07


==> anc/incl/MAJJ_NLO_NNPDF31_ET_CD.dat <==
4.500000e+02 5.100000e+02 2.964717e-02 1.421613e-04
5.100000e+02 5.700000e+02 4.078683e-02 1.501883e-04
5.700000e+02 6.500000e+02 4.447525e-02 1.542037e-04
6.500000e+02 7.500000e+02 4.203390e-02 1.360460e-04
7.500000e+02 8.500000e+02 3.549720e-02 1.372490e-04
8.500000e+02 9.500000e+02 2.871850e-02 1.241160e-04
9.500000e+02 1.050000e+03 2.255230e-02 1.335780e-04
1.050000e+03 1.250000e+03 1.582090e-02 8.311450e-05
1.250000e+03 1.450000e+03 9.524450e-03 6.425650e-05
1.450000e+03 1.650000e+03 5.966600e-03 7.581700e-05
1.650000e+03 1.850000e+03 3.589760e-03 4.667205e-05
1.850000e+03 2.450000e+03 1.479430e-03 1.923050e-05
2.450000e+03 3.250000e+03 2.911363e-04 6.791888e-06
3.250000e+03 4.250000e+03 3.607830e-05 1.748830e-06
4.250000e+03 5.500000e+03 2.856208e-06 5.000000e-07


==> anc/incl/MAJJ_NLO_NNPDF31_ET_CU.dat <==
4.500000e+02 5.100000e+02 2.364900e-02 8.283533e-05
5.100000e+02 5.700000e+02 3.306367e-02 8.634617e-05
5.700000e+02 6.500000e+02 3.668225e-02 8.610212e-05
6.500000e+02 7.500000e+02 3.480870e-02 7.531790e-05
7.500000e+02 8.500000e+02 2.931020e-02 7.425030e-05
8.500000e+02 9.500000e+02 2.359320e-02 6.708360e-05
9.500000e+02 1.050000e+03 1.846940e-02 6.974310e-05
1.050000e+03 1.250000e+03 1.289005e-02 4.329725e-05
1.250000e+03 1.450000e+03 7.766800e-03 3.368530e-05
1.450000e+03 1.650000e+03 4.818960e-03 3.692535e-05
1.650000e+03 1.850000e+03 2.961775e-03 2.365195e-05
1.850000e+03 2.450000e+03 1.247795e-03 9.387350e-06
2.450000e+03 3.250000e+03 2.736612e-04 3.051313e-06
3.250000e+03 4.250000e+03 4.189770e-05 6.692990e-07
4.250000e+03 5.500000e+03 4.911224e-06 1.721768e-07


==> anc/incl/MAJJ_NLO_NNPDF31_ET_DC.dat <==
4.500000e+02 5.100000e+02 2.382383e-02 8.416500e-05
5.100000e+02 5.700000e+02 3.337967e-02 8.836000e-05
5.700000e+02 6.500000e+02 3.712463e-02 8.886312e-05
6.500000e+02 7.500000e+02 3.534390e-02 7.829290e-05
7.500000e+02 8.500000e+02 2.986930e-02 7.792720e-05
8.500000e+02 9.500000e+02 2.412410e-02 7.081680e-05
9.500000e+02 1.050000e+03 1.894110e-02 7.440520e-05
1.050000e+03 1.250000e+03 1.326825e-02 4.649080e-05
1.250000e+03 1.450000e+03 8.024900e-03 3.631755e-05
1.450000e+03 1.650000e+03 4.999880e-03 4.046315e-05
1.650000e+03 1.850000e+03 3.075755e-03 2.590145e-05
1.850000e+03 2.450000e+03 1.299118e-03 1.030103e-05
2.450000e+03 3.250000e+03 2.842512e-04 3.412012e-06
3.250000e+03 4.250000e+03 4.293450e-05 7.697250e-07
4.250000e+03 5.500000e+03 4.909840e-06 2.082104e-07


==> anc/incl/MAJJ_NLO_NNPDF31_ET_DD.dat <==
4.500000e+02 5.100000e+02 2.935483e-02 1.409700e-04
5.100000e+02 5.700000e+02 4.035800e-02 1.477877e-04
5.700000e+02 6.500000e+02 4.397587e-02 1.502137e-04
6.500000e+02 7.500000e+02 4.151080e-02 1.313990e-04
7.500000e+02 8.500000e+02 3.499430e-02 1.310820e-04
8.500000e+02 9.500000e+02 2.825880e-02 1.176690e-04
9.500000e+02 1.050000e+03 2.215850e-02 1.250470e-04
1.050000e+03 1.250000e+03 1.551935e-02 7.720000e-05
1.250000e+03 1.450000e+03 9.337500e-03 5.944300e-05
1.450000e+03 1.650000e+03 5.835850e-03 6.874400e-05
1.650000e+03 1.850000e+03 3.525430e-03 4.239355e-05
1.850000e+03 2.450000e+03 1.459542e-03 1.741800e-05
2.450000e+03 3.250000e+03 2.954575e-04 6.034050e-06
3.250000e+03 4.250000e+03 3.985610e-05 1.512640e-06
4.250000e+03 5.500000e+03 3.889296e-06 4.101072e-07


==> anc/incl/MAJJ_NLO_NNPDF31_ET_UC.dat <==
4.500000e+02 5.100000e+02 2.634250e-02 1.059467e-04
5.100000e+02 5.700000e+02 3.657083e-02 1.103503e-04
5.700000e+02 6.500000e+02 4.027162e-02 1.104538e-04
6.500000e+02 7.500000e+02 3.811250e-02 9.612960e-05
7.500000e+02 8.500000e+02 3.207160e-02 9.465920e-05
8.500000e+02 9.500000e+02 2.584160e-02 8.471510e-05
9.500000e+02 1.050000e+03 2.022030e-02 8.836770e-05
1.050000e+03 1.250000e+03 1.412545e-02 5.422450e-05
1.250000e+03 1.450000e+03 8.501050e-03 4.160125e-05
1.450000e+03 1.650000e+03 5.281050e-03 4.665425e-05
1.650000e+03 1.850000e+03 3.230360e-03 2.857925e-05
1.850000e+03 2.450000e+03 1.353105e-03 1.149332e-05
2.450000e+03 3.250000e+03 2.897863e-04 3.605325e-06
3.250000e+03 4.250000e+03 4.304040e-05 8.433580e-07
4.250000e+03 5.500000e+03 4.883936e-06 2.254320e-07


==> anc/incl/MAJJ_NLO_NNPDF31_ET_UU.dat <==
4.500000e+02 5.100000e+02 2.675933e-02 1.085958e-04
5.100000e+02 5.700000e+02 3.726983e-02 1.148018e-04
5.700000e+02 6.500000e+02 4.119587e-02 1.170543e-04
6.500000e+02 7.500000e+02 3.919070e-02 1.034910e-04
7.500000e+02 8.500000e+02 3.317960e-02 1.040580e-04
8.500000e+02 9.500000e+02 2.688960e-02 9.437600e-05
9.500000e+02 1.050000e+03 2.114510e-02 1.007640e-04
1.050000e+03 1.250000e+03 1.486210e-02 6.273400e-05
1.250000e+03 1.450000e+03 8.993150e-03 4.851350e-05
1.450000e+03 1.650000e+03 5.626350e-03 5.643150e-05
1.650000e+03 1.850000e+03 3.436755e-03 3.449270e-05
1.850000e+03 2.450000e+03 1.440235e-03 1.391640e-05
2.450000e+03 3.250000e+03 3.020475e-04 4.544938e-06
3.250000e+03 4.250000e+03 4.194310e-05 1.123060e-06
4.250000e+03 5.500000e+03 4.173496e-06 3.341760e-07


==> anc/incl/MAJJ_NLO_NNPDF31_HT_CC.dat <==
4.500000e+02 5.100000e+02 2.283183e-02 7.845217e-05
5.100000e+02 5.700000e+02 3.187533e-02 7.858017e-05
5.700000e+02 6.500000e+02 3.528688e-02 7.635038e-05
6.500000e+02 7.500000e+02 3.334480e-02 6.760820e-05
7.500000e+02 8.500000e+02 2.791970e-02 6.569370e-05
8.500000e+02 9.500000e+02 2.235410e-02 5.822830e-05
9.500000e+02 1.050000e+03 1.743500e-02 6.205090e-05
1.050000e+03 1.250000e+03 1.209035e-02 3.815685e-05
1.250000e+03 1.450000e+03 7.240950e-03 2.909825e-05
1.450000e+03 1.650000e+03 4.469955e-03 3.172825e-05
1.650000e+03 1.850000e+03 2.739790e-03 2.079435e-05
1.850000e+03 2.450000e+03 1.148130e-03 8.157700e-06
2.450000e+03 3.250000e+03 2.530113e-04 2.578737e-06
3.250000e+03 4.250000e+03 3.949100e-05 5.330970e-07
4.250000e+03 5.500000e+03 4.753528e-06 1.017960e-07


==> anc/incl/MAJJ_NLO_NNPDF31_HT_CD.dat <==
4.500000e+02 5.100000e+02 2.555817e-02 1.014365e-04
5.100000e+02 5.700000e+02 3.555217e-02 1.020353e-04
5.700000e+02 6.500000e+02 3.923925e-02 1.003812e-04
6.500000e+02 7.500000e+02 3.713350e-02 8.951430e-05
7.500000e+02 8.500000e+02 3.119040e-02 8.778180e-05
8.500000e+02 9.500000e+02 2.509260e-02 7.748610e-05
9.500000e+02 1.050000e+03 1.962920e-02 8.395420e-05
1.050000e+03 1.250000e+03 1.368595e-02 5.127650e-05
1.250000e+03 1.450000e+03 8.228650e-03 3.857880e-05
1.450000e+03 1.650000e+03 5.109900e-03 4.349455e-05
1.650000e+03 1.850000e+03 3.132530e-03 2.730340e-05
1.850000e+03 2.450000e+03 1.314377e-03 1.074313e-05
2.450000e+03 3.250000e+03 2.869463e-04 3.196350e-06
3.250000e+03 4.250000e+03 4.427850e-05 6.993960e-07
4.250000e+03 5.500000e+03 5.269184e-06 1.353120e-07


==> anc/incl/MAJJ_NLO_NNPDF31_HT_CU.dat <==
4.500000e+02 5.100000e+02 2.037783e-02 6.406350e-05
5.100000e+02 5.700000e+02 2.850183e-02 6.397233e-05
5.700000e+02 6.500000e+02 3.159375e-02 6.054625e-05
6.500000e+02 7.500000e+02 2.978880e-02 5.266590e-05
7.500000e+02 8.500000e+02 2.486610e-02 5.009720e-05
8.500000e+02 9.500000e+02 1.980400e-02 4.409090e-05
9.500000e+02 1.050000e+03 1.540790e-02 4.616290e-05
1.050000e+03 1.250000e+03 1.062530e-02 2.835790e-05
1.250000e+03 1.450000e+03 6.337350e-03 2.166580e-05
1.450000e+03 1.650000e+03 3.892780e-03 2.326040e-05
1.650000e+03 1.850000e+03 2.380385e-03 1.560970e-05
1.850000e+03 2.450000e+03 9.945000e-04 6.154333e-06
2.450000e+03 3.250000e+03 2.198612e-04 2.036575e-06
3.250000e+03 4.250000e+03 3.451660e-05 4.075580e-07
4.250000e+03 5.500000e+03 4.165264e-06 7.721984e-08


==> anc/incl/MAJJ_NLO_NNPDF31_HT_DC.dat <==
4.500000e+02 5.100000e+02 2.052017e-02 6.532850e-05
5.100000e+02 5.700000e+02 2.876867e-02 6.566067e-05
5.700000e+02 6.500000e+02 3.197563e-02 6.261713e-05
6.500000e+02 7.500000e+02 3.025360e-02 5.477960e-05
7.500000e+02 8.500000e+02 2.534880e-02 5.253270e-05
8.500000e+02 9.500000e+02 2.025700e-02 4.642640e-05
9.500000e+02 1.050000e+03 1.580870e-02 4.905290e-05
1.050000e+03 1.250000e+03 1.094395e-02 3.027575e-05
1.250000e+03 1.450000e+03 6.555250e-03 2.317525e-05
1.450000e+03 1.650000e+03 4.044975e-03 2.523505e-05
1.650000e+03 1.850000e+03 2.478795e-03 1.691090e-05
1.850000e+03 2.450000e+03 1.040125e-03 6.668017e-06
2.450000e+03 3.250000e+03 2.311475e-04 2.237250e-06
3.250000e+03 4.250000e+03 3.643920e-05 4.584740e-07
4.250000e+03 5.500000e+03 4.417776e-06 8.922960e-08


==> anc/incl/MAJJ_NLO_NNPDF31_HT_DD.dat <==
4.500000e+02 5.100000e+02 2.542033e-02 9.994117e-05
5.100000e+02 5.700000e+02 3.531300e-02 9.983950e-05
5.700000e+02 6.500000e+02 3.890562e-02 9.736713e-05
6.500000e+02 7.500000e+02 3.671990e-02 8.627180e-05
7.500000e+02 8.500000e+02 3.074600e-02 8.381590e-05
8.500000e+02 9.500000e+02 2.465860e-02 7.360200e-05
9.500000e+02 1.050000e+03 1.923790e-02 7.887960e-05
1.050000e+03 1.250000e+03 1.336535e-02 4.788820e-05
1.250000e+03 1.450000e+03 8.006700e-03 3.595190e-05
1.450000e+03 1.650000e+03 4.950515e-03 3.984645e-05
1.650000e+03 1.850000e+03 3.030970e-03 2.505820e-05
1.850000e+03 2.450000e+03 1.267632e-03 9.871117e-06
2.450000e+03 3.250000e+03 2.763538e-04 2.896775e-06
3.250000e+03 4.250000e+03 4.273050e-05 6.176460e-07
4.250000e+03 5.500000e+03 5.102064e-06 1.165840e-07


==> anc/incl/MAJJ_NLO_NNPDF31_HT_UC.dat <==
4.500000e+02 5.100000e+02 2.271400e-02 7.704933e-05
5.100000e+02 5.700000e+02 3.165450e-02 7.672567e-05
5.700000e+02 6.500000e+02 3.496550e-02 7.397237e-05
6.500000e+02 7.500000e+02 3.294200e-02 6.514620e-05
7.500000e+02 8.500000e+02 2.748940e-02 6.278890e-05
8.500000e+02 9.500000e+02 2.193960e-02 5.543580e-05
9.500000e+02 1.050000e+03 1.706370e-02 5.849710e-05
1.050000e+03 1.250000e+03 1.178955e-02 3.579890e-05
1.250000e+03 1.450000e+03 7.033250e-03 2.725575e-05
1.450000e+03 1.650000e+03 4.322840e-03 2.926515e-05
1.650000e+03 1.850000e+03 2.644840e-03 1.921960e-05
1.850000e+03 2.450000e+03 1.104035e-03 7.540667e-06
2.450000e+03 3.250000e+03 2.423575e-04 2.355187e-06
3.250000e+03 4.250000e+03 3.774300e-05 4.759860e-07
4.250000e+03 5.500000e+03 4.532008e-06 8.888240e-08


==> anc/incl/MAJJ_NLO_NNPDF31_HT_UU.dat <==
4.500000e+02 5.100000e+02 2.299033e-02 7.976550e-05
5.100000e+02 5.700000e+02 3.216767e-02 8.049350e-05
5.700000e+02 6.500000e+02 3.570250e-02 7.886750e-05
6.500000e+02 7.500000e+02 3.385290e-02 7.029150e-05
7.500000e+02 8.500000e+02 2.845160e-02 6.893020e-05
8.500000e+02 9.500000e+02 2.285900e-02 6.141950e-05
9.500000e+02 1.050000e+03 1.788400e-02 6.612330e-05
1.050000e+03 1.250000e+03 1.245095e-02 4.090170e-05
1.250000e+03 1.450000e+03 7.488400e-03 3.128540e-05
1.450000e+03 1.650000e+03 4.644190e-03 3.464420e-05
1.650000e+03 1.850000e+03 2.852070e-03 2.268915e-05
1.850000e+03 2.450000e+03 1.200032e-03 8.898883e-06
2.450000e+03 3.250000e+03 2.654163e-04 2.856075e-06
3.250000e+03 4.250000e+03 4.147860e-05 6.062890e-07
4.250000e+03 5.500000e+03 4.996560e-06 1.192528e-07


==> anc/incl/MAJJ_NNLO_NNPDF31_ET_CC.dat <==
4.500000e+02 5.100000e+02 2.377883e-02 7.895600e-04
5.100000e+02 5.700000e+02 3.329567e-02 9.887567e-04
5.700000e+02 6.500000e+02 3.543387e-02 8.026800e-04
6.500000e+02 7.500000e+02 3.524270e-02 7.260640e-04
7.500000e+02 8.500000e+02 2.901880e-02 7.034280e-04
8.500000e+02 9.500000e+02 2.204310e-02 8.460000e-04
9.500000e+02 1.050000e+03 1.737840e-02 5.703730e-04
1.050000e+03 1.250000e+03 1.184150e-02 3.720715e-04
1.250000e+03 1.450000e+03 7.601650e-03 2.708040e-04
1.450000e+03 1.650000e+03 4.618285e-03 2.254445e-04
1.650000e+03 1.850000e+03 2.206540e-03 2.198145e-04
1.850000e+03 2.450000e+03 1.168448e-03 1.286225e-04
2.450000e+03 3.250000e+03 2.286825e-04 2.107950e-05
3.250000e+03 4.250000e+03 4.027120e-05 4.309720e-06
4.250000e+03 5.500000e+03 5.575344e-06 1.157536e-06


==> anc/incl/MAJJ_NNLO_NNPDF31_ET_CD.dat <==
4.500000e+02 5.100000e+02 2.203550e-02 1.121862e-03
5.100000e+02 5.700000e+02 3.042900e-02 1.461182e-03
5.700000e+02 6.500000e+02 3.182463e-02 1.145995e-03
6.500000e+02 7.500000e+02 3.273840e-02 1.084910e-03
7.500000e+02 8.500000e+02 2.631340e-02 1.069770e-03
8.500000e+02 9.500000e+02 1.919330e-02 1.313230e-03
9.500000e+02 1.050000e+03 1.544800e-02 8.803320e-04
1.050000e+03 1.250000e+03 1.030815e-02 5.854350e-04
1.250000e+03 1.450000e+03 6.661800e-03 4.301665e-04
1.450000e+03 1.650000e+03 3.963580e-03 3.654300e-04
1.650000e+03 1.850000e+03 1.430335e-03 3.721630e-04
1.850000e+03 2.450000e+03 9.630767e-04 2.144233e-04
2.450000e+03 3.250000e+03 1.774450e-04 3.770375e-05
3.250000e+03 4.250000e+03 3.751570e-05 8.463530e-06
4.250000e+03 5.500000e+03 7.018368e-06 2.386160e-06


==> anc/incl/MAJJ_NNLO_NNPDF31_ET_CU.dat <==
4.500000e+02 5.100000e+02 2.401800e-02 5.940800e-04
5.100000e+02 5.700000e+02 3.380350e-02 7.116583e-04
5.700000e+02 6.500000e+02 3.639500e-02 6.105450e-04
6.500000e+02 7.500000e+02 3.563600e-02 5.224450e-04
7.500000e+02 8.500000e+02 2.960830e-02 4.980060e-04
8.500000e+02 9.500000e+02 2.293890e-02 5.814190e-04
9.500000e+02 1.050000e+03 1.781690e-02 4.012720e-04
1.050000e+03 1.250000e+03 1.233640e-02 2.593495e-04
1.250000e+03 1.450000e+03 7.808400e-03 1.939465e-04
1.450000e+03 1.650000e+03 4.756355e-03 1.570410e-04
1.650000e+03 1.850000e+03 2.509380e-03 1.488450e-04
1.850000e+03 2.450000e+03 1.242552e-03 8.400917e-05
2.450000e+03 3.250000e+03 2.472375e-04 1.416575e-05
3.250000e+03 4.250000e+03 4.146660e-05 2.885140e-06
4.250000e+03 5.500000e+03 5.334520e-06 7.171928e-07


==> anc/incl/MAJJ_NNLO_NNPDF31_ET_DC.dat <==
4.500000e+02 5.100000e+02 2.405683e-02 6.052317e-04
5.100000e+02 5.700000e+02 3.382083e-02 7.319567e-04
5.700000e+02 6.500000e+02 3.640250e-02 6.311662e-04
6.500000e+02 7.500000e+02 3.567980e-02 5.467430e-04
7.500000e+02 8.500000e+02 2.962840e-02 5.254480e-04
8.500000e+02 9.500000e+02 2.292160e-02 6.162860e-04
9.500000e+02 1.050000e+03 1.778980e-02 4.286170e-04
1.050000e+03 1.250000e+03 1.231435e-02 2.804980e-04
1.250000e+03 1.450000e+03 7.818750e-03 2.104770e-04
1.450000e+03 1.650000e+03 4.760910e-03 1.724235e-04
1.650000e+03 1.850000e+03 2.457525e-03 1.641290e-04
1.850000e+03 2.450000e+03 1.240778e-03 9.233417e-05
2.450000e+03 3.250000e+03 2.432300e-04 1.607200e-05
3.250000e+03 4.250000e+03 4.144680e-05 3.309180e-06
4.250000e+03 5.500000e+03 5.469312e-06 8.544000e-07


==> anc/incl/MAJJ_NNLO_NNPDF31_ET_DD.dat <==
4.500000e+02 5.100000e+02 2.205350e-02 1.107007e-03
5.100000e+02 5.700000e+02 3.065917e-02 1.426398e-03
5.700000e+02 6.500000e+02 3.214150e-02 1.110673e-03
6.500000e+02 7.500000e+02 3.314320e-02 1.038690e-03
7.500000e+02 8.500000e+02 2.681030e-02 1.014430e-03
8.500000e+02 9.500000e+02 1.975030e-02 1.238660e-03
9.500000e+02 1.050000e+03 1.591130e-02 8.223890e-04
1.050000e+03 1.250000e+03 1.070250e-02 5.396650e-04
1.250000e+03 1.450000e+03 6.896950e-03 3.939590e-04
1.450000e+03 1.650000e+03 4.152980e-03 3.332740e-04
1.650000e+03 1.850000e+03 1.677825e-03 3.344470e-04
1.850000e+03 2.450000e+03 1.029660e-03 1.939817e-04
2.450000e+03 3.250000e+03 1.952075e-04 3.285600e-05
3.250000e+03 4.250000e+03 3.656230e-05 7.346570e-06
4.250000e+03 5.500000e+03 6.176440e-06 1.977184e-06


==> anc/incl/MAJJ_NNLO_NNPDF31_ET_UC.dat <==
4.500000e+02 5.100000e+02 2.379700e-02 7.752117e-04
5.100000e+02 5.700000e+02 3.341467e-02 9.616100e-04
5.700000e+02 6.500000e+02 3.559838e-02 7.764188e-04
6.500000e+02 7.500000e+02 3.540650e-02 6.947760e-04
7.500000e+02 8.500000e+02 2.921830e-02 6.674430e-04
8.500000e+02 9.500000e+02 2.227620e-02 7.984090e-04
9.500000e+02 1.050000e+03 1.757900e-02 5.342220e-04
1.050000e+03 1.250000e+03 1.201110e-02 3.444170e-04
1.250000e+03 1.450000e+03 7.683300e-03 2.494780e-04
1.450000e+03 1.650000e+03 4.680080e-03 2.070490e-04
1.650000e+03 1.850000e+03 2.320315e-03 1.992505e-04
1.850000e+03 2.450000e+03 1.193542e-03 1.171738e-04
2.450000e+03 3.250000e+03 2.373125e-04 1.858125e-05
3.250000e+03 4.250000e+03 4.030060e-05 3.779960e-06
4.250000e+03 5.500000e+03 5.343200e-06 9.734080e-07


==> anc/incl/MAJJ_NNLO_NNPDF31_ET_UU.dat <==
4.500000e+02 5.100000e+02 2.386333e-02 8.004567e-04
5.100000e+02 5.700000e+02 3.329933e-02 1.013453e-03
5.700000e+02 6.500000e+02 3.539737e-02 8.282075e-04
6.500000e+02 7.500000e+02 3.517990e-02 7.597010e-04
7.500000e+02 8.500000e+02 2.888650e-02 7.432650e-04
8.500000e+02 9.500000e+02 2.184380e-02 8.975220e-04
9.500000e+02 1.050000e+03 1.719580e-02 6.111710e-04
1.050000e+03 1.250000e+03 1.167320e-02 4.045820e-04
1.250000e+03 1.450000e+03 7.515400e-03 2.961975e-04
1.450000e+03 1.650000e+03 4.548075e-03 2.496460e-04
1.650000e+03 1.850000e+03 2.070105e-03 2.447890e-04
1.850000e+03 2.450000e+03 1.137647e-03 1.423892e-04
2.450000e+03 3.250000e+03 2.172237e-04 2.429050e-05
3.250000e+03 4.250000e+03 4.019320e-05 5.018190e-06
4.250000e+03 5.500000e+03 5.909136e-06 1.409544e-06


==> anc/incl/MAJJ_NNLO_NNPDF31_HT_CC.dat <==
4.500000e+02 5.100000e+02 2.391900e-02 5.450583e-04
5.100000e+02 5.700000e+02 3.375267e-02 6.292767e-04
5.700000e+02 6.500000e+02 3.648962e-02 5.590112e-04
6.500000e+02 7.500000e+02 3.553990e-02 4.523470e-04
7.500000e+02 8.500000e+02 2.957760e-02 4.150740e-04
8.500000e+02 9.500000e+02 2.315230e-02 4.788270e-04
9.500000e+02 1.050000e+03 1.781790e-02 3.360080e-04
1.050000e+03 1.250000e+03 1.236180e-02 2.162265e-04
1.250000e+03 1.450000e+03 7.764700e-03 1.645625e-04
1.450000e+03 1.650000e+03 4.746260e-03 1.302970e-04
1.650000e+03 1.850000e+03 2.592495e-03 1.201055e-04
1.850000e+03 2.450000e+03 1.250585e-03 5.704233e-05
2.450000e+03 3.250000e+03 2.521825e-04 1.086979e-05
3.250000e+03 4.250000e+03 4.219470e-05 2.109810e-06
4.250000e+03 5.500000e+03 5.221520e-06 5.048736e-07


==> anc/incl/MAJJ_NNLO_NNPDF31_HT_CD.dat <==
4.500000e+02 5.100000e+02 2.398367e-02 7.081450e-04
5.100000e+02 5.700000e+02 3.375567e-02 8.514300e-04
5.700000e+02 6.500000e+02 3.622875e-02 7.118988e-04
6.500000e+02 7.500000e+02 3.577610e-02 6.093220e-04
7.500000e+02 8.500000e+02 2.967870e-02 5.632510e-04
8.500000e+02 9.500000e+02 2.301590e-02 6.721480e-04
9.500000e+02 1.050000e+03 1.783250e-02 4.598380e-04
1.050000e+03 1.250000e+03 1.226370e-02 2.964450e-04
1.250000e+03 1.450000e+03 7.825450e-03 2.174470e-04
1.450000e+03 1.650000e+03 4.811300e-03 1.777660e-04
1.650000e+03 1.850000e+03 2.483680e-03 1.656205e-04
1.850000e+03 2.450000e+03 1.245817e-03 7.944383e-05
2.450000e+03 3.250000e+03 2.490863e-04 1.428525e-05
3.250000e+03 4.250000e+03 4.258610e-05 2.646990e-06
4.250000e+03 5.500000e+03 5.193080e-06 6.257680e-07


==> anc/incl/MAJJ_NNLO_NNPDF31_HT_CU.dat <==
4.500000e+02 5.100000e+02 2.320200e-02 4.528033e-04
5.100000e+02 5.700000e+02 3.275267e-02 5.004150e-04
5.700000e+02 6.500000e+02 3.560913e-02 4.690775e-04
6.500000e+02 7.500000e+02 3.432880e-02 3.584040e-04
7.500000e+02 8.500000e+02 2.858140e-02 3.242010e-04
8.500000e+02 9.500000e+02 2.247590e-02 3.603310e-04
9.500000e+02 1.050000e+03 1.724810e-02 2.590290e-04
1.050000e+03 1.250000e+03 1.199445e-02 1.663280e-04
1.250000e+03 1.450000e+03 7.428100e-03 1.295325e-04
1.450000e+03 1.650000e+03 4.520245e-03 9.979050e-05
1.650000e+03 1.850000e+03 2.532385e-03 9.304900e-05
1.850000e+03 2.450000e+03 1.191188e-03 4.312350e-05
2.450000e+03 3.250000e+03 2.430375e-04 8.780512e-06
3.250000e+03 4.250000e+03 4.031410e-05 1.721570e-06
4.250000e+03 5.500000e+03 5.013320e-06 4.412712e-07


==> anc/incl/MAJJ_NNLO_NNPDF31_HT_DC.dat <==
4.500000e+02 5.100000e+02 2.322000e-02 4.630417e-04
5.100000e+02 5.700000e+02 3.279617e-02 5.157333e-04
5.700000e+02 6.500000e+02 3.566975e-02 4.853087e-04
6.500000e+02 7.500000e+02 3.445080e-02 3.744230e-04
7.500000e+02 8.500000e+02 2.871320e-02 3.407100e-04
8.500000e+02 9.500000e+02 2.259680e-02 3.808620e-04
9.500000e+02 1.050000e+03 1.734550e-02 2.753020e-04
1.050000e+03 1.250000e+03 1.208435e-02 1.784640e-04
1.250000e+03 1.450000e+03 7.505950e-03 1.390360e-04
1.450000e+03 1.650000e+03 4.574055e-03 1.082620e-04
1.650000e+03 1.850000e+03 2.541260e-03 1.012310e-04
1.850000e+03 2.450000e+03 1.210397e-03 4.683950e-05
2.450000e+03 3.250000e+03 2.458087e-04 9.710150e-06
3.250000e+03 4.250000e+03 4.104660e-05 1.929520e-06
4.250000e+03 5.500000e+03 5.163280e-06 5.055512e-07


==> anc/incl/MAJJ_NNLO_NNPDF31_HT_DD.dat <==
4.500000e+02 5.100000e+02 2.399733e-02 6.944000e-04
5.100000e+02 5.700000e+02 3.384483e-02 8.270933e-04
5.700000e+02 6.500000e+02 3.635350e-02 6.888788e-04
6.500000e+02 7.500000e+02 3.588470e-02 5.835700e-04
7.500000e+02 8.500000e+02 2.978620e-02 5.354950e-04
8.500000e+02 9.500000e+02 2.313090e-02 6.349960e-04
9.500000e+02 1.050000e+03 1.794420e-02 4.315120e-04
1.050000e+03 1.250000e+03 1.235310e-02 2.753070e-04
1.250000e+03 1.450000e+03 7.852300e-03 2.012425e-04
1.450000e+03 1.650000e+03 4.827105e-03 1.641115e-04
1.650000e+03 1.850000e+03 2.545370e-03 1.510570e-04
1.850000e+03 2.450000e+03 1.251777e-03 7.270917e-05
2.450000e+03 3.250000e+03 2.530463e-04 1.273225e-05
3.250000e+03 4.250000e+03 4.269400e-05 2.348140e-06
4.250000e+03 5.500000e+03 5.147528e-06 5.370984e-07


==> anc/incl/MAJJ_NNLO_NNPDF31_HT_UC.dat <==
4.500000e+02 5.100000e+02 2.393750e-02 5.330217e-04
5.100000e+02 5.700000e+02 3.379400e-02 6.104783e-04
5.700000e+02 6.500000e+02 3.654012e-02 5.404350e-04
6.500000e+02 7.500000e+02 3.554450e-02 4.335020e-04
7.500000e+02 8.500000e+02 2.956700e-02 3.953740e-04
8.500000e+02 9.500000e+02 2.314400e-02 4.531650e-04
9.500000e+02 1.050000e+03 1.781960e-02 3.163380e-04
1.050000e+03 1.250000e+03 1.235255e-02 2.017810e-04
1.250000e+03 1.450000e+03 7.733250e-03 1.533340e-04
1.450000e+03 1.650000e+03 4.721135e-03 1.209795e-04
1.650000e+03 1.850000e+03 2.608550e-03 1.104295e-04
1.850000e+03 2.450000e+03 1.241167e-03 5.253983e-05
2.450000e+03 3.250000e+03 2.518675e-04 9.818063e-06
3.250000e+03 4.250000e+03 4.182660e-05 1.891830e-06
4.250000e+03 5.500000e+03 5.119112e-06 4.405464e-07


==> anc/incl/MAJJ_NNLO_NNPDF31_HT_UU.dat <==
4.500000e+02 5.100000e+02 2.395100e-02 5.559867e-04
5.100000e+02 5.700000e+02 3.377817e-02 6.478750e-04
5.700000e+02 6.500000e+02 3.651350e-02 5.777262e-04
6.500000e+02 7.500000e+02 3.560890e-02 4.729500e-04
7.500000e+02 8.500000e+02 2.964700e-02 4.371020e-04
8.500000e+02 9.500000e+02 2.320480e-02 5.070100e-04
9.500000e+02 1.050000e+03 1.784850e-02 3.581970e-04
1.050000e+03 1.250000e+03 1.239240e-02 2.330835e-04
1.250000e+03 1.450000e+03 7.809350e-03 1.777015e-04
1.450000e+03 1.650000e+03 4.779060e-03 1.424210e-04
1.650000e+03 1.850000e+03 2.574850e-03 1.315945e-04
1.850000e+03 2.450000e+03 1.261830e-03 6.238217e-05
2.450000e+03 3.250000e+03 2.521587e-04 1.216821e-05
3.250000e+03 4.250000e+03 4.255650e-05 2.389470e-06
4.250000e+03 5.500000e+03 5.331376e-06 5.873160e-07


==> anc/incl/MJJ_LO_NNPDF31_ET_CC.dat <==
5.000000e+01 1.000000e+02 1.414812e-02 1.108486e-05
1.000000e+02 1.500000e+02 1.776770e-02 1.124936e-05
1.500000e+02 2.000000e+02 2.273580e-02 1.441182e-05
2.000000e+02 2.600000e+02 2.734950e-02 1.577765e-05
2.600000e+02 3.200000e+02 3.100017e-02 1.810533e-05
3.200000e+02 3.900000e+02 3.403971e-02 1.928329e-05
3.900000e+02 4.700000e+02 3.015825e-02 1.843987e-05
4.700000e+02 5.500000e+02 2.369025e-02 1.782687e-05
5.500000e+02 6.500000e+02 1.753220e-02 1.481630e-05
6.500000e+02 7.500000e+02 1.254930e-02 1.358240e-05
7.500000e+02 9.000000e+02 8.361667e-03 9.560067e-06
9.000000e+02 1.100000e+03 4.892330e-03 6.668650e-06
1.100000e+03 1.300000e+03 2.736995e-03 5.133650e-06
1.300000e+03 1.600000e+03 1.406143e-03 2.818870e-06
1.600000e+03 2.000000e+03 5.929250e-04 1.463653e-06
2.000000e+03 2.500000e+03 2.130760e-04 6.476740e-07
2.500000e+03 4.000000e+03 3.816760e-05 1.157593e-07


==> anc/incl/MJJ_LO_NNPDF31_ET_CD.dat <==
5.000000e+01 1.000000e+02 1.745926e-02 1.357178e-05
1.000000e+02 1.500000e+02 2.198920e-02 1.383786e-05
1.500000e+02 2.000000e+02 2.812120e-02 1.776280e-05
2.000000e+02 2.600000e+02 3.389783e-02 1.952950e-05
2.600000e+02 3.200000e+02 3.856933e-02 2.253150e-05
3.200000e+02 3.900000e+02 4.255529e-02 2.412471e-05
3.900000e+02 4.700000e+02 3.793575e-02 2.322950e-05
4.700000e+02 5.500000e+02 2.998200e-02 2.260637e-05
5.500000e+02 6.500000e+02 2.232560e-02 1.891810e-05
6.500000e+02 7.500000e+02 1.608280e-02 1.746180e-05
7.500000e+02 9.000000e+02 1.079093e-02 1.237873e-05
9.000000e+02 1.100000e+03 6.369500e-03 8.710900e-06
1.100000e+03 1.300000e+03 3.596355e-03 6.762750e-06
1.300000e+03 1.600000e+03 1.865550e-03 3.740700e-06
1.600000e+03 2.000000e+03 7.961800e-04 1.958095e-06
2.000000e+03 2.500000e+03 2.900040e-04 8.748220e-07
2.500000e+03 4.000000e+03 5.296367e-05 1.591753e-07


==> anc/incl/MJJ_LO_NNPDF31_ET_CU.dat <==
5.000000e+01 1.000000e+02 1.161524e-02 9.168120e-06
1.000000e+02 1.500000e+02 1.454878e-02 9.262220e-06
1.500000e+02 2.000000e+02 1.862504e-02 1.184392e-05
2.000000e+02 2.600000e+02 2.236350e-02 1.291862e-05
2.600000e+02 3.200000e+02 2.526400e-02 1.475615e-05
3.200000e+02 3.900000e+02 2.762486e-02 1.564486e-05
3.900000e+02 4.700000e+02 2.434400e-02 1.487212e-05
4.700000e+02 5.500000e+02 1.902150e-02 1.429638e-05
5.500000e+02 6.500000e+02 1.400150e-02 1.181190e-05
6.500000e+02 7.500000e+02 9.966260e-03 1.076460e-05
7.500000e+02 9.000000e+02 6.600227e-03 7.530133e-06
9.000000e+02 1.100000e+03 3.832055e-03 5.213400e-06
1.100000e+03 1.300000e+03 2.126575e-03 3.984050e-06
1.300000e+03 1.600000e+03 1.083317e-03 2.173773e-06
1.600000e+03 2.000000e+03 4.519825e-04 1.120710e-06
2.000000e+03 2.500000e+03 1.605008e-04 4.916540e-07
2.500000e+03 4.000000e+03 2.825887e-05 8.645067e-08


==> anc/incl/MJJ_LO_NNPDF31_ET_DC.dat <==
5.000000e+01 1.000000e+02 1.198422e-02 9.373840e-06
1.000000e+02 1.500000e+02 1.504818e-02 9.496460e-06
1.500000e+02 2.000000e+02 1.921050e-02 1.213280e-05
2.000000e+02 2.600000e+02 2.307600e-02 1.326787e-05
2.600000e+02 3.200000e+02 2.613450e-02 1.521663e-05
3.200000e+02 3.900000e+02 2.868429e-02 1.620071e-05
3.900000e+02 4.700000e+02 2.542162e-02 1.549288e-05
4.700000e+02 5.500000e+02 1.997625e-02 1.497800e-05
5.500000e+02 6.500000e+02 1.478770e-02 1.244880e-05
6.500000e+02 7.500000e+02 1.058740e-02 1.141220e-05
7.500000e+02 9.000000e+02 7.056333e-03 8.033333e-06
9.000000e+02 1.100000e+03 4.129835e-03 5.603700e-06
1.100000e+03 1.300000e+03 2.311130e-03 4.314260e-06
1.300000e+03 1.600000e+03 1.187750e-03 2.369600e-06
1.600000e+03 2.000000e+03 5.009950e-04 1.230348e-06
2.000000e+03 2.500000e+03 1.800980e-04 5.446260e-07
2.500000e+03 4.000000e+03 3.226540e-05 9.734867e-08


==> anc/incl/MJJ_LO_NNPDF31_ET_DD.dat <==
5.000000e+01 1.000000e+02 1.695622e-02 1.331134e-05
1.000000e+02 1.500000e+02 2.129820e-02 1.353726e-05
1.500000e+02 2.000000e+02 2.733040e-02 1.739998e-05
2.000000e+02 2.600000e+02 3.293233e-02 1.907417e-05
2.600000e+02 3.200000e+02 3.736550e-02 2.190300e-05
3.200000e+02 3.900000e+02 4.105057e-02 2.333800e-05
3.900000e+02 4.700000e+02 3.635587e-02 2.231625e-05
4.700000e+02 5.500000e+02 2.854725e-02 2.157413e-05
5.500000e+02 6.500000e+02 2.111960e-02 1.793030e-05
6.500000e+02 7.500000e+02 1.511290e-02 1.643690e-05
7.500000e+02 9.000000e+02 1.006667e-02 1.156773e-05
9.000000e+02 1.100000e+03 5.887800e-03 8.069100e-06
1.100000e+03 1.300000e+03 3.292730e-03 6.210950e-06
1.300000e+03 1.600000e+03 1.690983e-03 3.409333e-06
1.600000e+03 2.000000e+03 7.127675e-04 1.770290e-06
2.000000e+03 2.500000e+03 2.560440e-04 7.830360e-07
2.500000e+03 4.000000e+03 4.585627e-05 1.399407e-07


==> anc/incl/MJJ_LO_NNPDF31_ET_UC.dat <==
5.000000e+01 1.000000e+02 1.371308e-02 1.084206e-05
1.000000e+02 1.500000e+02 1.717942e-02 1.097270e-05
1.500000e+02 2.000000e+02 2.204480e-02 1.406980e-05
2.000000e+02 2.600000e+02 2.650717e-02 1.536332e-05
2.600000e+02 3.200000e+02 2.997000e-02 1.755833e-05
3.200000e+02 3.900000e+02 3.278457e-02 1.862243e-05
3.900000e+02 4.700000e+02 2.888150e-02 1.770175e-05
4.700000e+02 5.500000e+02 2.255925e-02 1.701625e-05
5.500000e+02 6.500000e+02 1.660090e-02 1.405870e-05
6.500000e+02 7.500000e+02 1.181360e-02 1.281190e-05
7.500000e+02 9.000000e+02 7.821533e-03 8.961333e-06
9.000000e+02 1.100000e+03 4.539755e-03 6.204250e-06
1.100000e+03 1.300000e+03 2.518520e-03 4.740770e-06
1.300000e+03 1.600000e+03 1.282543e-03 2.585943e-06
1.600000e+03 2.000000e+03 5.349300e-04 1.333245e-06
2.000000e+03 2.500000e+03 1.898922e-04 5.846860e-07
2.500000e+03 4.000000e+03 3.342807e-05 1.028007e-07


==> anc/incl/MJJ_LO_NNPDF31_ET_UU.dat <==
5.000000e+01 1.000000e+02 1.456866e-02 1.130244e-05
1.000000e+02 1.500000e+02 1.834622e-02 1.150036e-05
1.500000e+02 2.000000e+02 2.339660e-02 1.471398e-05
2.000000e+02 2.600000e+02 2.815450e-02 1.615573e-05
2.600000e+02 3.200000e+02 3.200217e-02 1.862617e-05
3.200000e+02 3.900000e+02 3.529057e-02 1.993443e-05
3.900000e+02 4.700000e+02 3.147138e-02 1.919538e-05
4.700000e+02 5.500000e+02 2.488287e-02 1.868063e-05
5.500000e+02 6.500000e+02 1.853460e-02 1.563310e-05
6.500000e+02 7.500000e+02 1.335560e-02 1.442980e-05
7.500000e+02 9.000000e+02 8.963867e-03 1.023060e-05
9.000000e+02 1.100000e+03 5.292850e-03 7.199200e-06
1.100000e+03 1.300000e+03 2.989515e-03 5.589800e-06
1.300000e+03 1.600000e+03 1.551363e-03 3.092903e-06
1.600000e+03 2.000000e+03 6.623325e-04 1.618957e-06
2.000000e+03 2.500000e+03 2.413400e-04 7.236040e-07
2.500000e+03 4.000000e+03 4.408307e-05 1.316707e-07


==> anc/incl/MJJ_LO_NNPDF31_HT_CC.dat <==
5.000000e+01 1.000000e+02 1.157660e-02 9.137460e-06
1.000000e+02 1.500000e+02 1.439592e-02 9.137020e-06
1.500000e+02 2.000000e+02 1.815368e-02 1.146752e-05
2.000000e+02 2.600000e+02 2.138983e-02 1.228578e-05
2.600000e+02 3.200000e+02 2.363683e-02 1.377428e-05
3.200000e+02 3.900000e+02 2.523471e-02 1.430071e-05
3.900000e+02 4.700000e+02 2.183225e-02 1.342025e-05
4.700000e+02 5.500000e+02 1.678900e-02 1.278725e-05
5.500000e+02 6.500000e+02 1.216480e-02 1.048750e-05
6.500000e+02 7.500000e+02 8.521420e-03 9.492620e-06
7.500000e+02 9.000000e+02 5.542620e-03 6.581680e-06
9.000000e+02 1.100000e+03 3.143895e-03 4.501130e-06
1.100000e+03 1.300000e+03 1.700655e-03 3.394385e-06
1.300000e+03 1.600000e+03 8.405867e-04 1.811480e-06
1.600000e+03 2.000000e+03 3.360050e-04 9.021150e-07
2.000000e+03 2.500000e+03 1.128592e-04 3.781880e-07
2.500000e+03 4.000000e+03 1.825633e-05 6.105453e-08


==> anc/incl/MJJ_LO_NNPDF31_HT_CD.dat <==
5.000000e+01 1.000000e+02 1.409818e-02 1.104550e-05
1.000000e+02 1.500000e+02 1.757046e-02 1.108876e-05
1.500000e+02 2.000000e+02 2.212820e-02 1.392836e-05
2.000000e+02 2.600000e+02 2.609050e-02 1.496027e-05
2.600000e+02 3.200000e+02 2.888583e-02 1.682950e-05
3.200000e+02 3.900000e+02 3.091657e-02 1.752614e-05
3.900000e+02 4.700000e+02 2.685450e-02 1.652725e-05
4.700000e+02 5.500000e+02 2.073538e-02 1.582350e-05
5.500000e+02 6.500000e+02 1.508600e-02 1.304530e-05
6.500000e+02 7.500000e+02 1.061290e-02 1.186840e-05
7.500000e+02 9.000000e+02 6.934733e-03 8.273000e-06
9.000000e+02 1.100000e+03 3.956190e-03 5.693100e-06
1.100000e+03 1.300000e+03 2.152775e-03 4.320165e-06
1.300000e+03 1.600000e+03 1.070333e-03 2.315023e-06
1.600000e+03 2.000000e+03 4.308200e-04 1.157605e-06
2.000000e+03 2.500000e+03 1.457524e-04 4.876680e-07
2.500000e+03 4.000000e+03 2.381440e-05 7.947267e-08


==> anc/incl/MJJ_LO_NNPDF31_HT_CU.dat <==
5.000000e+01 1.000000e+02 9.617160e-03 7.644260e-06
1.000000e+02 1.500000e+02 1.193532e-02 7.614880e-06
1.500000e+02 2.000000e+02 1.506798e-02 9.549700e-06
2.000000e+02 2.600000e+02 1.774367e-02 1.020877e-05
2.600000e+02 3.200000e+02 1.957483e-02 1.141233e-05
3.200000e+02 3.900000e+02 2.085171e-02 1.181723e-05
3.900000e+02 4.700000e+02 1.797675e-02 1.104254e-05
4.700000e+02 5.500000e+02 1.377413e-02 1.047763e-05
5.500000e+02 6.500000e+02 9.943770e-03 8.554130e-06
6.500000e+02 7.500000e+02 6.939060e-03 7.707850e-06
7.500000e+02 9.000000e+02 4.494867e-03 5.319153e-06
9.000000e+02 1.100000e+03 2.536470e-03 3.617940e-06
1.100000e+03 1.300000e+03 1.364755e-03 2.713290e-06
1.300000e+03 1.600000e+03 6.709733e-04 1.442573e-06
1.600000e+03 2.000000e+03 2.665125e-04 7.156525e-07
2.000000e+03 2.500000e+03 8.892180e-05 2.985960e-07
2.500000e+03 4.000000e+03 1.424893e-05 4.776660e-08


==> anc/incl/MJJ_LO_NNPDF31_HT_DC.dat <==
5.000000e+01 1.000000e+02 9.933540e-03 7.829560e-06
1.000000e+02 1.500000e+02 1.235724e-02 7.823260e-06
1.500000e+02 2.000000e+02 1.556776e-02 9.808560e-06
2.000000e+02 2.600000e+02 1.834350e-02 1.051065e-05
2.600000e+02 3.200000e+02 2.028350e-02 1.179150e-05
3.200000e+02 3.900000e+02 2.167614e-02 1.225281e-05
3.900000e+02 4.700000e+02 1.877563e-02 1.150553e-05
4.700000e+02 5.500000e+02 1.445313e-02 1.096661e-05
5.500000e+02 6.500000e+02 1.048170e-02 8.996570e-06
6.500000e+02 7.500000e+02 7.348560e-03 8.144770e-06
7.500000e+02 9.000000e+02 4.784053e-03 5.649320e-06
9.000000e+02 1.100000e+03 2.716540e-03 3.865125e-06
1.100000e+03 1.300000e+03 1.471115e-03 2.916320e-06
1.300000e+03 1.600000e+03 7.280533e-04 1.558063e-06
1.600000e+03 2.000000e+03 2.915000e-04 7.769750e-07
2.000000e+03 2.500000e+03 9.810680e-05 3.263660e-07
2.500000e+03 4.000000e+03 1.590940e-05 5.284593e-08


==> anc/incl/MJJ_LO_NNPDF31_HT_DD.dat <==
5.000000e+01 1.000000e+02 1.366400e-02 1.080292e-05
1.000000e+02 1.500000e+02 1.698474e-02 1.081208e-05
1.500000e+02 2.000000e+02 2.144260e-02 1.358618e-05
2.000000e+02 2.600000e+02 2.526417e-02 1.455202e-05
2.600000e+02 3.200000e+02 2.789683e-02 1.630302e-05
3.200000e+02 3.900000e+02 2.974800e-02 1.690886e-05
3.900000e+02 4.700000e+02 2.570162e-02 1.585625e-05
4.700000e+02 5.500000e+02 1.974125e-02 1.510225e-05
5.500000e+02 6.500000e+02 1.428880e-02 1.238260e-05
6.500000e+02 7.500000e+02 9.999570e-03 1.120540e-05
7.500000e+02 9.000000e+02 6.497260e-03 7.765733e-06
9.000000e+02 1.100000e+03 3.680810e-03 5.308250e-06
1.100000e+03 1.300000e+03 1.988530e-03 4.000575e-06
1.300000e+03 1.600000e+03 9.814300e-04 2.132227e-06
1.600000e+03 2.000000e+03 3.915600e-04 1.060152e-06
2.000000e+03 2.500000e+03 1.312152e-04 4.434260e-07
2.500000e+03 4.000000e+03 2.116467e-05 7.133800e-08


==> anc/incl/MJJ_LO_NNPDF31_HT_UC.dat <==
5.000000e+01 1.000000e+02 1.120820e-02 8.921500e-06
1.000000e+02 1.500000e+02 1.390516e-02 8.894040e-06
1.500000e+02 2.000000e+02 1.757184e-02 1.116530e-05
2.000000e+02 2.600000e+02 2.069133e-02 1.193323e-05
2.600000e+02 3.200000e+02 2.281183e-02 1.333158e-05
3.200000e+02 3.900000e+02 2.427557e-02 1.379246e-05
3.900000e+02 4.700000e+02 2.090375e-02 1.288025e-05
4.700000e+02 5.500000e+02 1.600075e-02 1.221709e-05
5.500000e+02 6.500000e+02 1.154070e-02 9.971730e-06
6.500000e+02 7.500000e+02 8.046710e-03 8.983410e-06
7.500000e+02 9.000000e+02 5.207653e-03 6.197007e-06
9.000000e+02 1.100000e+03 2.935540e-03 4.213250e-06
1.100000e+03 1.300000e+03 1.577715e-03 3.158030e-06
1.300000e+03 1.600000e+03 7.746867e-04 1.677193e-06
1.600000e+03 2.000000e+03 3.072025e-04 8.309150e-07
2.000000e+03 2.500000e+03 1.022928e-04 3.460080e-07
2.500000e+03 4.000000e+03 1.635087e-05 5.518640e-08


==> anc/incl/MJJ_LO_NNPDF31_HT_UU.dat <==
5.000000e+01 1.000000e+02 1.194490e-02 9.343060e-06
1.000000e+02 1.500000e+02 1.489346e-02 9.371400e-06
1.500000e+02 2.000000e+02 1.873560e-02 1.175696e-05
2.000000e+02 2.600000e+02 2.209083e-02 1.263092e-05
2.600000e+02 3.200000e+02 2.447600e-02 1.421943e-05
3.200000e+02 3.900000e+02 2.622686e-02 1.482300e-05
3.900000e+02 4.700000e+02 2.281237e-02 1.398825e-05
4.700000e+02 5.500000e+02 1.763500e-02 1.339800e-05
5.500000e+02 6.500000e+02 1.284390e-02 1.104880e-05
6.500000e+02 7.500000e+02 9.044320e-03 1.005430e-05
7.500000e+02 9.000000e+02 5.915960e-03 7.011600e-06
9.000000e+02 1.100000e+03 3.379165e-03 4.827400e-06
1.100000e+03 1.300000e+03 1.841145e-03 3.665480e-06
1.300000e+03 1.600000e+03 9.167367e-04 1.966763e-06
1.600000e+03 2.000000e+03 3.696975e-04 9.850400e-07
2.000000e+03 2.500000e+03 1.253624e-04 4.159220e-07
2.500000e+03 4.000000e+03 2.054180e-05 6.801733e-08


==> anc/incl/MJJ_NLO_NNPDF31_ET_CC.dat <==
5.000000e+01 1.000000e+02 2.866500e-02 1.451764e-04
1.000000e+02 1.500000e+02 3.344920e-02 1.235372e-04
1.500000e+02 2.000000e+02 3.769640e-02 1.429176e-04
2.000000e+02 2.600000e+02 4.433817e-02 1.395287e-04
2.600000e+02 3.200000e+02 4.881817e-02 1.618993e-04
3.200000e+02 3.900000e+02 4.896400e-02 1.565386e-04
3.900000e+02 4.700000e+02 4.064113e-02 1.251863e-04
4.700000e+02 5.500000e+02 3.061050e-02 1.266275e-04
5.500000e+02 6.500000e+02 2.184500e-02 1.162380e-04
6.500000e+02 7.500000e+02 1.485930e-02 8.938970e-05
7.500000e+02 9.000000e+02 9.491333e-03 6.126693e-05
9.000000e+02 1.100000e+03 5.125400e-03 4.246995e-05
1.100000e+03 1.300000e+03 2.687750e-03 3.269920e-05
1.300000e+03 1.600000e+03 1.235817e-03 1.559180e-05
1.600000e+03 2.000000e+03 4.599075e-04 8.142450e-06
2.000000e+03 2.500000e+03 1.315162e-04 3.495180e-06
2.500000e+03 4.000000e+03 1.694140e-05 6.190753e-07


==> anc/incl/MJJ_NLO_NNPDF31_ET_CD.dat <==
5.000000e+01 1.000000e+02 3.415640e-02 2.046640e-04
1.000000e+02 1.500000e+02 3.939620e-02 1.726496e-04
1.500000e+02 2.000000e+02 4.316140e-02 1.951308e-04
2.000000e+02 2.600000e+02 5.046867e-02 1.907183e-04
2.600000e+02 3.200000e+02 5.525983e-02 2.254483e-04
3.200000e+02 3.900000e+02 5.420557e-02 2.150129e-04
3.900000e+02 4.700000e+02 4.421262e-02 1.719487e-04
4.700000e+02 5.500000e+02 3.305988e-02 1.767413e-04
5.500000e+02 6.500000e+02 2.324460e-02 1.670950e-04
6.500000e+02 7.500000e+02 1.551520e-02 1.279990e-04
7.500000e+02 9.000000e+02 9.752467e-03 8.861600e-05
9.000000e+02 1.100000e+03 5.089050e-03 6.282550e-05
1.100000e+03 1.300000e+03 2.578470e-03 4.962540e-05
1.300000e+03 1.600000e+03 1.121957e-03 2.441990e-05
1.600000e+03 2.000000e+03 3.799900e-04 1.373075e-05
2.000000e+03 2.500000e+03 8.673240e-05 6.128820e-06
2.500000e+03 4.000000e+03 5.297400e-06 1.190887e-06


==> anc/incl/MJJ_NLO_NNPDF31_ET_CU.dat <==
5.000000e+01 1.000000e+02 2.435640e-02 1.067970e-04
1.000000e+02 1.500000e+02 2.866280e-02 9.107040e-05
1.500000e+02 2.000000e+02 3.300740e-02 1.069952e-04
2.000000e+02 2.600000e+02 3.896433e-02 1.041435e-04
2.600000e+02 3.200000e+02 4.305567e-02 1.192950e-04
3.200000e+02 3.900000e+02 4.379857e-02 1.169971e-04
3.900000e+02 4.700000e+02 3.669525e-02 9.429950e-05
4.700000e+02 5.500000e+02 2.776287e-02 9.461175e-05
5.500000e+02 6.500000e+02 1.992730e-02 8.535530e-05
6.500000e+02 7.500000e+02 1.366230e-02 6.699130e-05
7.500000e+02 9.000000e+02 8.787800e-03 4.610713e-05
9.000000e+02 1.100000e+03 4.814605e-03 3.178480e-05
1.100000e+03 1.300000e+03 2.553445e-03 2.478075e-05
1.300000e+03 1.600000e+03 1.200627e-03 1.186733e-05
1.600000e+03 2.000000e+03 4.614625e-04 6.089925e-06
2.000000e+03 2.500000e+03 1.409658e-04 2.600300e-06
2.500000e+03 4.000000e+03 2.045160e-05 4.255727e-07


==> anc/incl/MJJ_NLO_NNPDF31_ET_DC.dat <==
5.000000e+01 1.000000e+02 2.486760e-02 1.129310e-04
1.000000e+02 1.500000e+02 2.930680e-02 9.569900e-05
1.500000e+02 2.000000e+02 3.361620e-02 1.103364e-04
2.000000e+02 2.600000e+02 3.964567e-02 1.079677e-04
2.600000e+02 3.200000e+02 4.384200e-02 1.253870e-04
3.200000e+02 3.900000e+02 4.460371e-02 1.218804e-04
3.900000e+02 4.700000e+02 3.742800e-02 9.878237e-05
4.700000e+02 5.500000e+02 2.837400e-02 1.000141e-04
5.500000e+02 6.500000e+02 2.038710e-02 9.180380e-05
6.500000e+02 7.500000e+02 1.400880e-02 7.203820e-05
7.500000e+02 9.000000e+02 9.013600e-03 4.986487e-05
9.000000e+02 1.100000e+03 4.946225e-03 3.467390e-05
1.100000e+03 1.300000e+03 2.619645e-03 2.711380e-05
1.300000e+03 1.600000e+03 1.227567e-03 1.313207e-05
1.600000e+03 2.000000e+03 4.695050e-04 6.834625e-06
2.000000e+03 2.500000e+03 1.412676e-04 2.921360e-06
2.500000e+03 4.000000e+03 1.989240e-05 4.895193e-07


==> anc/incl/MJJ_NLO_NNPDF31_ET_DD.dat <==
5.000000e+01 1.000000e+02 3.341300e-02 1.929544e-04
1.000000e+02 1.500000e+02 3.845560e-02 1.639536e-04
1.500000e+02 2.000000e+02 4.229720e-02 1.897834e-04
2.000000e+02 2.600000e+02 4.953117e-02 1.844150e-04
2.600000e+02 3.200000e+02 5.422400e-02 2.141467e-04
3.200000e+02 3.900000e+02 5.327029e-02 2.069229e-04
3.900000e+02 4.700000e+02 4.348600e-02 1.645087e-04
4.700000e+02 5.500000e+02 3.252463e-02 1.672675e-04
5.500000e+02 6.500000e+02 2.292530e-02 1.547440e-04
6.500000e+02 7.500000e+02 1.532580e-02 1.186570e-04
7.500000e+02 9.000000e+02 9.686600e-03 8.162000e-05
9.000000e+02 1.100000e+03 5.092500e-03 5.729250e-05
1.100000e+03 1.300000e+03 2.618495e-03 4.514895e-05
1.300000e+03 1.600000e+03 1.166467e-03 2.194023e-05
1.600000e+03 2.000000e+03 4.122975e-04 1.214922e-05
2.000000e+03 2.500000e+03 1.062652e-04 5.422700e-06
2.500000e+03 4.000000e+03 1.082920e-05 1.030213e-06


==> anc/incl/MJJ_NLO_NNPDF31_ET_UC.dat <==
5.000000e+01 1.000000e+02 2.810560e-02 1.372422e-04
1.000000e+02 1.500000e+02 3.275600e-02 1.176010e-04
1.500000e+02 2.000000e+02 3.707660e-02 1.387318e-04
2.000000e+02 2.600000e+02 4.366333e-02 1.347485e-04
2.600000e+02 3.200000e+02 4.806183e-02 1.541732e-04
3.200000e+02 3.900000e+02 4.825043e-02 1.504986e-04
3.900000e+02 4.700000e+02 4.003637e-02 1.197832e-04
4.700000e+02 5.500000e+02 3.012575e-02 1.200021e-04
5.500000e+02 6.500000e+02 2.150570e-02 1.081460e-04
6.500000e+02 7.500000e+02 1.461560e-02 8.324880e-05
7.500000e+02 9.000000e+02 9.349800e-03 5.674367e-05
9.000000e+02 1.100000e+03 5.054400e-03 3.898615e-05
1.100000e+03 1.300000e+03 2.663125e-03 2.997775e-05
1.300000e+03 1.600000e+03 1.234433e-03 1.412437e-05
1.600000e+03 2.000000e+03 4.650425e-04 7.276775e-06
2.000000e+03 2.500000e+03 1.371550e-04 3.132880e-06
2.500000e+03 4.000000e+03 1.885640e-05 5.427533e-07


==> anc/incl/MJJ_NLO_NNPDF31_ET_UU.dat <==
5.000000e+01 1.000000e+02 2.931820e-02 1.540046e-04
1.000000e+02 1.500000e+02 3.428900e-02 1.301248e-04
1.500000e+02 2.000000e+02 3.849760e-02 1.471006e-04
2.000000e+02 2.600000e+02 4.523067e-02 1.444635e-04
2.600000e+02 3.200000e+02 4.984033e-02 1.705667e-04
3.200000e+02 3.900000e+02 4.998629e-02 1.629529e-04
3.900000e+02 4.700000e+02 4.153838e-02 1.312175e-04
4.700000e+02 5.500000e+02 3.133213e-02 1.341112e-04
5.500000e+02 6.500000e+02 2.236050e-02 1.257080e-04
6.500000e+02 7.500000e+02 1.522910e-02 9.667610e-05
7.500000e+02 9.000000e+02 9.710867e-03 6.671800e-05
9.000000e+02 1.100000e+03 5.237750e-03 4.669615e-05
1.100000e+03 1.300000e+03 2.730505e-03 3.604870e-05
1.300000e+03 1.600000e+03 1.242527e-03 1.744897e-05
1.600000e+03 2.000000e+03 4.545625e-04 9.266650e-06
2.000000e+03 2.500000e+03 1.242804e-04 3.975300e-06
2.500000e+03 4.000000e+03 1.428620e-05 7.233733e-07


==> anc/incl/MJJ_NLO_NNPDF31_HT_CC.dat <==
5.000000e+01 1.000000e+02 2.372760e-02 1.040148e-04
1.000000e+02 1.500000e+02 2.780920e-02 8.804200e-05
1.500000e+02 2.000000e+02 3.204520e-02 1.013206e-04
2.000000e+02 2.600000e+02 3.761967e-02 9.663267e-05
2.600000e+02 3.200000e+02 4.118583e-02 1.079127e-04
3.200000e+02 3.900000e+02 4.165314e-02 1.021653e-04
3.900000e+02 4.700000e+02 3.469925e-02 8.140837e-05
4.700000e+02 5.500000e+02 2.611000e-02 8.149375e-05
5.500000e+02 6.500000e+02 1.863940e-02 7.279230e-05
6.500000e+02 7.500000e+02 1.273800e-02 5.677410e-05
7.500000e+02 9.000000e+02 8.164533e-03 3.947020e-05
9.000000e+02 1.100000e+03 4.465535e-03 2.718480e-05
1.100000e+03 1.300000e+03 2.360740e-03 2.108940e-05
1.300000e+03 1.600000e+03 1.110557e-03 9.783900e-06
1.600000e+03 2.000000e+03 4.291050e-04 5.014525e-06
2.000000e+03 2.500000e+03 1.329554e-04 2.072180e-06
2.500000e+03 4.000000e+03 1.997740e-05 3.113053e-07


==> anc/incl/MJJ_NLO_NNPDF31_HT_CD.dat <==
5.000000e+01 1.000000e+02 2.774720e-02 1.408636e-04
1.000000e+02 1.500000e+02 3.223180e-02 1.188684e-04
1.500000e+02 2.000000e+02 3.644040e-02 1.347098e-04
2.000000e+02 2.600000e+02 4.271200e-02 1.288217e-04
2.600000e+02 3.200000e+02 4.666217e-02 1.456658e-04
3.200000e+02 3.900000e+02 4.671457e-02 1.360124e-04
3.900000e+02 4.700000e+02 3.867050e-02 1.079449e-04
4.700000e+02 5.500000e+02 2.901763e-02 1.087972e-04
5.500000e+02 6.500000e+02 2.068310e-02 9.867110e-05
6.500000e+02 7.500000e+02 1.408770e-02 7.546380e-05
7.500000e+02 9.000000e+02 9.009800e-03 5.225847e-05
9.000000e+02 1.100000e+03 4.904320e-03 3.613035e-05
1.100000e+03 1.300000e+03 2.591910e-03 2.748390e-05
1.300000e+03 1.600000e+03 1.211353e-03 1.245063e-05
1.600000e+03 2.000000e+03 4.653875e-04 6.353950e-06
2.000000e+03 2.500000e+03 1.420920e-04 2.564060e-06
2.500000e+03 4.000000e+03 2.113300e-05 3.885253e-07


==> anc/incl/MJJ_NLO_NNPDF31_HT_CU.dat <==
5.000000e+01 1.000000e+02 2.045400e-02 8.155560e-05
1.000000e+02 1.500000e+02 2.412420e-02 6.881520e-05
1.500000e+02 2.000000e+02 2.821900e-02 7.969460e-05
2.000000e+02 2.600000e+02 3.315650e-02 7.555717e-05
2.600000e+02 3.200000e+02 3.635400e-02 8.288017e-05
3.200000e+02 3.900000e+02 3.702157e-02 7.885029e-05
3.900000e+02 4.700000e+02 3.094125e-02 6.238012e-05
4.700000e+02 5.500000e+02 2.333487e-02 6.162888e-05
5.500000e+02 6.500000e+02 1.664310e-02 5.399160e-05
6.500000e+02 7.500000e+02 1.137840e-02 4.228750e-05
7.500000e+02 9.000000e+02 7.297533e-03 2.946473e-05
9.000000e+02 1.100000e+03 3.997545e-03 2.022345e-05
1.100000e+03 1.300000e+03 2.107925e-03 1.585715e-05
1.300000e+03 1.600000e+03 9.949333e-04 7.486133e-06
1.600000e+03 2.000000e+03 3.849975e-04 3.887700e-06
2.000000e+03 2.500000e+03 1.202344e-04 1.637910e-06
2.500000e+03 4.000000e+03 1.811747e-05 2.450820e-07


==> anc/incl/MJJ_NLO_NNPDF31_HT_DC.dat <==
5.000000e+01 1.000000e+02 2.084980e-02 8.573640e-05
1.000000e+02 1.500000e+02 2.461040e-02 7.198820e-05
1.500000e+02 2.000000e+02 2.868760e-02 8.225480e-05
2.000000e+02 2.600000e+02 3.369117e-02 7.834150e-05
2.600000e+02 3.200000e+02 3.697567e-02 8.687850e-05
3.200000e+02 3.900000e+02 3.767700e-02 8.219171e-05
3.900000e+02 4.700000e+02 3.154825e-02 6.528463e-05
4.700000e+02 5.500000e+02 2.385012e-02 6.498362e-05
5.500000e+02 6.500000e+02 1.703980e-02 5.773620e-05
6.500000e+02 7.500000e+02 1.168220e-02 4.515190e-05
7.500000e+02 9.000000e+02 7.506400e-03 3.160813e-05
9.000000e+02 1.100000e+03 4.126285e-03 2.184780e-05
1.100000e+03 1.300000e+03 2.179375e-03 1.715955e-05
1.300000e+03 1.600000e+03 1.030207e-03 8.147567e-06
1.600000e+03 2.000000e+03 3.997700e-04 4.276075e-06
2.000000e+03 2.500000e+03 1.249518e-04 1.805360e-06
2.500000e+03 4.000000e+03 1.888520e-05 2.737807e-07


==> anc/incl/MJJ_NLO_NNPDF31_HT_DD.dat <==
5.000000e+01 1.000000e+02 2.723200e-02 1.332590e-04
1.000000e+02 1.500000e+02 3.161080e-02 1.132828e-04
1.500000e+02 2.000000e+02 3.588960e-02 1.306928e-04
2.000000e+02 2.600000e+02 4.210733e-02 1.243847e-04
2.600000e+02 3.200000e+02 4.598050e-02 1.387422e-04
3.200000e+02 3.900000e+02 4.605671e-02 1.306231e-04
3.900000e+02 4.700000e+02 3.809825e-02 1.032494e-04
4.700000e+02 5.500000e+02 2.854650e-02 1.031471e-04
5.500000e+02 6.500000e+02 2.033630e-02 9.195490e-05
6.500000e+02 7.500000e+02 1.382560e-02 7.045130e-05
7.500000e+02 9.000000e+02 8.839333e-03 4.851933e-05
9.000000e+02 1.100000e+03 4.802535e-03 3.326240e-05
1.100000e+03 1.300000e+03 2.539305e-03 2.528725e-05
1.300000e+03 1.600000e+03 1.188267e-03 1.136207e-05
1.600000e+03 2.000000e+03 4.567075e-04 5.734725e-06
2.000000e+03 2.500000e+03 1.401490e-04 2.320360e-06
2.500000e+03 4.000000e+03 2.092667e-05 3.467020e-07


==> anc/incl/MJJ_NLO_NNPDF31_HT_UC.dat <==
5.000000e+01 1.000000e+02 2.330980e-02 9.871940e-05
1.000000e+02 1.500000e+02 2.730580e-02 8.409460e-05
1.500000e+02 2.000000e+02 3.158680e-02 9.822920e-05
2.000000e+02 2.600000e+02 3.710533e-02 9.328833e-05
2.600000e+02 3.200000e+02 4.059483e-02 1.030335e-04
3.200000e+02 3.900000e+02 4.105471e-02 9.817614e-05
3.900000e+02 4.700000e+02 3.415650e-02 7.798362e-05
4.700000e+02 5.500000e+02 2.565188e-02 7.745138e-05
5.500000e+02 6.500000e+02 1.829000e-02 6.818500e-05
6.500000e+02 7.500000e+02 1.246940e-02 5.327790e-05
7.500000e+02 9.000000e+02 7.982133e-03 3.686700e-05
9.000000e+02 1.100000e+03 4.353405e-03 2.519765e-05
1.100000e+03 1.300000e+03 2.299275e-03 1.952200e-05
1.300000e+03 1.600000e+03 1.081007e-03 9.003600e-06
1.600000e+03 2.000000e+03 4.169275e-04 4.570050e-06
2.000000e+03 2.500000e+03 1.292892e-04 1.888584e-06
2.500000e+03 4.000000e+03 1.940320e-05 2.802667e-07


==> anc/incl/MJJ_NLO_NNPDF31_HT_UU.dat <==
5.000000e+01 1.000000e+02 2.420700e-02 1.099132e-04
1.000000e+02 1.500000e+02 2.840100e-02 9.241820e-05
1.500000e+02 2.000000e+02 3.260280e-02 1.045388e-04
2.000000e+02 2.600000e+02 3.824733e-02 1.002030e-04
2.600000e+02 3.200000e+02 4.190917e-02 1.134110e-04
3.200000e+02 3.900000e+02 4.239757e-02 1.065413e-04
3.900000e+02 4.700000e+02 3.537800e-02 8.530250e-05
4.700000e+02 5.500000e+02 2.667900e-02 8.610725e-05
5.500000e+02 6.500000e+02 1.907200e-02 7.817370e-05
6.500000e+02 7.500000e+02 1.306810e-02 6.090110e-05
7.500000e+02 9.000000e+02 8.386933e-03 4.257313e-05
9.000000e+02 1.100000e+03 4.601170e-03 2.955775e-05
1.100000e+03 1.300000e+03 2.434570e-03 2.297665e-05
1.300000e+03 1.600000e+03 1.145630e-03 1.074073e-05
1.600000e+03 2.000000e+03 4.432825e-04 5.568450e-06
2.000000e+03 2.500000e+03 1.370858e-04 2.303100e-06
2.500000e+03 4.000000e+03 2.059107e-05 3.512467e-07


==> anc/incl/MJJ_NNLO_NNPDF31_ET_CC.dat <==
5.000000e+01 1.000000e+02 2.455740e-02 9.391580e-04
1.000000e+02 1.500000e+02 2.837900e-02 7.782880e-04
1.500000e+02 2.000000e+02 3.170360e-02 1.024694e-03
2.000000e+02 2.600000e+02 4.027967e-02 1.071822e-03
2.600000e+02 3.200000e+02 4.442617e-02 1.140932e-03
3.200000e+02 3.900000e+02 4.501986e-02 1.238774e-03
3.900000e+02 4.700000e+02 3.385487e-02 1.096304e-03
4.700000e+02 5.500000e+02 2.728462e-02 1.044249e-03
5.500000e+02 6.500000e+02 1.785590e-02 8.088910e-04
6.500000e+02 7.500000e+02 1.189370e-02 9.800660e-04
7.500000e+02 9.000000e+02 8.365000e-03 4.687387e-04
9.000000e+02 1.100000e+03 3.793545e-03 3.780745e-04
1.100000e+03 1.300000e+03 2.739220e-03 3.500080e-04
1.300000e+03 1.600000e+03 1.118460e-03 2.509087e-04
1.600000e+03 2.000000e+03 3.606525e-04 5.499425e-05
2.000000e+03 2.500000e+03 1.229996e-04 1.852520e-05
2.500000e+03 4.000000e+03 1.717520e-05 4.588620e-06


==> anc/incl/MJJ_NNLO_NNPDF31_ET_CD.dat <==
5.000000e+01 1.000000e+02 2.114720e-02 1.295560e-03
1.000000e+02 1.500000e+02 2.444800e-02 1.132816e-03
1.500000e+02 2.000000e+02 2.728720e-02 1.535590e-03
2.000000e+02 2.600000e+02 3.671300e-02 1.598712e-03
2.600000e+02 3.200000e+02 4.036783e-02 1.691283e-03
3.200000e+02 3.900000e+02 4.253957e-02 1.869471e-03
3.900000e+02 4.700000e+02 2.911738e-02 1.667288e-03
4.700000e+02 5.500000e+02 2.503025e-02 1.626788e-03
5.500000e+02 6.500000e+02 1.540880e-02 1.265250e-03
6.500000e+02 7.500000e+02 1.018230e-02 1.564730e-03
7.500000e+02 9.000000e+02 7.436600e-03 7.544333e-04
9.000000e+02 1.100000e+03 2.926885e-03 6.161900e-04
1.100000e+03 1.300000e+03 2.779710e-03 5.787150e-04
1.300000e+03 1.600000e+03 1.043653e-03 4.176267e-04
1.600000e+03 2.000000e+03 3.104400e-04 9.679250e-05
2.000000e+03 2.500000e+03 1.253644e-04 3.441420e-05
2.500000e+03 4.000000e+03 1.370620e-05 8.546933e-06


==> anc/incl/MJJ_NNLO_NNPDF31_ET_CU.dat <==
5.000000e+01 1.000000e+02 2.516980e-02 7.272020e-04
1.000000e+02 1.500000e+02 2.892920e-02 5.834180e-04
1.500000e+02 2.000000e+02 3.280460e-02 7.293160e-04
2.000000e+02 2.600000e+02 4.061417e-02 7.657667e-04
2.600000e+02 3.200000e+02 4.493817e-02 8.240017e-04
3.200000e+02 3.900000e+02 4.504543e-02 8.731400e-04
3.900000e+02 4.700000e+02 3.533688e-02 7.714100e-04
4.700000e+02 5.500000e+02 2.781600e-02 7.222838e-04
5.500000e+02 6.500000e+02 1.881350e-02 5.598600e-04
6.500000e+02 7.500000e+02 1.250870e-02 6.536570e-04
7.500000e+02 9.000000e+02 8.697667e-03 3.241187e-04
9.000000e+02 1.100000e+03 4.156790e-03 2.498805e-04
1.100000e+03 1.300000e+03 2.728605e-03 2.292480e-04
1.300000e+03 1.600000e+03 1.164520e-03 1.607727e-04
1.600000e+03 2.000000e+03 3.898350e-04 3.561425e-05
2.000000e+03 2.500000e+03 1.275810e-04 1.242066e-05
2.500000e+03 4.000000e+03 1.837487e-05 2.828333e-06


==> anc/incl/MJJ_NNLO_NNPDF31_ET_DC.dat <==
5.000000e+01 1.000000e+02 2.515820e-02 7.521640e-04
1.000000e+02 1.500000e+02 2.892100e-02 6.031080e-04
1.500000e+02 2.000000e+02 3.281740e-02 7.630840e-04
2.000000e+02 2.600000e+02 4.064683e-02 7.993650e-04
2.600000e+02 3.200000e+02 4.510850e-02 8.574800e-04
3.200000e+02 3.900000e+02 4.514886e-02 9.137800e-04
3.900000e+02 4.700000e+02 3.529338e-02 8.120225e-04
4.700000e+02 5.500000e+02 2.783825e-02 7.651850e-04
5.500000e+02 6.500000e+02 1.873210e-02 6.006910e-04
6.500000e+02 7.500000e+02 1.249020e-02 7.044950e-04
7.500000e+02 9.000000e+02 8.683933e-03 3.520427e-04
9.000000e+02 1.100000e+03 4.106670e-03 2.765865e-04
1.100000e+03 1.300000e+03 2.747905e-03 2.550135e-04
1.300000e+03 1.600000e+03 1.156963e-03 1.763143e-04
1.600000e+03 2.000000e+03 3.834025e-04 4.029650e-05
2.000000e+03 2.500000e+03 1.248968e-04 1.412178e-05
2.500000e+03 4.000000e+03 1.798413e-05 3.276740e-06


==> anc/incl/MJJ_NNLO_NNPDF31_ET_DD.dat <==
5.000000e+01 1.000000e+02 2.173140e-02 1.252438e-03
1.000000e+02 1.500000e+02 2.513300e-02 1.096710e-03
1.500000e+02 2.000000e+02 2.785280e-02 1.460228e-03
2.000000e+02 2.600000e+02 3.732050e-02 1.533450e-03
2.600000e+02 3.200000e+02 4.084967e-02 1.627413e-03
3.200000e+02 3.900000e+02 4.305843e-02 1.790414e-03
3.900000e+02 4.700000e+02 2.995688e-02 1.585425e-03
4.700000e+02 5.500000e+02 2.559200e-02 1.533700e-03
5.500000e+02 6.500000e+02 1.602920e-02 1.178170e-03
6.500000e+02 7.500000e+02 1.052440e-02 1.447340e-03
7.500000e+02 9.000000e+02 7.679400e-03 6.896800e-04
9.000000e+02 1.100000e+03 3.146860e-03 5.525450e-04
1.100000e+03 1.300000e+03 2.784220e-03 5.160100e-04
1.300000e+03 1.600000e+03 1.077143e-03 3.783500e-04
1.600000e+03 2.000000e+03 3.241675e-04 8.511675e-05
2.000000e+03 2.500000e+03 1.226740e-04 2.996800e-05
2.500000e+03 4.000000e+03 1.242880e-05 7.333533e-06


==> anc/incl/MJJ_NNLO_NNPDF31_ET_UC.dat <==
5.000000e+01 1.000000e+02 2.481660e-02 9.080720e-04
1.000000e+02 1.500000e+02 2.866740e-02 7.532940e-04
1.500000e+02 2.000000e+02 3.192900e-02 9.778440e-04
2.000000e+02 2.600000e+02 4.052283e-02 1.029605e-03
2.600000e+02 3.200000e+02 4.453450e-02 1.097090e-03
3.200000e+02 3.900000e+02 4.519529e-02 1.185184e-03
3.900000e+02 4.700000e+02 3.420625e-02 1.042515e-03
4.700000e+02 5.500000e+02 2.749388e-02 9.862750e-04
5.500000e+02 6.500000e+02 1.814110e-02 7.554600e-04
6.500000e+02 7.500000e+02 1.203560e-02 9.095030e-04
7.500000e+02 9.000000e+02 8.464800e-03 4.309980e-04
9.000000e+02 1.100000e+03 3.901900e-03 3.416240e-04
1.100000e+03 1.300000e+03 2.737530e-03 3.145230e-04
1.300000e+03 1.600000e+03 1.138227e-03 2.289110e-04
1.600000e+03 2.000000e+03 3.704650e-04 4.886125e-05
2.000000e+03 2.500000e+03 1.251360e-04 1.634648e-05
2.500000e+03 4.000000e+03 1.718967e-05 3.986847e-06


==> anc/incl/MJJ_NNLO_NNPDF31_ET_UU.dat <==
5.000000e+01 1.000000e+02 2.439280e-02 9.711420e-04
1.000000e+02 1.500000e+02 2.820140e-02 8.038840e-04
1.500000e+02 2.000000e+02 3.156780e-02 1.076680e-03
2.000000e+02 2.600000e+02 4.015867e-02 1.121535e-03
2.600000e+02 3.200000e+02 4.446350e-02 1.186945e-03
3.200000e+02 3.900000e+02 4.496971e-02 1.295536e-03
3.900000e+02 4.700000e+02 3.355450e-02 1.154558e-03
4.700000e+02 5.500000e+02 2.711425e-02 1.107585e-03
5.500000e+02 6.500000e+02 1.756680e-02 8.710820e-04
6.500000e+02 7.500000e+02 1.174920e-02 1.060150e-03
7.500000e+02 9.000000e+02 8.249800e-03 5.131627e-04
9.000000e+02 1.100000e+03 3.662635e-03 4.220955e-04
1.100000e+03 1.300000e+03 2.739690e-03 3.930340e-04
1.300000e+03 1.600000e+03 1.092823e-03 2.770437e-04
1.600000e+03 2.000000e+03 3.479550e-04 6.303100e-05
2.000000e+03 2.500000e+03 1.198150e-04 2.133740e-05
2.500000e+03 4.000000e+03 1.721880e-05 5.401127e-06


==> anc/incl/MJJ_NNLO_NNPDF31_HT_CC.dat <==
5.000000e+01 1.000000e+02 2.510220e-02 7.178720e-04
1.000000e+02 1.500000e+02 2.884900e-02 5.669080e-04
1.500000e+02 2.000000e+02 3.287100e-02 6.897280e-04
2.000000e+02 2.600000e+02 4.056517e-02 7.044567e-04
2.600000e+02 3.200000e+02 4.488467e-02 7.378000e-04
3.200000e+02 3.900000e+02 4.478086e-02 7.562543e-04
3.900000e+02 4.700000e+02 3.547675e-02 6.444287e-04
4.700000e+02 5.500000e+02 2.769712e-02 5.909387e-04
5.500000e+02 6.500000e+02 1.901410e-02 4.621650e-04
6.500000e+02 7.500000e+02 1.257990e-02 5.038410e-04
7.500000e+02 9.000000e+02 8.712400e-03 2.571953e-04
9.000000e+02 1.100000e+03 4.218020e-03 2.092570e-04
1.100000e+03 1.300000e+03 2.702130e-03 1.957260e-04
1.300000e+03 1.600000e+03 1.165897e-03 1.015887e-04
1.600000e+03 2.000000e+03 4.120025e-04 2.546725e-05
2.000000e+03 2.500000e+03 1.302890e-04 8.650260e-06
2.500000e+03 4.000000e+03 1.937267e-05 1.687340e-06


==> anc/incl/MJJ_NNLO_NNPDF31_HT_CD.dat <==
5.000000e+01 1.000000e+02 2.480460e-02 9.230040e-04
1.000000e+02 1.500000e+02 2.879460e-02 7.475800e-04
1.500000e+02 2.000000e+02 3.234900e-02 9.573360e-04
2.000000e+02 2.600000e+02 4.090817e-02 9.700300e-04
2.600000e+02 3.200000e+02 4.530150e-02 9.983133e-04
3.200000e+02 3.900000e+02 4.553771e-02 1.044564e-03
3.900000e+02 4.700000e+02 3.512500e-02 8.854700e-04
4.700000e+02 5.500000e+02 2.788837e-02 8.229475e-04
5.500000e+02 6.500000e+02 1.876300e-02 6.434630e-04
6.500000e+02 7.500000e+02 1.244240e-02 7.252600e-04
7.500000e+02 9.000000e+02 8.740867e-03 3.475040e-04
9.000000e+02 1.100000e+03 4.086255e-03 3.085930e-04
1.100000e+03 1.300000e+03 2.808010e-03 2.880895e-04
1.300000e+03 1.600000e+03 1.161827e-03 1.488460e-04
1.600000e+03 2.000000e+03 4.105700e-04 3.560000e-05
2.000000e+03 2.500000e+03 1.294584e-04 1.132194e-05
2.500000e+03 4.000000e+03 1.930100e-05 2.426420e-06


==> anc/incl/MJJ_NNLO_NNPDF31_HT_CU.dat <==
5.000000e+01 1.000000e+02 2.430380e-02 5.950120e-04
1.000000e+02 1.500000e+02 2.763700e-02 4.690140e-04
1.500000e+02 2.000000e+02 3.207180e-02 5.366060e-04
2.000000e+02 2.600000e+02 3.901200e-02 5.485683e-04
2.600000e+02 3.200000e+02 4.311667e-02 5.823583e-04
3.200000e+02 3.900000e+02 4.302443e-02 5.812829e-04
3.900000e+02 4.700000e+02 3.452425e-02 4.973762e-04
4.700000e+02 5.500000e+02 2.674563e-02 4.486837e-04
5.500000e+02 6.500000e+02 1.857740e-02 3.500560e-04
6.500000e+02 7.500000e+02 1.230720e-02 3.675840e-04
7.500000e+02 9.000000e+02 8.402400e-03 1.991327e-04
9.000000e+02 1.100000e+03 4.159960e-03 1.487005e-04
1.100000e+03 1.300000e+03 2.545500e-03 1.404880e-04
1.300000e+03 1.600000e+03 1.124363e-03 7.227200e-05
1.600000e+03 2.000000e+03 4.019575e-04 1.921445e-05
2.000000e+03 2.500000e+03 1.275164e-04 6.747860e-06
2.500000e+03 4.000000e+03 1.901713e-05 1.230980e-06


==> anc/incl/MJJ_NNLO_NNPDF31_HT_DC.dat <==
5.000000e+01 1.000000e+02 2.439560e-02 6.152960e-04
1.000000e+02 1.500000e+02 2.773060e-02 4.849920e-04
1.500000e+02 2.000000e+02 3.218060e-02 5.587640e-04
2.000000e+02 2.600000e+02 3.915117e-02 5.711950e-04
2.600000e+02 3.200000e+02 4.336533e-02 6.056017e-04
3.200000e+02 3.900000e+02 4.323771e-02 6.082457e-04
3.900000e+02 4.700000e+02 3.465950e-02 5.225563e-04
4.700000e+02 5.500000e+02 2.690312e-02 4.744488e-04
5.500000e+02 6.500000e+02 1.865880e-02 3.739530e-04
6.500000e+02 7.500000e+02 1.238410e-02 3.936630e-04
7.500000e+02 9.000000e+02 8.470600e-03 2.135560e-04
9.000000e+02 1.100000e+03 4.175015e-03 1.629465e-04
1.100000e+03 1.300000e+03 2.583800e-03 1.541840e-04
1.300000e+03 1.600000e+03 1.135637e-03 7.841500e-05
1.600000e+03 2.000000e+03 4.056775e-04 2.120972e-05
2.000000e+03 2.500000e+03 1.280242e-04 7.499420e-06
2.500000e+03 4.000000e+03 1.904513e-05 1.384380e-06


==> anc/incl/MJJ_NNLO_NNPDF31_HT_DD.dat <==
5.000000e+01 1.000000e+02 2.501260e-02 8.930200e-04
1.000000e+02 1.500000e+02 2.900320e-02 7.242480e-04
1.500000e+02 2.000000e+02 3.249280e-02 9.137420e-04
2.000000e+02 2.600000e+02 4.106383e-02 9.307550e-04
2.600000e+02 3.200000e+02 4.531100e-02 9.593983e-04
3.200000e+02 3.900000e+02 4.562100e-02 9.982786e-04
3.900000e+02 4.700000e+02 3.532537e-02 8.420562e-04
4.700000e+02 5.500000e+02 2.797500e-02 7.778188e-04
5.500000e+02 6.500000e+02 1.891150e-02 6.011590e-04
6.500000e+02 7.500000e+02 1.250470e-02 6.745810e-04
7.500000e+02 9.000000e+02 8.770800e-03 3.213033e-04
9.000000e+02 1.100000e+03 4.147020e-03 2.792625e-04
1.100000e+03 1.300000e+03 2.786365e-03 2.594835e-04
1.300000e+03 1.600000e+03 1.169450e-03 1.365060e-04
1.600000e+03 2.000000e+03 4.126700e-04 3.203575e-05
2.000000e+03 2.500000e+03 1.312400e-04 1.011200e-05
2.500000e+03 4.000000e+03 1.962407e-05 2.147507e-06


==> anc/incl/MJJ_NNLO_NNPDF31_HT_UC.dat <==
5.000000e+01 1.000000e+02 2.514640e-02 6.942700e-04
1.000000e+02 1.500000e+02 2.889520e-02 5.487200e-04
1.500000e+02 2.000000e+02 3.288460e-02 6.608420e-04
2.000000e+02 2.600000e+02 4.057383e-02 6.773683e-04
2.600000e+02 3.200000e+02 4.477517e-02 7.094367e-04
3.200000e+02 3.900000e+02 4.472971e-02 7.232214e-04
3.900000e+02 4.700000e+02 3.550175e-02 6.137450e-04
4.700000e+02 5.500000e+02 2.766112e-02 5.594938e-04
5.500000e+02 6.500000e+02 1.903710e-02 4.334680e-04
6.500000e+02 7.500000e+02 1.256990e-02 4.704540e-04
7.500000e+02 9.000000e+02 8.688933e-03 2.395793e-04
9.000000e+02 1.100000e+03 4.234280e-03 1.908815e-04
1.100000e+03 1.300000e+03 2.673625e-03 1.779365e-04
1.300000e+03 1.600000e+03 1.162513e-03 9.368267e-05
1.600000e+03 2.000000e+03 4.109925e-04 2.314987e-05
2.000000e+03 2.500000e+03 1.307592e-04 7.805660e-06
2.500000e+03 4.000000e+03 1.951087e-05 1.509867e-06


==> anc/incl/MJJ_NNLO_NNPDF31_HT_UU.dat <==
5.000000e+01 1.000000e+02 2.511300e-02 7.421440e-04
1.000000e+02 1.500000e+02 2.887240e-02 5.856340e-04
1.500000e+02 2.000000e+02 3.291980e-02 7.213720e-04
2.000000e+02 2.600000e+02 4.063533e-02 7.357467e-04
2.600000e+02 3.200000e+02 4.509283e-02 7.680283e-04
3.200000e+02 3.900000e+02 4.492714e-02 7.921243e-04
3.900000e+02 4.700000e+02 3.551538e-02 6.781625e-04
4.700000e+02 5.500000e+02 2.778725e-02 6.257000e-04
5.500000e+02 6.500000e+02 1.901870e-02 4.955670e-04
6.500000e+02 7.500000e+02 1.261080e-02 5.417190e-04
7.500000e+02 9.000000e+02 8.746667e-03 2.776340e-04
9.000000e+02 1.100000e+03 4.202630e-03 2.311280e-04
1.100000e+03 1.300000e+03 2.737405e-03 2.169095e-04
1.300000e+03 1.600000e+03 1.170123e-03 1.108367e-04
1.600000e+03 2.000000e+03 4.130875e-04 2.843350e-05
2.000000e+03 2.500000e+03 1.295110e-04 9.711500e-06
2.500000e+03 4.000000e+03 1.917387e-05 1.918927e-06


==> anc/incl/PTJ_LO_NNPDF31_ET_CC.dat <==
1.000000e+02 1.300000e+02 3.245667e-01 1.451013e-04
1.300000e+02 1.700000e+02 2.036182e-01 8.186825e-05
1.700000e+02 2.200000e+02 1.294146e-01 5.035440e-05
2.200000e+02 3.000000e+02 8.889625e-02 3.395163e-05
3.000000e+02 4.000000e+02 4.484830e-02 1.641610e-05
4.000000e+02 5.000000e+02 1.757800e-02 6.673430e-06
5.000000e+02 6.000000e+02 7.368360e-03 3.041110e-06
6.000000e+02 8.000000e+02 2.490480e-03 9.180350e-07
8.000000e+02 1.000000e+03 6.469350e-04 2.989160e-07
1.000000e+03 1.500000e+03 1.146672e-04 5.434560e-08
1.500000e+03 2.000000e+03 1.005258e-05 7.751020e-09


==> anc/incl/PTJ_LO_NNPDF31_ET_CD.dat <==
1.000000e+02 1.300000e+02 4.048733e-01 1.835563e-04
1.300000e+02 1.700000e+02 2.553800e-01 1.042425e-04
1.700000e+02 2.200000e+02 1.632552e-01 6.448400e-05
2.200000e+02 3.000000e+02 1.128376e-01 4.363650e-05
3.000000e+02 4.000000e+02 5.750720e-02 2.126630e-05
4.000000e+02 5.000000e+02 2.280310e-02 8.743110e-06
5.000000e+02 6.000000e+02 9.653880e-03 4.023110e-06
6.000000e+02 8.000000e+02 3.299100e-03 1.227630e-06
8.000000e+02 1.000000e+03 8.692550e-04 4.047765e-07
1.000000e+03 1.500000e+03 1.565608e-04 7.458920e-08
1.500000e+03 2.000000e+03 1.408194e-05 1.088530e-08


==> anc/incl/PTJ_LO_NNPDF31_ET_CU.dat <==
1.000000e+02 1.300000e+02 2.639690e-01 1.166990e-04
1.300000e+02 1.700000e+02 1.648217e-01 6.546950e-05
1.700000e+02 2.200000e+02 1.042272e-01 4.006860e-05
2.200000e+02 3.000000e+02 7.120850e-02 2.693162e-05
3.000000e+02 4.000000e+02 3.560630e-02 1.293180e-05
4.000000e+02 5.000000e+02 1.381300e-02 5.204950e-06
5.000000e+02 6.000000e+02 5.739490e-03 2.351710e-06
6.000000e+02 8.000000e+02 1.921110e-03 7.032500e-07
8.000000e+02 1.000000e+03 4.927815e-04 2.264345e-07
1.000000e+03 1.500000e+03 8.611420e-05 4.067420e-08
1.500000e+03 2.000000e+03 7.378200e-06 5.679780e-09


==> anc/incl/PTJ_LO_NNPDF31_ET_DC.dat <==
1.000000e+02 1.300000e+02 2.736093e-01 1.219490e-04
1.300000e+02 1.700000e+02 1.717455e-01 6.881900e-05
1.700000e+02 2.200000e+02 1.091864e-01 4.232140e-05
2.200000e+02 3.000000e+02 7.497050e-02 2.851725e-05
3.000000e+02 4.000000e+02 3.787620e-02 1.381310e-05
4.000000e+02 5.000000e+02 1.487790e-02 5.624260e-06
5.000000e+02 6.000000e+02 6.245930e-03 2.564210e-06
6.000000e+02 8.000000e+02 2.113770e-03 7.738400e-07
8.000000e+02 1.000000e+03 5.496600e-04 2.518960e-07
1.000000e+03 1.500000e+03 9.747620e-05 4.578120e-08
1.500000e+03 2.000000e+03 8.545900e-06 6.527480e-09


==> anc/incl/PTJ_LO_NNPDF31_ET_DD.dat <==
1.000000e+02 1.300000e+02 3.912267e-01 1.755380e-04
1.300000e+02 1.700000e+02 2.452777e-01 9.901900e-05
1.700000e+02 2.200000e+02 1.558442e-01 6.091540e-05
2.200000e+02 3.000000e+02 1.071042e-01 4.110300e-05
3.000000e+02 4.000000e+02 5.394330e-02 1.983170e-05
4.000000e+02 5.000000e+02 2.108810e-02 8.046910e-06
5.000000e+02 6.000000e+02 8.824170e-03 3.665040e-06
6.000000e+02 8.000000e+02 2.978185e-03 1.106805e-06
8.000000e+02 1.000000e+03 7.726800e-04 3.605000e-07
1.000000e+03 1.500000e+03 1.368778e-04 6.556800e-08
1.500000e+03 2.000000e+03 1.199952e-05 9.354960e-09


==> anc/incl/PTJ_LO_NNPDF31_ET_UC.dat <==
1.000000e+02 1.300000e+02 3.131463e-01 1.388560e-04
1.300000e+02 1.700000e+02 1.954190e-01 7.788500e-05
1.700000e+02 2.200000e+02 1.235426e-01 4.767500e-05
2.200000e+02 3.000000e+02 8.443962e-02 3.206450e-05
3.000000e+02 4.000000e+02 4.216190e-02 1.536880e-05
4.000000e+02 5.000000e+02 1.632010e-02 6.175840e-06
5.000000e+02 6.000000e+02 6.770940e-03 2.789030e-06
6.000000e+02 8.000000e+02 2.263475e-03 8.342650e-07
8.000000e+02 1.000000e+03 5.799750e-04 2.686905e-07
1.000000e+03 1.500000e+03 1.012962e-04 4.828100e-08
1.500000e+03 2.000000e+03 8.678200e-06 6.744080e-09


==> anc/incl/PTJ_LO_NNPDF31_ET_UU.dat <==
1.000000e+02 1.300000e+02 3.359100e-01 1.517313e-04
1.300000e+02 1.700000e+02 2.120182e-01 8.618925e-05
1.700000e+02 2.200000e+02 1.355780e-01 5.330600e-05
2.200000e+02 3.000000e+02 9.366125e-02 3.604525e-05
3.000000e+02 4.000000e+02 4.781350e-02 1.760380e-05
4.000000e+02 5.000000e+02 1.900800e-02 7.250700e-06
5.000000e+02 6.000000e+02 8.061250e-03 3.338120e-06
6.000000e+02 8.000000e+02 2.758815e-03 1.018205e-06
8.000000e+02 1.000000e+03 7.277600e-04 3.356100e-07
1.000000e+03 1.500000e+03 1.311470e-04 6.181880e-08
1.500000e+03 2.000000e+03 1.179558e-05 9.018360e-09


==> anc/incl/PTJ_LO_NNPDF31_HT_CC.dat <==
1.000000e+02 1.300000e+02 2.497730e-01 1.095303e-04
1.300000e+02 1.700000e+02 1.529743e-01 5.956975e-05
1.700000e+02 2.200000e+02 9.436340e-02 3.530200e-05
2.200000e+02 3.000000e+02 6.228050e-02 2.296575e-05
3.000000e+02 4.000000e+02 2.997480e-02 1.059760e-05
4.000000e+02 5.000000e+02 1.116960e-02 4.018220e-06
5.000000e+02 6.000000e+02 4.464180e-03 1.706200e-06
6.000000e+02 8.000000e+02 1.423300e-03 4.705240e-07
8.000000e+02 1.000000e+03 3.402965e-04 1.365025e-07
1.000000e+03 1.500000e+03 5.453260e-05 2.192480e-08
1.500000e+03 2.000000e+03 4.020700e-06 2.556100e-09


==> anc/incl/PTJ_LO_NNPDF31_HT_CD.dat <==
1.000000e+02 1.300000e+02 3.059213e-01 1.354730e-04
1.300000e+02 1.700000e+02 1.879843e-01 7.392325e-05
1.700000e+02 2.200000e+02 1.163356e-01 4.391340e-05
2.200000e+02 3.000000e+02 7.700200e-02 2.858700e-05
3.000000e+02 4.000000e+02 3.727570e-02 1.323790e-05
4.000000e+02 5.000000e+02 1.398580e-02 5.043240e-06
5.000000e+02 6.000000e+02 5.620310e-03 2.148360e-06
6.000000e+02 8.000000e+02 1.801830e-03 5.939700e-07
8.000000e+02 1.000000e+03 4.336410e-04 1.728045e-07
1.000000e+03 1.500000e+03 6.995580e-05 2.784880e-08
1.500000e+03 2.000000e+03 5.212360e-06 3.274280e-09


==> anc/incl/PTJ_LO_NNPDF31_HT_CU.dat <==
1.000000e+02 1.300000e+02 2.064650e-01 8.982267e-05
1.300000e+02 1.700000e+02 1.260783e-01 4.870625e-05
1.700000e+02 2.200000e+02 7.754740e-02 2.880160e-05
2.200000e+02 3.000000e+02 5.105087e-02 1.872538e-05
3.000000e+02 4.000000e+02 2.444120e-02 8.612800e-06
4.000000e+02 5.000000e+02 9.050490e-03 3.251040e-06
5.000000e+02 6.000000e+02 3.599000e-03 1.376170e-06
6.000000e+02 8.000000e+02 1.141565e-03 3.785615e-07
8.000000e+02 1.000000e+03 2.712530e-04 1.095045e-07
1.000000e+03 1.500000e+03 4.319340e-05 1.752792e-08
1.500000e+03 2.000000e+03 3.152340e-06 2.026060e-09


==> anc/incl/PTJ_LO_NNPDF31_HT_DC.dat <==
1.000000e+02 1.300000e+02 2.141380e-01 9.369800e-05
1.300000e+02 1.700000e+02 1.313557e-01 5.105700e-05
1.700000e+02 2.200000e+02 8.115680e-02 3.030480e-05
2.200000e+02 3.000000e+02 5.364413e-02 1.973800e-05
3.000000e+02 4.000000e+02 2.589230e-02 9.138030e-06
4.000000e+02 5.000000e+02 9.681270e-03 3.478530e-06
5.000000e+02 6.000000e+02 3.879890e-03 1.481510e-06
6.000000e+02 8.000000e+02 1.240490e-03 4.097630e-07
8.000000e+02 1.000000e+03 2.975730e-04 1.192965e-07
1.000000e+03 1.500000e+03 4.783680e-05 1.922202e-08
1.500000e+03 2.000000e+03 3.542040e-06 2.250980e-09


==> anc/incl/PTJ_LO_NNPDF31_HT_DD.dat <==
1.000000e+02 1.300000e+02 2.951113e-01 1.297450e-04
1.300000e+02 1.700000e+02 1.804088e-01 7.040475e-05
1.700000e+02 2.200000e+02 1.110788e-01 4.164600e-05
2.200000e+02 3.000000e+02 7.318488e-02 2.705538e-05
3.000000e+02 4.000000e+02 3.510540e-02 1.243720e-05
4.000000e+02 5.000000e+02 1.302970e-02 4.694030e-06
5.000000e+02 6.000000e+02 5.191160e-03 1.986170e-06
6.000000e+02 8.000000e+02 1.649720e-03 5.458750e-07
8.000000e+02 1.000000e+03 3.929290e-04 1.577180e-07
1.000000e+03 1.500000e+03 6.274000e-05 2.524080e-08
1.500000e+03 2.000000e+03 4.603380e-06 2.927780e-09


==> anc/incl/PTJ_LO_NNPDF31_HT_UC.dat <==
1.000000e+02 1.300000e+02 2.408323e-01 1.050030e-04
1.300000e+02 1.700000e+02 1.468332e-01 5.682825e-05
1.700000e+02 2.200000e+02 9.016940e-02 3.355160e-05
2.200000e+02 3.000000e+02 5.927138e-02 2.178800e-05
3.000000e+02 4.000000e+02 2.829550e-02 9.988680e-06
4.000000e+02 5.000000e+02 1.044200e-02 3.755470e-06
5.000000e+02 6.000000e+02 4.141030e-03 1.584900e-06
6.000000e+02 8.000000e+02 1.309805e-03 4.346990e-07
8.000000e+02 1.000000e+03 3.101995e-04 1.252985e-07
1.000000e+03 1.500000e+03 4.923980e-05 1.999270e-08
1.500000e+03 2.000000e+03 3.578340e-06 2.300720e-09


==> anc/incl/PTJ_LO_NNPDF31_HT_UU.dat <==
1.000000e+02 1.300000e+02 2.589353e-01 1.143693e-04
1.300000e+02 1.700000e+02 1.594052e-01 6.254875e-05
1.700000e+02 2.200000e+02 9.883320e-02 3.722520e-05
2.200000e+02 3.000000e+02 6.553138e-02 2.426638e-05
3.000000e+02 4.000000e+02 3.182890e-02 1.128020e-05
4.000000e+02 5.000000e+02 1.198950e-02 4.317220e-06
5.000000e+02 6.000000e+02 4.833300e-03 1.845550e-06
6.000000e+02 8.000000e+02 1.554550e-03 5.119850e-07
8.000000e+02 1.000000e+03 3.755580e-04 1.495605e-07
1.000000e+03 1.500000e+03 6.080520e-05 2.419060e-08
1.500000e+03 2.000000e+03 4.552620e-06 2.858640e-09


==> anc/incl/PTJ_NLO_NNPDF31_ET_CC.dat <==
1.000000e+02 1.300000e+02 4.937867e-01 1.227017e-03
1.300000e+02 1.700000e+02 3.117050e-01 6.146375e-04
1.700000e+02 2.200000e+02 1.936518e-01 3.735280e-04
2.200000e+02 3.000000e+02 1.110392e-01 2.300675e-04
3.000000e+02 4.000000e+02 4.930120e-02 9.635210e-05
4.000000e+02 5.000000e+02 1.909110e-02 3.953040e-05
5.000000e+02 6.000000e+02 7.718570e-03 1.755700e-05
6.000000e+02 8.000000e+02 2.496695e-03 4.808540e-06
8.000000e+02 1.000000e+03 5.935000e-04 1.597870e-06
1.000000e+03 1.500000e+03 9.350800e-05 2.720160e-07
1.500000e+03 2.000000e+03 6.260120e-06 4.000980e-08


==> anc/incl/PTJ_NLO_NNPDF31_ET_CD.dat <==
1.000000e+02 1.300000e+02 5.527433e-01 1.704727e-03
1.300000e+02 1.700000e+02 3.506500e-01 8.630025e-04
1.700000e+02 2.200000e+02 2.174400e-01 5.348260e-04
2.200000e+02 3.000000e+02 1.180006e-01 3.351263e-04
3.000000e+02 4.000000e+02 4.993840e-02 1.483630e-04
4.000000e+02 5.000000e+02 1.930370e-02 6.460430e-05
5.000000e+02 6.000000e+02 7.687010e-03 3.062120e-05
6.000000e+02 8.000000e+02 2.444305e-03 9.215200e-06
8.000000e+02 1.000000e+03 5.561750e-04 3.307655e-06
1.000000e+03 1.500000e+03 8.123360e-05 6.079700e-07
1.500000e+03 2.000000e+03 4.214360e-06 9.302180e-08


==> anc/incl/PTJ_NLO_NNPDF31_ET_CU.dat <==
1.000000e+02 1.300000e+02 4.382800e-01 9.138433e-04
1.300000e+02 1.700000e+02 2.754050e-01 4.589400e-04
1.700000e+02 2.200000e+02 1.711282e-01 2.777600e-04
2.200000e+02 3.000000e+02 1.014119e-01 1.719425e-04
3.000000e+02 4.000000e+02 4.611660e-02 7.196630e-05
4.000000e+02 5.000000e+02 1.778730e-02 2.855760e-05
5.000000e+02 6.000000e+02 7.216170e-03 1.222640e-05
6.000000e+02 8.000000e+02 2.342560e-03 3.196140e-06
8.000000e+02 1.000000e+03 5.646600e-04 9.831450e-07
1.000000e+03 1.500000e+03 9.104420e-05 1.526920e-07
1.500000e+03 2.000000e+03 6.505800e-06 2.020400e-08


==> anc/incl/PTJ_NLO_NNPDF31_ET_DC.dat <==
1.000000e+02 1.300000e+02 4.456933e-01 9.625833e-04
1.300000e+02 1.700000e+02 2.811600e-01 4.882525e-04
1.700000e+02 2.200000e+02 1.751602e-01 2.974500e-04
2.200000e+02 3.000000e+02 1.036293e-01 1.836563e-04
3.000000e+02 4.000000e+02 4.707340e-02 7.781250e-05
4.000000e+02 5.000000e+02 1.823590e-02 3.137330e-05
5.000000e+02 6.000000e+02 7.415480e-03 1.365680e-05
6.000000e+02 8.000000e+02 2.411845e-03 3.607120e-06
8.000000e+02 1.000000e+03 5.807750e-04 1.121765e-06
1.000000e+03 1.500000e+03 9.338940e-05 1.768330e-07
1.500000e+03 2.000000e+03 6.560500e-06 2.408900e-08


==> anc/incl/PTJ_NLO_NNPDF31_ET_DD.dat <==
1.000000e+02 1.300000e+02 5.444033e-01 1.617563e-03
1.300000e+02 1.700000e+02 3.441025e-01 8.094675e-04
1.700000e+02 2.200000e+02 2.130460e-01 4.976940e-04
2.200000e+02 3.000000e+02 1.164105e-01 3.130600e-04
3.000000e+02 4.000000e+02 4.987500e-02 1.366130e-04
4.000000e+02 5.000000e+02 1.933220e-02 5.845220e-05
5.000000e+02 6.000000e+02 7.748000e-03 2.723390e-05
6.000000e+02 8.000000e+02 2.485635e-03 8.117200e-06
8.000000e+02 1.000000e+03 5.788300e-04 2.877820e-06
1.000000e+03 1.500000e+03 8.801140e-05 5.222700e-07
1.500000e+03 2.000000e+03 5.370140e-06 7.794420e-08


==> anc/incl/PTJ_NLO_NNPDF31_ET_UC.dat <==
1.000000e+02 1.300000e+02 4.871500e-01 1.166730e-03
1.300000e+02 1.700000e+02 3.064125e-01 5.788900e-04
1.700000e+02 2.200000e+02 1.899908e-01 3.494440e-04
2.200000e+02 3.000000e+02 1.093862e-01 2.160063e-04
3.000000e+02 4.000000e+02 4.879970e-02 8.944050e-05
4.000000e+02 5.000000e+02 1.885090e-02 3.610010e-05
5.000000e+02 6.000000e+02 7.620840e-03 1.577590e-05
6.000000e+02 8.000000e+02 2.466640e-03 4.284145e-06
8.000000e+02 1.000000e+03 5.897600e-04 1.410205e-06
1.000000e+03 1.500000e+03 9.381440e-05 2.374280e-07
1.500000e+03 2.000000e+03 6.514760e-06 3.414900e-08


==> anc/incl/PTJ_NLO_NNPDF31_ET_UU.dat <==
1.000000e+02 1.300000e+02 5.029333e-01 1.295003e-03
1.300000e+02 1.700000e+02 3.188100e-01 6.563450e-04
1.700000e+02 2.200000e+02 1.985778e-01 4.019860e-04
2.200000e+02 3.000000e+02 1.135420e-01 2.467600e-04
3.000000e+02 4.000000e+02 5.017040e-02 1.048910e-04
4.000000e+02 5.000000e+02 1.945980e-02 4.380940e-05
5.000000e+02 6.000000e+02 7.860210e-03 1.984670e-05
6.000000e+02 8.000000e+02 2.536600e-03 5.495350e-06
8.000000e+02 1.000000e+03 5.972200e-04 1.847165e-06
1.000000e+03 1.500000e+03 9.254620e-05 3.192140e-07
1.500000e+03 2.000000e+03 5.807340e-06 4.827920e-08


==> anc/incl/PTJ_NLO_NNPDF31_HT_CC.dat <==
1.000000e+02 1.300000e+02 4.242733e-01 8.475367e-04
1.300000e+02 1.700000e+02 2.634675e-01 4.048650e-04
1.700000e+02 2.200000e+02 1.614532e-01 2.368120e-04
2.200000e+02 3.000000e+02 9.542325e-02 1.409463e-04
3.000000e+02 4.000000e+02 4.310000e-02 5.672740e-05
4.000000e+02 5.000000e+02 1.630940e-02 2.097700e-05
5.000000e+02 6.000000e+02 6.531360e-03 8.244580e-06
6.000000e+02 8.000000e+02 2.084660e-03 1.969900e-06
8.000000e+02 1.000000e+03 4.945245e-04 5.334350e-07
1.000000e+03 1.500000e+03 7.839080e-05 7.358520e-08
1.500000e+03 2.000000e+03 5.515840e-06 7.240140e-09


==> anc/incl/PTJ_NLO_NNPDF31_HT_CD.dat <==
1.000000e+02 1.300000e+02 4.786200e-01 1.134930e-03
1.300000e+02 1.700000e+02 2.986825e-01 5.397250e-04
1.700000e+02 2.200000e+02 1.831900e-01 3.163580e-04
2.200000e+02 3.000000e+02 1.057984e-01 1.866475e-04
3.000000e+02 4.000000e+02 4.719730e-02 7.427350e-05
4.000000e+02 5.000000e+02 1.802990e-02 2.778940e-05
5.000000e+02 6.000000e+02 7.258380e-03 1.096310e-05
6.000000e+02 8.000000e+02 2.332050e-03 2.596975e-06
8.000000e+02 1.000000e+03 5.567600e-04 7.041100e-07
1.000000e+03 1.500000e+03 8.892280e-05 9.687220e-08
1.500000e+03 2.000000e+03 6.330960e-06 9.675440e-09


==> anc/incl/PTJ_NLO_NNPDF31_HT_CU.dat <==
1.000000e+02 1.300000e+02 3.754300e-01 6.481767e-04
1.300000e+02 1.700000e+02 2.321577e-01 3.083625e-04
1.700000e+02 2.200000e+02 1.421066e-01 1.795736e-04
2.200000e+02 3.000000e+02 8.528637e-02 1.074266e-04
3.000000e+02 4.000000e+02 3.878730e-02 4.348860e-05
4.000000e+02 5.000000e+02 1.455540e-02 1.592660e-05
5.000000e+02 6.000000e+02 5.799140e-03 6.226740e-06
6.000000e+02 8.000000e+02 1.839855e-03 1.488750e-06
8.000000e+02 1.000000e+03 4.338140e-04 4.011865e-07
1.000000e+03 1.500000e+03 6.828520e-05 5.499280e-08
1.500000e+03 2.000000e+03 4.750120e-06 5.308860e-09


==> anc/incl/PTJ_NLO_NNPDF31_HT_DC.dat <==
1.000000e+02 1.300000e+02 3.816267e-01 6.799700e-04
1.300000e+02 1.700000e+02 2.368355e-01 3.260275e-04
1.700000e+02 2.200000e+02 1.453444e-01 1.909238e-04
2.200000e+02 3.000000e+02 8.720612e-02 1.139499e-04
3.000000e+02 4.000000e+02 3.973300e-02 4.653220e-05
4.000000e+02 5.000000e+02 1.500020e-02 1.725290e-05
5.000000e+02 6.000000e+02 6.004190e-03 6.810050e-06
6.000000e+02 8.000000e+02 1.914360e-03 1.637090e-06
8.000000e+02 1.000000e+03 4.539000e-04 4.443940e-07
1.000000e+03 1.500000e+03 7.193140e-05 6.137640e-08
1.500000e+03 2.000000e+03 5.056040e-06 6.034920e-09


==> anc/incl/PTJ_NLO_NNPDF31_HT_DD.dat <==
1.000000e+02 1.300000e+02 4.723100e-01 1.080317e-03
1.300000e+02 1.700000e+02 2.936850e-01 5.093900e-04
1.700000e+02 2.200000e+02 1.797432e-01 2.967680e-04
2.200000e+02 3.000000e+02 1.040794e-01 1.757712e-04
3.000000e+02 4.000000e+02 4.649400e-02 6.935420e-05
4.000000e+02 5.000000e+02 1.766930e-02 2.560180e-05
5.000000e+02 6.000000e+02 7.085640e-03 9.998130e-06
6.000000e+02 8.000000e+02 2.266360e-03 2.359860e-06
8.000000e+02 1.000000e+03 5.384950e-04 6.366650e-07
1.000000e+03 1.500000e+03 8.545700e-05 8.725980e-08
1.500000e+03 2.000000e+03 6.026440e-06 8.631200e-09


==> anc/incl/PTJ_NLO_NNPDF31_HT_UC.dat <==
1.000000e+02 1.300000e+02 4.185567e-01 8.084200e-04
1.300000e+02 1.700000e+02 2.590225e-01 3.833725e-04
1.700000e+02 2.200000e+02 1.583686e-01 2.230600e-04
2.200000e+02 3.000000e+02 9.372163e-02 1.331650e-04
3.000000e+02 4.000000e+02 4.230460e-02 5.319750e-05
4.000000e+02 5.000000e+02 1.591760e-02 1.943480e-05
5.000000e+02 6.000000e+02 6.346710e-03 7.572620e-06
6.000000e+02 8.000000e+02 2.016055e-03 1.803015e-06
8.000000e+02 1.000000e+03 4.757265e-04 4.857705e-07
1.000000e+03 1.500000e+03 7.491320e-05 6.675860e-08
1.500000e+03 2.000000e+03 5.218040e-06 6.507320e-09


==> anc/incl/PTJ_NLO_NNPDF31_HT_UU.dat <==
1.000000e+02 1.300000e+02 4.313067e-01 8.916833e-04
1.300000e+02 1.700000e+02 2.688625e-01 4.298075e-04
1.700000e+02 2.200000e+02 1.651868e-01 2.529100e-04
2.200000e+02 3.000000e+02 9.753400e-02 1.500738e-04
3.000000e+02 4.000000e+02 4.408210e-02 6.098450e-05
4.000000e+02 5.000000e+02 1.677740e-02 2.285210e-05
5.000000e+02 6.000000e+02 6.748350e-03 9.078180e-06
6.000000e+02 8.000000e+02 2.164255e-03 2.181065e-06
8.000000e+02 1.000000e+03 5.160850e-04 5.949000e-07
1.000000e+03 1.500000e+03 8.235180e-05 8.269380e-08
1.500000e+03 2.000000e+03 5.852460e-06 8.289960e-09


==> anc/incl/PTJ_NNLO_NNPDF31_ET_CC.dat <==
1.000000e+02 1.300000e+02 4.266567e-01 8.413500e-03
1.300000e+02 1.700000e+02 2.777175e-01 4.401600e-03
1.700000e+02 2.200000e+02 1.749998e-01 2.782060e-03
2.200000e+02 3.000000e+02 9.442425e-02 2.217075e-03
3.000000e+02 4.000000e+02 4.105080e-02 1.221250e-03
4.000000e+02 5.000000e+02 1.537580e-02 2.907790e-04
5.000000e+02 6.000000e+02 6.110420e-03 1.337900e-04
6.000000e+02 8.000000e+02 1.923760e-03 4.232645e-05
8.000000e+02 1.000000e+03 4.292640e-04 1.312325e-05
1.000000e+03 1.500000e+03 6.948900e-05 3.336260e-06
1.500000e+03 2.000000e+03 4.678400e-06 2.516620e-07


==> anc/incl/PTJ_NNLO_NNPDF31_ET_CD.dat <==
1.000000e+02 1.300000e+02 3.779200e-01 1.241600e-02
1.300000e+02 1.700000e+02 2.532700e-01 6.584350e-03
1.700000e+02 2.200000e+02 1.596732e-01 4.322400e-03
2.200000e+02 3.000000e+02 8.356125e-02 3.560350e-03
3.000000e+02 4.000000e+02 3.536520e-02 1.991310e-03
4.000000e+02 5.000000e+02 1.276930e-02 4.896720e-04
5.000000e+02 6.000000e+02 5.005260e-03 2.346540e-04
6.000000e+02 8.000000e+02 1.527880e-03 7.525500e-05
8.000000e+02 1.000000e+03 3.261230e-04 2.668590e-05
1.000000e+03 1.500000e+03 5.556420e-05 6.664920e-06
1.500000e+03 2.000000e+03 4.427120e-06 7.521480e-07


==> anc/incl/PTJ_NNLO_NNPDF31_ET_CU.dat <==
1.000000e+02 1.300000e+02 4.378933e-01 6.154467e-03
1.300000e+02 1.700000e+02 2.809050e-01 3.205875e-03
1.700000e+02 2.200000e+02 1.765542e-01 1.952230e-03
2.200000e+02 3.000000e+02 9.810300e-02 1.492325e-03
3.000000e+02 4.000000e+02 4.346130e-02 8.019460e-04
4.000000e+02 5.000000e+02 1.648910e-02 1.940720e-04
5.000000e+02 6.000000e+02 6.600790e-03 8.666190e-05
6.000000e+02 8.000000e+02 2.102490e-03 2.798975e-05
8.000000e+02 1.000000e+03 4.833980e-04 8.132650e-06
1.000000e+03 1.500000e+03 7.836880e-05 2.073940e-06
1.500000e+03 2.000000e+03 5.305040e-06 1.331048e-07


==> anc/incl/PTJ_NNLO_NNPDF31_ET_DC.dat <==
1.000000e+02 1.300000e+02 4.377967e-01 6.462567e-03
1.300000e+02 1.700000e+02 2.813000e-01 3.380900e-03
1.700000e+02 2.200000e+02 1.769436e-01 2.082660e-03
2.200000e+02 3.000000e+02 9.807438e-02 1.605925e-03
3.000000e+02 4.000000e+02 4.325850e-02 8.725470e-04
4.000000e+02 5.000000e+02 1.637260e-02 2.137150e-04
5.000000e+02 6.000000e+02 6.545150e-03 9.654780e-05
6.000000e+02 8.000000e+02 2.077270e-03 3.126300e-05
8.000000e+02 1.000000e+03 4.731560e-04 9.291000e-06
1.000000e+03 1.500000e+03 7.640640e-05 2.391220e-06
1.500000e+03 2.000000e+03 5.085220e-06 1.577058e-07


==> anc/incl/PTJ_NNLO_NNPDF31_ET_DD.dat <==
1.000000e+02 1.300000e+02 3.852600e-01 1.180783e-02
1.300000e+02 1.700000e+02 2.577250e-01 6.230600e-03
1.700000e+02 2.200000e+02 1.629864e-01 4.038560e-03
2.200000e+02 3.000000e+02 8.570600e-02 3.290775e-03
3.000000e+02 4.000000e+02 3.668810e-02 1.818630e-03
4.000000e+02 5.000000e+02 1.340830e-02 4.404110e-04
5.000000e+02 6.000000e+02 5.290580e-03 2.086390e-04
6.000000e+02 8.000000e+02 1.641210e-03 6.645750e-05
8.000000e+02 1.000000e+03 3.573045e-04 2.305430e-05
1.000000e+03 1.500000e+03 6.045460e-05 5.693580e-06
1.500000e+03 2.000000e+03 4.428060e-06 6.198040e-07


==> anc/incl/PTJ_NNLO_NNPDF31_ET_UC.dat <==
1.000000e+02 1.300000e+02 4.298267e-01 8.017600e-03
1.300000e+02 1.700000e+02 2.794425e-01 4.177800e-03
1.700000e+02 2.200000e+02 1.761028e-01 2.610040e-03
2.200000e+02 3.000000e+02 9.528900e-02 2.059775e-03
3.000000e+02 4.000000e+02 4.168220e-02 1.121830e-03
4.000000e+02 5.000000e+02 1.569140e-02 2.640670e-04
5.000000e+02 6.000000e+02 6.254790e-03 1.201780e-04
6.000000e+02 8.000000e+02 1.981945e-03 3.789960e-05
8.000000e+02 1.000000e+03 4.479505e-04 1.151045e-05
1.000000e+03 1.500000e+03 7.284540e-05 2.896640e-06
1.500000e+03 2.000000e+03 4.929280e-06 2.128880e-07


==> anc/incl/PTJ_NNLO_NNPDF31_ET_UU.dat <==
1.000000e+02 1.300000e+02 4.246467e-01 8.852733e-03
1.300000e+02 1.700000e+02 2.767525e-01 4.655075e-03
1.700000e+02 2.200000e+02 1.742954e-01 2.980720e-03
2.200000e+02 3.000000e+02 9.362487e-02 2.398662e-03
3.000000e+02 4.000000e+02 4.035960e-02 1.337040e-03
4.000000e+02 5.000000e+02 1.500880e-02 3.233410e-04
5.000000e+02 6.000000e+02 5.937220e-03 1.506540e-04
6.000000e+02 8.000000e+02 1.851700e-03 4.782140e-05
8.000000e+02 1.000000e+03 4.057630e-04 1.519610e-05
1.000000e+03 1.500000e+03 6.515360e-05 3.900140e-06
1.500000e+03 2.000000e+03 4.375780e-06 3.050040e-07


==> anc/incl/PTJ_NNLO_NNPDF31_HT_CC.dat <==
1.000000e+02 1.300000e+02 4.397633e-01 5.613467e-03
1.300000e+02 1.700000e+02 2.801425e-01 2.824050e-03
1.700000e+02 2.200000e+02 1.749530e-01 1.614098e-03
2.200000e+02 3.000000e+02 9.817463e-02 1.121400e-03
3.000000e+02 4.000000e+02 4.389540e-02 5.539640e-04
4.000000e+02 5.000000e+02 1.671690e-02 1.305600e-04
5.000000e+02 6.000000e+02 6.705920e-03 5.102130e-05
6.000000e+02 8.000000e+02 2.145040e-03 1.481180e-05
8.000000e+02 1.000000e+03 5.064450e-04 3.552820e-06
1.000000e+03 1.500000e+03 8.188880e-05 8.366760e-07
1.500000e+03 2.000000e+03 5.747680e-06 4.106200e-08


==> anc/incl/PTJ_NNLO_NNPDF31_HT_CD.dat <==
1.000000e+02 1.300000e+02 4.368167e-01 7.484467e-03
1.300000e+02 1.700000e+02 2.824000e-01 3.755025e-03
1.700000e+02 2.200000e+02 1.774086e-01 2.198880e-03
2.200000e+02 3.000000e+02 9.748650e-02 1.570888e-03
3.000000e+02 4.000000e+02 4.326470e-02 7.929590e-04
4.000000e+02 5.000000e+02 1.655470e-02 1.771360e-04
5.000000e+02 6.000000e+02 6.639230e-03 6.956150e-05
6.000000e+02 8.000000e+02 2.127705e-03 1.985785e-05
8.000000e+02 1.000000e+03 5.009050e-04 4.797390e-06
1.000000e+03 1.500000e+03 8.150700e-05 1.114464e-06
1.500000e+03 2.000000e+03 5.724360e-06 5.518960e-08


==> anc/incl/PTJ_NNLO_NNPDF31_HT_CU.dat <==
1.000000e+02 1.300000e+02 4.272200e-01 4.477600e-03
1.300000e+02 1.700000e+02 2.693525e-01 2.248505e-03
1.700000e+02 2.200000e+02 1.673006e-01 1.257392e-03
2.200000e+02 3.000000e+02 9.553837e-02 8.488450e-04
3.000000e+02 4.000000e+02 4.299040e-02 4.083280e-04
4.000000e+02 5.000000e+02 1.627350e-02 1.015930e-04
5.000000e+02 6.000000e+02 6.523590e-03 3.937560e-05
6.000000e+02 8.000000e+02 2.080225e-03 1.148385e-05
8.000000e+02 1.000000e+03 4.906610e-04 2.751810e-06
1.000000e+03 1.500000e+03 7.884980e-05 6.536220e-07
1.500000e+03 2.000000e+03 5.515420e-06 3.203940e-08


==> anc/incl/PTJ_NNLO_NNPDF31_HT_DC.dat <==
1.000000e+02 1.300000e+02 4.285233e-01 4.684833e-03
1.300000e+02 1.700000e+02 2.707575e-01 2.360788e-03
1.700000e+02 2.200000e+02 1.684088e-01 1.332100e-03
2.200000e+02 3.000000e+02 9.605963e-02 9.038425e-04
3.000000e+02 4.000000e+02 4.319990e-02 4.386150e-04
4.000000e+02 5.000000e+02 1.638630e-02 1.098700e-04
5.000000e+02 6.000000e+02 6.582520e-03 4.290630e-05
6.000000e+02 8.000000e+02 2.102390e-03 1.254220e-05
8.000000e+02 1.000000e+03 4.965175e-04 3.046195e-06
1.000000e+03 1.500000e+03 8.007280e-05 7.288620e-07
1.500000e+03 2.000000e+03 5.618100e-06 3.606260e-08


==> anc/incl/PTJ_NNLO_NNPDF31_HT_DD.dat <==
1.000000e+02 1.300000e+02 4.389033e-01 7.144667e-03
1.300000e+02 1.700000e+02 2.833525e-01 3.570675e-03
1.700000e+02 2.200000e+02 1.778630e-01 2.069620e-03
2.200000e+02 3.000000e+02 9.791437e-02 1.467900e-03
3.000000e+02 4.000000e+02 4.357370e-02 7.331060e-04
4.000000e+02 5.000000e+02 1.667810e-02 1.627610e-04
5.000000e+02 6.000000e+02 6.689160e-03 6.346170e-05
6.000000e+02 8.000000e+02 2.144945e-03 1.808440e-05
8.000000e+02 1.000000e+03 5.060600e-04 4.311755e-06
1.000000e+03 1.500000e+03 8.218860e-05 9.935600e-07
1.500000e+03 2.000000e+03 5.787580e-06 4.879060e-08


==> anc/incl/PTJ_NNLO_NNPDF31_HT_UC.dat <==
1.000000e+02 1.300000e+02 4.401600e-01 5.367267e-03
1.300000e+02 1.700000e+02 2.799150e-01 2.691200e-03
1.700000e+02 2.200000e+02 1.746014e-01 1.524464e-03
2.200000e+02 3.000000e+02 9.810600e-02 1.052709e-03
3.000000e+02 4.000000e+02 4.392430e-02 5.151200e-04
4.000000e+02 5.000000e+02 1.670780e-02 1.207480e-04
5.000000e+02 6.000000e+02 6.693760e-03 4.686280e-05
6.000000e+02 8.000000e+02 2.139005e-03 1.357315e-05
8.000000e+02 1.000000e+03 5.049100e-04 3.216005e-06
1.000000e+03 1.500000e+03 8.139080e-05 7.511180e-07
1.500000e+03 2.000000e+03 5.705460e-06 3.661960e-08


==> anc/incl/PTJ_NNLO_NNPDF31_HT_UU.dat <==
1.000000e+02 1.300000e+02 4.402200e-01 5.885000e-03
1.300000e+02 1.700000e+02 2.809525e-01 2.973075e-03
1.700000e+02 2.200000e+02 1.756722e-01 1.716462e-03
2.200000e+02 3.000000e+02 9.841287e-02 1.199826e-03
3.000000e+02 4.000000e+02 4.392150e-02 5.986510e-04
4.000000e+02 5.000000e+02 1.674190e-02 1.421230e-04
5.000000e+02 6.000000e+02 6.723360e-03 5.597720e-05
6.000000e+02 8.000000e+02 2.151805e-03 1.627800e-05
8.000000e+02 1.000000e+03 5.078450e-04 3.962035e-06
1.000000e+03 1.500000e+03 8.234220e-05 9.396520e-07
1.500000e+03 2.000000e+03 5.779480e-06 4.663840e-08


==> anc/incl/YJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 2.500000e-01 2.138116e+01 7.418560e-03
2.500000e-01 5.000000e-01 2.102036e+01 7.594120e-03
5.000000e-01 7.500000e-01 2.030716e+01 7.922280e-03
7.500000e-01 1.000000e+00 1.922604e+01 8.346920e-03
1.000000e+00 1.250000e+00 1.773880e+01 8.718240e-03
1.250000e+00 1.500000e+00 1.590092e+01 9.015680e-03
1.500000e+00 1.750000e+00 1.372708e+01 8.989480e-03
1.750000e+00 2.000000e+00 1.140552e+01 8.684680e-03
2.000000e+00 2.250000e+00 9.041480e+00 8.124640e-03
2.250000e+00 2.500000e+00 6.788000e+00 7.403600e-03


==> anc/incl/YJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 2.500000e-01 2.690852e+01 9.319080e-03
2.500000e-01 5.000000e-01 2.646304e+01 9.554520e-03
5.000000e-01 7.500000e-01 2.558312e+01 9.998000e-03
7.500000e-01 1.000000e+00 2.424684e+01 1.057372e-02
1.000000e+00 1.250000e+00 2.240328e+01 1.109144e-02
1.250000e+00 1.500000e+00 2.011916e+01 1.151884e-02
1.500000e+00 1.750000e+00 1.740792e+01 1.154160e-02
1.750000e+00 2.000000e+00 1.450380e+01 1.119628e-02
2.000000e+00 2.250000e+00 1.153784e+01 1.052504e-02
2.250000e+00 2.500000e+00 8.696640e+00 9.636680e-03


==> anc/incl/YJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 2.500000e-01 1.725740e+01 6.000080e-03
2.500000e-01 5.000000e-01 1.696140e+01 6.134080e-03
5.000000e-01 7.500000e-01 1.637588e+01 6.382680e-03
7.500000e-01 1.000000e+00 1.548976e+01 6.703520e-03
1.000000e+00 1.250000e+00 1.427364e+01 6.976440e-03
1.250000e+00 1.500000e+00 1.277416e+01 7.188280e-03
1.500000e+00 1.750000e+00 1.100600e+01 7.137680e-03
1.750000e+00 2.000000e+00 9.122360e+00 6.871600e-03
2.000000e+00 2.250000e+00 7.209280e+00 6.401680e-03
2.250000e+00 2.500000e+00 5.393480e+00 5.809680e-03


==> anc/incl/YJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 2.500000e-01 1.804524e+01 6.236880e-03
2.500000e-01 5.000000e-01 1.774056e+01 6.384280e-03
5.000000e-01 7.500000e-01 1.713804e+01 6.659680e-03
7.500000e-01 1.000000e+00 1.622484e+01 7.016120e-03
1.000000e+00 1.250000e+00 1.496872e+01 7.327840e-03
1.250000e+00 1.500000e+00 1.341656e+01 7.577280e-03
1.500000e+00 1.750000e+00 1.158108e+01 7.555160e-03
1.750000e+00 2.000000e+00 9.621040e+00 7.298640e-03
2.000000e+00 2.250000e+00 7.625480e+00 6.827840e-03
2.250000e+00 2.500000e+00 5.723840e+00 6.221240e-03


==> anc/incl/YJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 2.500000e-01 2.573760e+01 8.971400e-03
2.500000e-01 5.000000e-01 2.530360e+01 9.183960e-03
5.000000e-01 7.500000e-01 2.444604e+01 9.581680e-03
7.500000e-01 1.000000e+00 2.314596e+01 1.009616e-02
1.000000e+00 1.250000e+00 2.135720e+01 1.054592e-02
1.250000e+00 1.500000e+00 1.914652e+01 1.090668e-02
1.500000e+00 1.750000e+00 1.653116e+01 1.087520e-02
1.750000e+00 2.000000e+00 1.373768e+01 1.050708e-02
2.000000e+00 2.250000e+00 1.089260e+01 9.829720e-03
2.250000e+00 2.500000e+00 8.179600e+00 8.958520e-03


==> anc/incl/YJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 2.500000e-01 2.044904e+01 7.137080e-03
2.500000e-01 5.000000e-01 2.009852e+01 7.296720e-03
5.000000e-01 7.500000e-01 1.940536e+01 7.592960e-03
7.500000e-01 1.000000e+00 1.835620e+01 7.975200e-03
1.000000e+00 1.250000e+00 1.691616e+01 8.300320e-03
1.250000e+00 1.500000e+00 1.514048e+01 8.553000e-03
1.500000e+00 1.750000e+00 1.304620e+01 8.492880e-03
1.750000e+00 2.000000e+00 1.081496e+01 8.176720e-03
2.000000e+00 2.250000e+00 8.548480e+00 7.617680e-03
2.250000e+00 2.500000e+00 6.396560e+00 6.913960e-03


==> anc/incl/YJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 2.500000e-01 2.235596e+01 7.706400e-03
2.500000e-01 5.000000e-01 2.198556e+01 7.900840e-03
5.000000e-01 7.500000e-01 2.125364e+01 8.266800e-03
7.500000e-01 1.000000e+00 2.014228e+01 8.742040e-03
1.000000e+00 1.250000e+00 1.860928e+01 9.169480e-03
1.250000e+00 1.500000e+00 1.671008e+01 9.521960e-03
1.500000e+00 1.750000e+00 1.445628e+01 9.540560e-03
1.750000e+00 2.000000e+00 1.204248e+01 9.254560e-03
2.000000e+00 2.250000e+00 9.577760e+00 8.699520e-03
2.250000e+00 2.500000e+00 7.217560e+00 7.964200e-03


==> anc/incl/YJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 2.500000e-01 1.548016e+01 5.402920e-03
2.500000e-01 5.000000e-01 1.521580e+01 5.518360e-03
5.000000e-01 7.500000e-01 1.469024e+01 5.730680e-03
7.500000e-01 1.000000e+00 1.389636e+01 6.004600e-03
1.000000e+00 1.250000e+00 1.280848e+01 6.235320e-03
1.250000e+00 1.500000e+00 1.146980e+01 6.418440e-03
1.500000e+00 1.750000e+00 9.893440e+00 6.376840e-03
1.750000e+00 2.000000e+00 8.209480e+00 6.144200e-03
2.000000e+00 2.250000e+00 6.493560e+00 5.730120e-03
2.250000e+00 2.500000e+00 4.866080e+00 5.203880e-03


==> anc/incl/YJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 2.500000e-01 1.901940e+01 6.624760e-03
2.500000e-01 5.000000e-01 1.869968e+01 6.774200e-03
5.000000e-01 7.500000e-01 1.806424e+01 7.051040e-03
7.500000e-01 1.000000e+00 1.710308e+01 7.408680e-03
1.000000e+00 1.250000e+00 1.578336e+01 7.718440e-03
1.250000e+00 1.500000e+00 1.415636e+01 7.972280e-03
1.500000e+00 1.750000e+00 1.223536e+01 7.953040e-03
1.750000e+00 2.000000e+00 1.017788e+01 7.689720e-03
2.000000e+00 2.250000e+00 8.075560e+00 7.202000e-03
2.250000e+00 2.500000e+00 6.073440e+00 6.568200e-03


==> anc/incl/YJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 2.500000e-01 1.276044e+01 4.463200e-03
2.500000e-01 5.000000e-01 1.253948e+01 4.554040e-03
5.000000e-01 7.500000e-01 1.210012e+01 4.719920e-03
7.500000e-01 1.000000e+00 1.143720e+01 4.933680e-03
1.000000e+00 1.250000e+00 1.053040e+01 5.108840e-03
1.250000e+00 1.500000e+00 9.416320e+00 5.243200e-03
1.500000e+00 1.750000e+00 8.107560e+00 5.190720e-03
1.750000e+00 2.000000e+00 6.712680e+00 4.986200e-03
2.000000e+00 2.250000e+00 5.294880e+00 4.632840e-03
2.250000e+00 2.500000e+00 3.954920e+00 4.191920e-03


==> anc/incl/YJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 2.500000e-01 1.332076e+01 4.634520e-03
2.500000e-01 5.000000e-01 1.309300e+01 4.733520e-03
5.000000e-01 7.500000e-01 1.264024e+01 4.915600e-03
7.500000e-01 1.000000e+00 1.195632e+01 5.150480e-03
1.000000e+00 1.250000e+00 1.101924e+01 5.348280e-03
1.250000e+00 1.500000e+00 9.866120e+00 5.504800e-03
1.500000e+00 1.750000e+00 8.508560e+00 5.468360e-03
1.750000e+00 2.000000e+00 7.058680e+00 5.268040e-03
2.000000e+00 2.250000e+00 5.581920e+00 4.912240e-03
2.250000e+00 2.500000e+00 4.181600e+00 4.460200e-03


==> anc/incl/YJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 2.500000e-01 1.821152e+01 6.379760e-03
2.500000e-01 5.000000e-01 1.790092e+01 6.516080e-03
5.000000e-01 7.500000e-01 1.728348e+01 6.767000e-03
7.500000e-01 1.000000e+00 1.635076e+01 7.090520e-03
1.000000e+00 1.250000e+00 1.507244e+01 7.363120e-03
1.250000e+00 1.500000e+00 1.349936e+01 7.580200e-03
1.500000e+00 1.750000e+00 1.164664e+01 7.532280e-03
1.750000e+00 2.000000e+00 9.666800e+00 7.258840e-03
2.000000e+00 2.250000e+00 7.648560e+00 6.770880e-03
2.250000e+00 2.500000e+00 5.733600e+00 6.150520e-03


==> anc/incl/YJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 2.500000e-01 1.483004e+01 5.203480e-03
2.500000e-01 5.000000e-01 1.457356e+01 5.309400e-03
5.000000e-01 7.500000e-01 1.406352e+01 5.502880e-03
7.500000e-01 1.000000e+00 1.329396e+01 5.752160e-03
1.000000e+00 1.250000e+00 1.224112e+01 5.956480e-03
1.250000e+00 1.500000e+00 1.094764e+01 6.113720e-03
1.500000e+00 1.750000e+00 9.427840e+00 6.053360e-03
1.750000e+00 2.000000e+00 7.807560e+00 5.815760e-03
2.000000e+00 2.250000e+00 6.160040e+00 5.404440e-03
2.250000e+00 2.500000e+00 4.602560e+00 4.891000e-03


==> anc/incl/YJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 2.500000e-01 1.616840e+01 5.610800e-03
2.500000e-01 5.000000e-01 1.589624e+01 5.737360e-03
5.000000e-01 7.500000e-01 1.535528e+01 5.971680e-03
7.500000e-01 1.000000e+00 1.453712e+01 6.274480e-03
1.000000e+00 1.250000e+00 1.341384e+01 6.536720e-03
1.250000e+00 1.500000e+00 1.202908e+01 6.750880e-03
1.500000e+00 1.750000e+00 1.039448e+01 6.733480e-03
1.750000e+00 2.000000e+00 8.644240e+00 6.509320e-03
2.000000e+00 2.250000e+00 6.856680e+00 6.095320e-03
2.250000e+00 2.500000e+00 5.154880e+00 5.557480e-03


==> anc/incl/YJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 2.500000e-01 3.091628e+01 5.484320e-02
2.500000e-01 5.000000e-01 3.028876e+01 6.008200e-02
5.000000e-01 7.500000e-01 2.898216e+01 6.201400e-02
7.500000e-01 1.000000e+00 2.703516e+01 6.656200e-02
1.000000e+00 1.250000e+00 2.453688e+01 6.228280e-02
1.250000e+00 1.500000e+00 2.155176e+01 6.365200e-02
1.500000e+00 1.750000e+00 1.819676e+01 6.481400e-02
1.750000e+00 2.000000e+00 1.478828e+01 6.789120e-02
2.000000e+00 2.250000e+00 1.158272e+01 6.286760e-02
2.250000e+00 2.500000e+00 8.628240e+00 6.157880e-02


==> anc/incl/YJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 2.500000e-01 3.407564e+01 7.644120e-02
2.500000e-01 5.000000e-01 3.337004e+01 8.409200e-02
5.000000e-01 7.500000e-01 3.188784e+01 8.695240e-02
7.500000e-01 1.000000e+00 2.964252e+01 9.454520e-02
1.000000e+00 1.250000e+00 2.681952e+01 8.826800e-02
1.250000e+00 1.500000e+00 2.351372e+01 9.055920e-02
1.500000e+00 1.750000e+00 1.975756e+01 9.288320e-02
1.750000e+00 2.000000e+00 1.603404e+01 9.725920e-02
2.000000e+00 2.250000e+00 1.254468e+01 9.015600e-02
2.250000e+00 2.500000e+00 9.379360e+00 8.927400e-02


==> anc/incl/YJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 2.500000e-01 2.766024e+01 4.094120e-02
2.500000e-01 5.000000e-01 2.710384e+01 4.467560e-02
5.000000e-01 7.500000e-01 2.595252e+01 4.618880e-02
7.500000e-01 1.000000e+00 2.425164e+01 4.917040e-02
1.000000e+00 1.250000e+00 2.204036e+01 4.651040e-02
1.250000e+00 1.500000e+00 1.938008e+01 4.766520e-02
1.500000e+00 1.750000e+00 1.639620e+01 4.845240e-02
1.750000e+00 2.000000e+00 1.333776e+01 5.044920e-02
2.000000e+00 2.250000e+00 1.043652e+01 4.677760e-02
2.250000e+00 2.500000e+00 7.747040e+00 4.546720e-02


==> anc/incl/YJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 2.500000e-01 2.820340e+01 4.289760e-02
2.500000e-01 5.000000e-01 2.764180e+01 4.690760e-02
5.000000e-01 7.500000e-01 2.646940e+01 4.857520e-02
7.500000e-01 1.000000e+00 2.474652e+01 5.215360e-02
1.000000e+00 1.250000e+00 2.249192e+01 4.926720e-02
1.250000e+00 1.500000e+00 1.978880e+01 5.066000e-02
1.500000e+00 1.750000e+00 1.674604e+01 5.180720e-02
1.750000e+00 2.000000e+00 1.363032e+01 5.393080e-02
2.000000e+00 2.250000e+00 1.068008e+01 5.021120e-02
2.250000e+00 2.500000e+00 7.949160e+00 4.918560e-02


==> anc/incl/YJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 2.500000e-01 3.358848e+01 7.307160e-02
2.500000e-01 5.000000e-01 3.288428e+01 8.014720e-02
5.000000e-01 7.500000e-01 3.143092e+01 8.268880e-02
7.500000e-01 1.000000e+00 2.921376e+01 8.893360e-02
1.000000e+00 1.250000e+00 2.644572e+01 8.320680e-02
1.250000e+00 1.500000e+00 2.318268e+01 8.500440e-02
1.500000e+00 1.750000e+00 1.949264e+01 8.649160e-02
1.750000e+00 2.000000e+00 1.582644e+01 9.068640e-02
2.000000e+00 2.250000e+00 1.237216e+01 8.366880e-02
2.250000e+00 2.500000e+00 9.229480e+00 8.212360e-02


==> anc/incl/YJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 2.500000e-01 3.046644e+01 5.246000e-02
2.500000e-01 5.000000e-01 2.984156e+01 5.732840e-02
5.000000e-01 7.500000e-01 2.855624e+01 5.908280e-02
7.500000e-01 1.000000e+00 2.662944e+01 6.285120e-02
1.000000e+00 1.250000e+00 2.417284e+01 5.892760e-02
1.250000e+00 1.500000e+00 2.122468e+01 6.001880e-02
1.500000e+00 1.750000e+00 1.792328e+01 6.073040e-02
1.750000e+00 2.000000e+00 1.456408e+01 6.364000e-02
2.000000e+00 2.250000e+00 1.139480e+01 5.867800e-02
2.250000e+00 2.500000e+00 8.468120e+00 5.702560e-02


==> anc/incl/YJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 2.500000e-01 3.154548e+01 5.748360e-02
2.500000e-01 5.000000e-01 3.091244e+01 6.313480e-02
5.000000e-01 7.500000e-01 2.957888e+01 6.531200e-02
7.500000e-01 1.000000e+00 2.760436e+01 7.084320e-02
1.000000e+00 1.250000e+00 2.505132e+01 6.615920e-02
1.250000e+00 1.500000e+00 2.201520e+01 6.789280e-02
1.500000e+00 1.750000e+00 1.858848e+01 6.966040e-02
1.750000e+00 2.000000e+00 1.511132e+01 7.290080e-02
2.000000e+00 2.250000e+00 1.185060e+01 6.782480e-02
2.250000e+00 2.500000e+00 8.853480e+00 6.701920e-02


==> anc/incl/YJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 2.500000e-01 2.620248e+01 3.599292e-02
2.500000e-01 5.000000e-01 2.567584e+01 3.915772e-02
5.000000e-01 7.500000e-01 2.460288e+01 4.116080e-02
7.500000e-01 1.000000e+00 2.300888e+01 4.327960e-02
1.000000e+00 1.250000e+00 2.093028e+01 4.102400e-02
1.250000e+00 1.500000e+00 1.842052e+01 4.151000e-02
1.500000e+00 1.750000e+00 1.560316e+01 4.247200e-02
1.750000e+00 2.000000e+00 1.271760e+01 4.456080e-02
2.000000e+00 2.250000e+00 9.953640e+00 4.172720e-02
2.250000e+00 2.500000e+00 7.387000e+00 4.072720e-02


==> anc/incl/YJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 2.500000e-01 2.948540e+01 4.800760e-02
2.500000e-01 5.000000e-01 2.888772e+01 5.236760e-02
5.000000e-01 7.500000e-01 2.767288e+01 5.511640e-02
7.500000e-01 1.000000e+00 2.584884e+01 5.833400e-02
1.000000e+00 1.250000e+00 2.349752e+01 5.479120e-02
1.250000e+00 1.500000e+00 2.065572e+01 5.507160e-02
1.500000e+00 1.750000e+00 1.747356e+01 5.640520e-02
1.750000e+00 2.000000e+00 1.423180e+01 5.954200e-02
2.000000e+00 2.250000e+00 1.115568e+01 5.577240e-02
2.250000e+00 2.500000e+00 8.304880e+00 5.471840e-02


==> anc/incl/YJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 2.500000e-01 2.321108e+01 2.796660e-02
2.500000e-01 5.000000e-01 2.274508e+01 3.023040e-02
5.000000e-01 7.500000e-01 2.179724e+01 3.161748e-02
7.500000e-01 1.000000e+00 2.039704e+01 3.292128e-02
1.000000e+00 1.250000e+00 1.855580e+01 3.129432e-02
1.250000e+00 1.500000e+00 1.634288e+01 3.166032e-02
1.500000e+00 1.750000e+00 1.384644e+01 3.225792e-02
1.750000e+00 2.000000e+00 1.129340e+01 3.368484e-02
2.000000e+00 2.250000e+00 8.817720e+00 3.148932e-02
2.250000e+00 2.500000e+00 6.525840e+00 3.060264e-02


==> anc/incl/YJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 2.500000e-01 2.367292e+01 2.921180e-02
2.500000e-01 5.000000e-01 2.320252e+01 3.162796e-02
5.000000e-01 7.500000e-01 2.223836e+01 3.313060e-02
7.500000e-01 1.000000e+00 2.081944e+01 3.472416e-02
1.000000e+00 1.250000e+00 1.894424e+01 3.297036e-02
1.250000e+00 1.500000e+00 1.669588e+01 3.341272e-02
1.500000e+00 1.750000e+00 1.415104e+01 3.419604e-02
1.750000e+00 2.000000e+00 1.155132e+01 3.575452e-02
2.000000e+00 2.250000e+00 9.032360e+00 3.355664e-02
2.250000e+00 2.500000e+00 6.700240e+00 3.281680e-02


==> anc/incl/YJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 2.500000e-01 2.903172e+01 4.600400e-02
2.500000e-01 5.000000e-01 2.843648e+01 5.006800e-02
5.000000e-01 7.500000e-01 2.724036e+01 5.258360e-02
7.500000e-01 1.000000e+00 2.543448e+01 5.519080e-02
1.000000e+00 1.250000e+00 2.312084e+01 5.193520e-02
1.250000e+00 1.500000e+00 2.031628e+01 5.209280e-02
1.500000e+00 1.750000e+00 1.718576e+01 5.305560e-02
1.750000e+00 2.000000e+00 1.399208e+01 5.594640e-02
2.000000e+00 2.250000e+00 1.095436e+01 5.216240e-02
2.250000e+00 2.500000e+00 8.136400e+00 5.083400e-02


==> anc/incl/YJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 2.500000e-01 2.577684e+01 3.451836e-02
2.500000e-01 5.000000e-01 2.525340e+01 3.748176e-02
5.000000e-01 7.500000e-01 2.419676e+01 3.933368e-02
7.500000e-01 1.000000e+00 2.261984e+01 4.107520e-02
1.000000e+00 1.250000e+00 2.057432e+01 3.898932e-02
1.250000e+00 1.500000e+00 1.809812e+01 3.938216e-02
1.500000e+00 1.750000e+00 1.532684e+01 4.010960e-02
1.750000e+00 2.000000e+00 1.248520e+01 4.202920e-02
2.000000e+00 2.250000e+00 9.759080e+00 3.919604e-02
2.250000e+00 2.500000e+00 7.226920e+00 3.801676e-02


==> anc/incl/YJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 2.500000e-01 2.671924e+01 3.764284e-02
2.500000e-01 5.000000e-01 2.618816e+01 4.103160e-02
5.000000e-01 7.500000e-01 2.509648e+01 4.321920e-02
7.500000e-01 1.000000e+00 2.348240e+01 4.581160e-02
1.000000e+00 1.250000e+00 2.136488e+01 4.336360e-02
1.250000e+00 1.500000e+00 1.881480e+01 4.397440e-02
1.500000e+00 1.750000e+00 1.594244e+01 4.523600e-02
1.750000e+00 2.000000e+00 1.300364e+01 4.751080e-02
2.000000e+00 2.250000e+00 1.019240e+01 4.468360e-02
2.250000e+00 2.500000e+00 7.583560e+00 4.390880e-02


==> anc/incl/YJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 2.500000e-01 2.758268e+01 4.022760e-01
2.500000e-01 5.000000e-01 2.597224e+01 4.898280e-01
5.000000e-01 7.500000e-01 2.583564e+01 4.969600e-01
7.500000e-01 1.000000e+00 2.343936e+01 4.492600e-01
1.000000e+00 1.250000e+00 2.136464e+01 4.189560e-01
1.250000e+00 1.500000e+00 1.754456e+01 4.123120e-01
1.500000e+00 1.750000e+00 1.581336e+01 4.632040e-01
1.750000e+00 2.000000e+00 1.243992e+01 4.497680e-01
2.000000e+00 2.250000e+00 1.027244e+01 4.674360e-01
2.250000e+00 2.500000e+00 7.631320e+00 4.023400e-01


==> anc/incl/YJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 2.500000e-01 2.501184e+01 5.953240e-01
2.500000e-01 5.000000e-01 2.281016e+01 7.422680e-01
5.000000e-01 7.500000e-01 2.340480e+01 7.678480e-01
7.500000e-01 1.000000e+00 2.071600e+01 6.879960e-01
1.000000e+00 1.250000e+00 1.939248e+01 6.420720e-01
1.250000e+00 1.500000e+00 1.497416e+01 6.322520e-01
1.500000e+00 1.750000e+00 1.399364e+01 7.069560e-01
1.750000e+00 2.000000e+00 1.089152e+01 6.882400e-01
2.000000e+00 2.250000e+00 9.366680e+00 7.388120e-01
2.250000e+00 2.500000e+00 6.846080e+00 6.378240e-01


==> anc/incl/YJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 2.500000e-01 2.807300e+01 2.936212e-01
2.500000e-01 5.000000e-01 2.684728e+01 3.494516e-01
5.000000e-01 7.500000e-01 2.632932e+01 3.472800e-01
7.500000e-01 1.000000e+00 2.416280e+01 3.170900e-01
1.000000e+00 1.250000e+00 2.188136e+01 2.987036e-01
1.250000e+00 1.500000e+00 1.841348e+01 2.972632e-01
1.500000e+00 1.750000e+00 1.624528e+01 3.326108e-01
1.750000e+00 2.000000e+00 1.292860e+01 3.281652e-01
2.000000e+00 2.250000e+00 1.038036e+01 3.204720e-01
2.250000e+00 2.500000e+00 7.792000e+00 2.801172e-01


==> anc/incl/YJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 2.500000e-01 2.809480e+01 3.070284e-01
2.500000e-01 5.000000e-01 2.684716e+01 3.666368e-01
5.000000e-01 7.500000e-01 2.634004e+01 3.683260e-01
7.500000e-01 1.000000e+00 2.417000e+01 3.347404e-01
1.000000e+00 1.250000e+00 2.184720e+01 3.165536e-01
1.250000e+00 1.500000e+00 1.835480e+01 3.164712e-01
1.500000e+00 1.750000e+00 1.622480e+01 3.545604e-01
1.750000e+00 2.000000e+00 1.290840e+01 3.511588e-01
2.000000e+00 2.250000e+00 1.039988e+01 3.449616e-01
2.250000e+00 2.500000e+00 7.804080e+00 3.013860e-01


==> anc/incl/YJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 2.500000e-01 2.547940e+01 5.685560e-01
2.500000e-01 5.000000e-01 2.332524e+01 7.062880e-01
5.000000e-01 7.500000e-01 2.386084e+01 7.199200e-01
7.500000e-01 1.000000e+00 2.118144e+01 6.504400e-01
1.000000e+00 1.250000e+00 1.986488e+01 6.036120e-01
1.250000e+00 1.500000e+00 1.548836e+01 5.924760e-01
1.500000e+00 1.750000e+00 1.439392e+01 6.622400e-01
1.750000e+00 2.000000e+00 1.120808e+01 6.394440e-01
2.000000e+00 2.250000e+00 9.552720e+00 6.821760e-01
2.250000e+00 2.500000e+00 7.020200e+00 5.908000e-01


==> anc/incl/YJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 2.500000e-01 2.776984e+01 3.846868e-01
2.500000e-01 5.000000e-01 2.618608e+01 4.669040e-01
5.000000e-01 7.500000e-01 2.602168e+01 4.680400e-01
7.500000e-01 1.000000e+00 2.362668e+01 4.258200e-01
1.000000e+00 1.250000e+00 2.158152e+01 3.954416e-01
1.250000e+00 1.500000e+00 1.778472e+01 3.882448e-01
1.500000e+00 1.750000e+00 1.598216e+01 4.354960e-01
1.750000e+00 2.000000e+00 1.257972e+01 4.202880e-01
2.000000e+00 2.250000e+00 1.033068e+01 4.344040e-01
2.250000e+00 2.500000e+00 7.692120e+00 3.747568e-01


==> anc/incl/YJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 2.500000e-01 2.745280e+01 4.212240e-01
2.500000e-01 5.000000e-01 2.580880e+01 5.146440e-01
5.000000e-01 7.500000e-01 2.569676e+01 5.296240e-01
7.500000e-01 1.000000e+00 2.329464e+01 4.755120e-01
1.000000e+00 1.250000e+00 2.117452e+01 4.456960e-01
1.250000e+00 1.500000e+00 1.732516e+01 4.413120e-01
1.500000e+00 1.750000e+00 1.566196e+01 4.954400e-01
1.750000e+00 2.000000e+00 1.230936e+01 4.842320e-01
2.000000e+00 2.250000e+00 1.022192e+01 5.065080e-01
2.250000e+00 2.500000e+00 7.579200e+00 4.352360e-01


==> anc/incl/YJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 2.500000e-01 2.797260e+01 2.568892e-01
2.500000e-01 5.000000e-01 2.696748e+01 2.982388e-01
5.000000e-01 7.500000e-01 2.617520e+01 2.807836e-01
7.500000e-01 1.000000e+00 2.423548e+01 2.723116e-01
1.000000e+00 1.250000e+00 2.195184e+01 2.558996e-01
1.250000e+00 1.500000e+00 1.856812e+01 2.568236e-01
1.500000e+00 1.750000e+00 1.624904e+01 2.915744e-01
1.750000e+00 2.000000e+00 1.300208e+01 2.908388e-01
2.000000e+00 2.250000e+00 1.031484e+01 2.542388e-01
2.250000e+00 2.500000e+00 7.789320e+00 2.369372e-01


==> anc/incl/YJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 2.500000e-01 2.817276e+01 3.387708e-01
2.500000e-01 5.000000e-01 2.688432e+01 4.013120e-01
5.000000e-01 7.500000e-01 2.627896e+01 3.810640e-01
7.500000e-01 1.000000e+00 2.419480e+01 3.727388e-01
1.000000e+00 1.250000e+00 2.196140e+01 3.444376e-01
1.250000e+00 1.500000e+00 1.824884e+01 3.400668e-01
1.500000e+00 1.750000e+00 1.626344e+01 3.909248e-01
1.750000e+00 2.000000e+00 1.285424e+01 3.805280e-01
2.000000e+00 2.250000e+00 1.042992e+01 3.499048e-01
2.250000e+00 2.500000e+00 7.852680e+00 3.236420e-01


==> anc/incl/YJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 2.500000e-01 2.693184e+01 2.067952e-01
2.500000e-01 5.000000e-01 2.612700e+01 2.360820e-01
5.000000e-01 7.500000e-01 2.525280e+01 2.203300e-01
7.500000e-01 1.000000e+00 2.346736e+01 2.120584e-01
1.000000e+00 1.250000e+00 2.129372e+01 2.026924e-01
1.250000e+00 1.500000e+00 1.812864e+01 2.065276e-01
1.500000e+00 1.750000e+00 1.569032e+01 2.311280e-01
1.750000e+00 2.000000e+00 1.266184e+01 2.353236e-01
2.000000e+00 2.250000e+00 9.917080e+00 1.955628e-01
2.250000e+00 2.500000e+00 7.466200e+00 1.839132e-01


==> anc/incl/YJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 2.500000e-01 2.707292e+01 2.153676e-01
2.500000e-01 5.000000e-01 2.625732e+01 2.466524e-01
5.000000e-01 7.500000e-01 2.537876e+01 2.313876e-01
7.500000e-01 1.000000e+00 2.359292e+01 2.225440e-01
1.000000e+00 1.250000e+00 2.139040e+01 2.133360e-01
1.250000e+00 1.500000e+00 1.819532e+01 2.179320e-01
1.500000e+00 1.750000e+00 1.576300e+01 2.449800e-01
1.750000e+00 2.000000e+00 1.272904e+01 2.496724e-01
2.000000e+00 2.250000e+00 9.984880e+00 2.080360e-01
2.250000e+00 2.500000e+00 7.519800e+00 1.963120e-01


==> anc/incl/YJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 2.500000e-01 2.825616e+01 3.250936e-01
2.500000e-01 5.000000e-01 2.698236e+01 3.837836e-01
5.000000e-01 7.500000e-01 2.637636e+01 3.617436e-01
7.500000e-01 1.000000e+00 2.427948e+01 3.546788e-01
1.000000e+00 1.250000e+00 2.207680e+01 3.264524e-01
1.250000e+00 1.500000e+00 1.839832e+01 3.217596e-01
1.500000e+00 1.750000e+00 1.635620e+01 3.686712e-01
1.750000e+00 2.000000e+00 1.293068e+01 3.571032e-01
2.000000e+00 2.250000e+00 1.045044e+01 3.276844e-01
2.250000e+00 2.500000e+00 7.877440e+00 3.023632e-01


==> anc/incl/YJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 2.500000e-01 2.794476e+01 2.467012e-01
2.500000e-01 5.000000e-01 2.694892e+01 2.855712e-01
5.000000e-01 7.500000e-01 2.615880e+01 2.672592e-01
7.500000e-01 1.000000e+00 2.421280e+01 2.595976e-01
1.000000e+00 1.250000e+00 2.195724e+01 2.431828e-01
1.250000e+00 1.500000e+00 1.860048e+01 2.437364e-01
1.500000e+00 1.750000e+00 1.625288e+01 2.755208e-01
1.750000e+00 2.000000e+00 1.300148e+01 2.741364e-01
2.000000e+00 2.250000e+00 1.029064e+01 2.391096e-01
2.250000e+00 2.500000e+00 7.772480e+00 2.223152e-01


==> anc/incl/YJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 2.500000e-01 2.805588e+01 2.677936e-01
2.500000e-01 5.000000e-01 2.703644e+01 3.119752e-01
5.000000e-01 7.500000e-01 2.623848e+01 2.957344e-01
7.500000e-01 1.000000e+00 2.430468e+01 2.864324e-01
1.000000e+00 1.250000e+00 2.198348e+01 2.701696e-01
1.250000e+00 1.500000e+00 1.856728e+01 2.721260e-01
1.500000e+00 1.750000e+00 1.627400e+01 3.098828e-01
1.750000e+00 2.000000e+00 1.302516e+01 3.099852e-01
2.000000e+00 2.250000e+00 1.035748e+01 2.717816e-01
2.250000e+00 2.500000e+00 7.822280e+00 2.541948e-01


==> anc/prom/DPAJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 4.861738e-01 7.989928e-04
1.884956e+00 2.199115e+00 7.590290e+00 5.586720e-03
2.199115e+00 2.513274e+00 1.558050e+01 1.020747e-02
2.513274e+00 2.827433e+00 1.587822e+01 7.323228e-03
2.827433e+00 3.141593e+00 1.314827e+01 6.039484e-03


==> anc/prom/DPAJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 6.156718e-01 1.017958e-03
1.884956e+00 2.199115e+00 9.515651e+00 7.098279e-03
2.199115e+00 2.513274e+00 1.944794e+01 1.291504e-02
2.513274e+00 2.827433e+00 1.984888e+01 9.234870e-03
2.827433e+00 3.141593e+00 1.644347e+01 7.555817e-03


==> anc/prom/DPAJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 3.901397e-01 6.383227e-04
1.884956e+00 2.199115e+00 6.146086e+00 4.475628e-03
2.199115e+00 2.513274e+00 1.266412e+01 8.207175e-03
2.513274e+00 2.827433e+00 1.288929e+01 5.904585e-03
2.827433e+00 3.141593e+00 1.066911e+01 4.904296e-03


==> anc/prom/DPAJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 4.129657e-01 6.750652e-04
1.884956e+00 2.199115e+00 6.402071e+00 4.692938e-03
2.199115e+00 2.513274e+00 1.313665e+01 8.573358e-03
2.513274e+00 2.827433e+00 1.344445e+01 6.177440e-03
2.827433e+00 3.141593e+00 1.117051e+01 5.109701e-03


==> anc/prom/DPAJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 5.807691e-01 9.605128e-04
1.884956e+00 2.199115e+00 9.143483e+00 6.762653e-03
2.199115e+00 2.513274e+00 1.877678e+01 1.235787e-02
2.513274e+00 2.827433e+00 1.903907e+01 8.820431e-03
2.827433e+00 3.141593e+00 1.570277e+01 7.248489e-03


==> anc/prom/DPAJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 4.593466e-01 7.555499e-04
1.884956e+00 2.199115e+00 7.287450e+00 5.328221e-03
2.199115e+00 2.513274e+00 1.502127e+01 9.771827e-03
2.513274e+00 2.827433e+00 1.522371e+01 7.000048e-03
2.827433e+00 3.141593e+00 1.255923e+01 5.796996e-03


==> anc/prom/DPAJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 5.154615e-01 8.468475e-04
1.884956e+00 2.199115e+00 7.900197e+00 5.864319e-03
2.199115e+00 2.513274e+00 1.613927e+01 1.066816e-02
2.513274e+00 2.827433e+00 1.655530e+01 7.667703e-03
2.827433e+00 3.141593e+00 1.377018e+01 6.295947e-03


==> anc/prom/DPAJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 3.694114e-01 5.982857e-04
1.884956e+00 2.199115e+00 5.726268e+00 4.121381e-03
2.199115e+00 2.513274e+00 1.200413e+01 7.737477e-03
2.513274e+00 2.827433e+00 1.256439e+01 5.758226e-03
2.827433e+00 3.141593e+00 1.062767e+01 4.891404e-03


==> anc/prom/DPAJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 4.586368e-01 7.452908e-04
1.884956e+00 2.199115e+00 7.038182e+00 5.112311e-03
2.199115e+00 2.513274e+00 1.471578e+01 9.580364e-03
2.513274e+00 2.827433e+00 1.545086e+01 7.127913e-03
2.827433e+00 3.141593e+00 1.309349e+01 6.022423e-03


==> anc/prom/DPAJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 3.016419e-01 4.873929e-04
1.884956e+00 2.199115e+00 4.718658e+00 3.371093e-03
2.199115e+00 2.513274e+00 9.914844e+00 6.339173e-03
2.513274e+00 2.827433e+00 1.034829e+01 4.718180e-03
2.827433e+00 3.141593e+00 8.738593e+00 4.027702e-03


==> anc/prom/DPAJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 3.186123e-01 5.140195e-04
1.884956e+00 2.199115e+00 4.915691e+00 3.528019e-03
2.199115e+00 2.513274e+00 1.029169e+01 6.613970e-03
2.513274e+00 2.827433e+00 1.079121e+01 4.929761e-03
2.827433e+00 3.141593e+00 9.142242e+00 4.192682e-03


==> anc/prom/DPAJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 4.334171e-01 7.051264e-04
1.884956e+00 2.199115e+00 6.755491e+00 4.878099e-03
2.199115e+00 2.513274e+00 1.418293e+01 9.173755e-03
2.513274e+00 2.827433e+00 1.481392e+01 6.814696e-03
2.827433e+00 3.141593e+00 1.250745e+01 5.780699e-03


==> anc/prom/DPAJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 3.497557e-01 5.673142e-04
1.884956e+00 2.199115e+00 5.497053e+00 3.938130e-03
2.199115e+00 2.513274e+00 1.156522e+01 7.416175e-03
2.513274e+00 2.827433e+00 1.204937e+01 5.511281e-03
2.827433e+00 3.141593e+00 1.015915e+01 4.699113e-03


==> anc/prom/DPAJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 0.000000e+00 0.000000e+00
3.141593e-01 6.283185e-01 0.000000e+00 0.000000e+00
6.283185e-01 9.424778e-01 0.000000e+00 0.000000e+00
9.424778e-01 1.256637e+00 0.000000e+00 0.000000e+00
1.256637e+00 1.570796e+00 0.000000e+00 0.000000e+00
1.570796e+00 1.884956e+00 3.909387e-01 6.323958e-04
1.884956e+00 2.199115e+00 5.966369e+00 4.319370e-03
2.199115e+00 2.513274e+00 1.245601e+01 8.080710e-03
2.513274e+00 2.827433e+00 1.310555e+01 6.023123e-03
2.827433e+00 3.141593e+00 1.112665e+01 5.096173e-03


==> anc/prom/DPAJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 3.481896e-02 8.298020e-04
3.141593e-01 6.283185e-01 6.254280e-02 8.695653e-04
6.283185e-01 9.424778e-01 2.371861e-01 3.552625e-03
9.424778e-01 1.256637e+00 5.781144e-01 2.634084e-03
1.256637e+00 1.570796e+00 1.396680e+00 3.716873e-03
1.570796e+00 1.884956e+00 4.508541e+00 1.174443e-02
1.884956e+00 2.199115e+00 9.898323e+00 4.363647e-02
2.199115e+00 2.513274e+00 1.837492e+01 7.576889e-02
2.513274e+00 2.827433e+00 2.421103e+01 7.237603e-02
2.827433e+00 3.141593e+00 2.442748e+01 6.197462e-02


==> anc/prom/DPAJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 5.225853e-02 1.265412e-03
3.141593e-01 6.283185e-01 9.234966e-02 1.292332e-03
6.283185e-01 9.424778e-01 3.436155e-01 5.353813e-03
9.424778e-01 1.256637e+00 8.295506e-01 3.846902e-03
1.256637e+00 1.570796e+00 1.992270e+00 5.388891e-03
1.570796e+00 1.884956e+00 6.167763e+00 1.665607e-02
1.884956e+00 2.199115e+00 1.055503e+01 6.022805e-02
2.199115e+00 2.513274e+00 1.895745e+01 1.033062e-01
2.513274e+00 2.827433e+00 2.714305e+01 1.008224e-01
2.827433e+00 3.141593e+00 2.870111e+01 8.563618e-02


==> anc/prom/DPAJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 2.402905e-02 5.657226e-04
3.141593e-01 6.283185e-01 4.379244e-02 6.062275e-04
6.283185e-01 9.424778e-01 1.688573e-01 2.446154e-03
9.424778e-01 1.256637e+00 4.149456e-01 1.864978e-03
1.256637e+00 1.570796e+00 1.007549e+00 2.647788e-03
1.570796e+00 1.884956e+00 3.387549e+00 8.526376e-03
1.884956e+00 2.199115e+00 9.055025e+00 3.272480e-02
2.199115e+00 2.513274e+00 1.717670e+01 5.710257e-02
2.513274e+00 2.827433e+00 2.145113e+01 5.323478e-02
2.827433e+00 3.141593e+00 2.091929e+01 4.615462e-02


==> anc/prom/DPAJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 2.667809e-02 6.324372e-04
3.141593e-01 6.283185e-01 4.794670e-02 6.635297e-04
6.283185e-01 9.424778e-01 1.818950e-01 2.707929e-03
9.424778e-01 1.256637e+00 4.436094e-01 2.008838e-03
1.256637e+00 1.570796e+00 1.072389e+00 2.834626e-03
1.570796e+00 1.884956e+00 3.557177e+00 9.074697e-03
1.884956e+00 2.199115e+00 9.170444e+00 3.458978e-02
2.199115e+00 2.513274e+00 1.734789e+01 6.007940e-02
2.513274e+00 2.827433e+00 2.185372e+01 5.631602e-02
2.827433e+00 3.141593e+00 2.146185e+01 4.848178e-02


==> anc/prom/DPAJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 4.669511e-02 1.119919e-03
3.141593e-01 6.283185e-01 8.381863e-02 1.171922e-03
6.283185e-01 9.424778e-01 3.177449e-01 4.793970e-03
9.424778e-01 1.256637e+00 7.739196e-01 3.552466e-03
1.256637e+00 1.570796e+00 1.868361e+00 5.012808e-03
1.570796e+00 1.884956e+00 5.867502e+00 1.561571e-02
1.884956e+00 2.199115e+00 1.050518e+01 5.699657e-02
2.199115e+00 2.513274e+00 1.890745e+01 9.821611e-02
2.513274e+00 2.827433e+00 2.674678e+01 9.520171e-02
2.827433e+00 3.141593e+00 2.801996e+01 8.146664e-02


==> anc/prom/DPAJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 3.136381e-02 7.422191e-04
3.141593e-01 6.283185e-01 5.712867e-02 7.945078e-04
6.283185e-01 9.424778e-01 2.202071e-01 3.209391e-03
9.424778e-01 1.256637e+00 5.408212e-01 2.445568e-03
1.256637e+00 1.570796e+00 1.312404e+00 3.472061e-03
1.570796e+00 1.884956e+00 4.294701e+00 1.104195e-02
1.884956e+00 2.199115e+00 9.829505e+00 4.137742e-02
2.199115e+00 2.513274e+00 1.830145e+01 7.218568e-02
2.513274e+00 2.827433e+00 2.385774e+01 6.848151e-02
2.827433e+00 3.141593e+00 2.387232e+01 5.903566e-02


==> anc/prom/DPAJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 3.897132e-02 9.375117e-04
3.141593e-01 6.283185e-01 6.891600e-02 9.589754e-04
6.283185e-01 9.424778e-01 2.565323e-01 3.967828e-03
9.424778e-01 1.256637e+00 6.197716e-01 2.852591e-03
1.256637e+00 1.570796e+00 1.489576e+00 3.995967e-03
1.570796e+00 1.884956e+00 4.740716e+00 1.253549e-02
1.884956e+00 2.199115e+00 1.001673e+01 4.621159e-02
2.199115e+00 2.513274e+00 1.855734e+01 7.988496e-02
2.513274e+00 2.827433e+00 2.467853e+01 7.672828e-02
2.827433e+00 3.141593e+00 2.509141e+01 6.521756e-02


==> anc/prom/DPAJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 2.185974e-02 5.085064e-04
3.141593e-01 6.283185e-01 3.952868e-02 5.428902e-04
6.283185e-01 9.424778e-01 1.513283e-01 2.150186e-03
9.424778e-01 1.256637e+00 3.735016e-01 1.660947e-03
1.256637e+00 1.570796e+00 9.130910e-01 2.370680e-03
1.570796e+00 1.884956e+00 3.109369e+00 7.727323e-03
1.884956e+00 2.199115e+00 8.878045e+00 2.933060e-02
2.199115e+00 2.513274e+00 1.693313e+01 5.269270e-02
2.513274e+00 2.827433e+00 2.095765e+01 5.108492e-02
2.827433e+00 3.141593e+00 2.046974e+01 4.542696e-02


==> anc/prom/DPAJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 3.141117e-02 7.377054e-04
3.141593e-01 6.283185e-01 5.597416e-02 7.712171e-04
6.283185e-01 9.424778e-01 2.106651e-01 3.087784e-03
9.424778e-01 1.256637e+00 5.159198e-01 2.322322e-03
1.256637e+00 1.570796e+00 1.255592e+00 3.295399e-03
1.570796e+00 1.884956e+00 4.104574e+00 1.056649e-02
1.884956e+00 2.199115e+00 9.808051e+00 3.905917e-02
2.199115e+00 2.513274e+00 1.828076e+01 6.989289e-02
2.513274e+00 2.827433e+00 2.360787e+01 6.925627e-02
2.827433e+00 3.141593e+00 2.377434e+01 6.084748e-02


==> anc/prom/DPAJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 1.564757e-02 3.613040e-04
3.141593e-01 6.283185e-01 2.867278e-02 3.930204e-04
6.283185e-01 9.424778e-01 1.114352e-01 1.541352e-03
9.424778e-01 1.256637e+00 2.769076e-01 1.219639e-03
1.256637e+00 1.570796e+00 6.795980e-01 1.749482e-03
1.570796e+00 1.884956e+00 2.407655e+00 5.791330e-03
1.884956e+00 2.199115e+00 7.968283e+00 2.228933e-02
2.199115e+00 2.513274e+00 1.544742e+01 4.025633e-02
2.513274e+00 2.827433e+00 1.854827e+01 3.876951e-02
2.827433e+00 3.141593e+00 1.770007e+01 3.549219e-02


==> anc/prom/DPAJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 1.722515e-02 3.991765e-04
3.141593e-01 6.283185e-01 3.118374e-02 4.268185e-04
6.283185e-01 9.424778e-01 1.194964e-01 1.690366e-03
9.424778e-01 1.256637e+00 2.950287e-01 1.306045e-03
1.256637e+00 1.570796e+00 7.213570e-01 1.863717e-03
1.570796e+00 1.884956e+00 2.522810e+00 6.142012e-03
1.884956e+00 2.199115e+00 8.088031e+00 2.346851e-02
2.199115e+00 2.513274e+00 1.562854e+01 4.220471e-02
2.513274e+00 2.827433e+00 1.889596e+01 4.087131e-02
2.827433e+00 3.141593e+00 1.813647e+01 3.714740e-02


==> anc/prom/DPAJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 2.834152e-02 6.622437e-04
3.141593e-01 6.283185e-01 5.118073e-02 7.057535e-04
6.283185e-01 9.424778e-01 1.957125e-01 2.795417e-03
9.424778e-01 1.256637e+00 4.828665e-01 2.158832e-03
1.256637e+00 1.570796e+00 1.180258e+00 3.082131e-03
1.570796e+00 1.884956e+00 3.911424e+00 9.939449e-03
1.884956e+00 2.199115e+00 9.722457e+00 3.705923e-02
2.199115e+00 2.513274e+00 1.818823e+01 6.660921e-02
2.513274e+00 2.827433e+00 2.327033e+01 6.555910e-02
2.827433e+00 3.141593e+00 2.325492e+01 5.799733e-02


==> anc/prom/DPAJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 1.985856e-02 4.602538e-04
3.141593e-01 6.283185e-01 3.634685e-02 4.999025e-04
6.283185e-01 9.424778e-01 1.411262e-01 1.960652e-03
9.424778e-01 1.256637e+00 3.505833e-01 1.551089e-03
1.256637e+00 1.570796e+00 8.603025e-01 2.225432e-03
1.570796e+00 1.884956e+00 2.968179e+00 7.289615e-03
1.884956e+00 2.199115e+00 8.781374e+00 2.789133e-02
2.199115e+00 2.513274e+00 1.680915e+01 5.032925e-02
2.513274e+00 2.827433e+00 2.063975e+01 4.847159e-02
2.827433e+00 3.141593e+00 2.002653e+01 4.337927e-02


==> anc/prom/DPAJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 2.422873e-02 5.664452e-04
3.141593e-01 6.283185e-01 4.323285e-02 5.932532e-04
6.283185e-01 9.424778e-01 1.628999e-01 2.375098e-03
9.424778e-01 1.256637e+00 3.991033e-01 1.786769e-03
1.256637e+00 1.570796e+00 9.714754e-01 2.534826e-03
1.570796e+00 1.884956e+00 3.263790e+00 8.219844e-03
1.884956e+00 2.199115e+00 9.000912e+00 3.097598e-02
2.199115e+00 2.513274e+00 1.711186e+01 5.541170e-02
2.513274e+00 2.827433e+00 2.134526e+01 5.401655e-02
2.827433e+00 3.141593e+00 2.098604e+01 4.769173e-02


==> anc/prom/DPAJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 1.883920e-01 3.615746e-03
3.141593e-01 6.283185e-01 2.625971e-01 6.658884e-03
6.283185e-01 9.424778e-01 6.007844e-01 1.141469e-02
9.424778e-01 1.256637e+00 1.099907e+00 2.443780e-02
1.256637e+00 1.570796e+00 2.074397e+00 1.924613e-02
1.570796e+00 1.884956e+00 4.728971e+00 1.614818e-01
1.884956e+00 2.199115e+00 1.033645e+01 4.029039e-01
2.199115e+00 2.513274e+00 1.547094e+01 5.530539e-01
2.513274e+00 2.827433e+00 2.099110e+01 4.752176e-01
2.827433e+00 3.141593e+00 2.162419e+01 3.515001e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 2.784654e-01 5.840350e-03
3.141593e-01 6.283185e-01 3.760640e-01 1.060319e-02
6.283185e-01 9.424778e-01 7.962331e-01 1.812651e-02
9.424778e-01 1.256637e+00 1.357856e+00 3.947297e-02
1.256637e+00 1.570796e+00 2.345234e+00 3.039544e-02
1.570796e+00 1.884956e+00 4.461304e+00 2.524904e-01
1.884956e+00 2.199115e+00 1.048962e+01 6.214459e-01
2.199115e+00 2.513274e+00 1.374663e+01 8.361555e-01
2.513274e+00 2.827433e+00 1.855718e+01 6.808680e-01
2.827433e+00 3.141593e+00 1.929817e+01 5.050432e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 1.315568e-01 2.369887e-03
3.141593e-01 6.283185e-01 1.881345e-01 4.395000e-03
6.283185e-01 9.424778e-01 4.585477e-01 7.585961e-03
9.424778e-01 1.256637e+00 8.848155e-01 1.584849e-02
1.256637e+00 1.570796e+00 1.760582e+00 1.272119e-02
1.570796e+00 1.884956e+00 4.438577e+00 1.083234e-01
1.884956e+00 2.199115e+00 1.002880e+01 2.799153e-01
2.199115e+00 2.513274e+00 1.616664e+01 3.952868e-01
2.513274e+00 2.827433e+00 2.153277e+01 3.565548e-01
2.827433e+00 3.141593e+00 2.183771e+01 2.628692e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 1.404205e-01 2.587321e-03
3.141593e-01 6.283185e-01 1.995392e-01 4.705384e-03
6.283185e-01 9.424778e-01 4.800686e-01 8.210008e-03
9.424778e-01 1.256637e+00 9.176110e-01 1.709907e-02
1.256637e+00 1.570796e+00 1.808751e+00 1.368548e-02
1.570796e+00 1.884956e+00 4.488265e+00 1.155923e-01
1.884956e+00 2.199115e+00 1.007865e+01 2.975698e-01
2.199115e+00 2.513274e+00 1.613955e+01 4.177563e-01
2.513274e+00 2.827433e+00 2.153010e+01 3.754974e-01
2.827433e+00 3.141593e+00 2.186407e+01 2.754316e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 2.611586e-01 5.330958e-03
3.141593e-01 6.283185e-01 3.550428e-01 9.889220e-03
6.283185e-01 9.424778e-01 7.635331e-01 1.673482e-02
9.424778e-01 1.256637e+00 1.320117e+00 3.643789e-02
1.256637e+00 1.570796e+00 2.320753e+00 2.821238e-02
1.570796e+00 1.884956e+00 4.566346e+00 2.360175e-01
1.884956e+00 2.199115e+00 1.043165e+01 5.831023e-01
2.199115e+00 2.513274e+00 1.388716e+01 7.902966e-01
2.513274e+00 2.827433e+00 1.891646e+01 6.449245e-01
2.827433e+00 3.141593e+00 1.979257e+01 4.811604e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 1.769431e-01 3.323314e-03
3.141593e-01 6.283185e-01 2.482343e-01 6.238715e-03
6.283185e-01 9.424778e-01 5.761250e-01 1.059354e-02
9.424778e-01 1.256637e+00 1.066605e+00 2.267853e-02
1.256637e+00 1.570796e+00 2.036041e+00 1.794797e-02
1.570796e+00 1.884956e+00 4.737438e+00 1.513369e-01
1.884956e+00 2.199115e+00 1.030140e+01 3.791803e-01
2.199115e+00 2.513274e+00 1.555768e+01 5.238426e-01
2.513274e+00 2.827433e+00 2.115529e+01 4.513634e-01
2.827433e+00 3.141593e+00 2.181311e+01 3.356068e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 2.015242e-01 3.973972e-03
3.141593e-01 6.283185e-01 2.791081e-01 7.158694e-03
6.283185e-01 9.424778e-01 6.297888e-01 1.241876e-02
9.424778e-01 1.256637e+00 1.140355e+00 2.650283e-02
1.256637e+00 1.570796e+00 2.124165e+00 2.080171e-02
1.570796e+00 1.884956e+00 4.742467e+00 1.728003e-01
1.884956e+00 2.199115e+00 1.039546e+01 4.298743e-01
2.199115e+00 2.513274e+00 1.541065e+01 5.859990e-01
2.513274e+00 2.827433e+00 2.088749e+01 5.016086e-01
2.827433e+00 3.141593e+00 2.149754e+01 3.691885e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 1.171524e-01 2.055219e-03
3.141593e-01 6.283185e-01 1.695783e-01 3.824939e-03
6.283185e-01 9.424778e-01 4.223017e-01 6.574086e-03
9.424778e-01 1.256637e+00 8.286816e-01 1.366928e-02
1.256637e+00 1.570796e+00 1.673944e+00 1.119525e-02
1.570796e+00 1.884956e+00 4.328346e+00 9.517084e-02
1.884956e+00 2.199115e+00 1.000139e+01 2.471963e-01
2.199115e+00 2.513274e+00 1.637065e+01 3.618228e-01
2.513274e+00 2.827433e+00 2.155544e+01 3.427943e-01
2.827433e+00 3.141593e+00 2.171940e+01 2.598806e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 1.658092e-01 3.091604e-03
3.141593e-01 6.283185e-01 2.347421e-01 5.727795e-03
6.283185e-01 9.424778e-01 5.519430e-01 9.758617e-03
9.424778e-01 1.256637e+00 1.032747e+00 2.080811e-02
1.256637e+00 1.570796e+00 1.990529e+00 1.677920e-02
1.570796e+00 1.884956e+00 4.723114e+00 1.396285e-01
1.884956e+00 2.199115e+00 1.034358e+01 3.478077e-01
2.199115e+00 2.513274e+00 1.588274e+01 4.958950e-01
2.513274e+00 2.827433e+00 2.130505e+01 4.516626e-01
2.827433e+00 3.141593e+00 2.169269e+01 3.461970e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 8.486842e-02 1.407713e-03
3.141593e-01 6.283185e-01 1.251474e-01 2.633833e-03
6.283185e-01 9.424778e-01 3.272735e-01 4.569179e-03
9.424778e-01 1.256637e+00 6.671807e-01 9.302893e-03
1.256637e+00 1.570796e+00 1.391568e+00 7.776311e-03
1.570796e+00 1.884956e+00 3.824270e+00 6.794993e-02
1.884956e+00 2.199115e+00 9.543567e+00 1.862676e-01
2.199115e+00 2.513274e+00 1.627722e+01 2.821126e-01
2.513274e+00 2.827433e+00 2.097513e+01 2.761348e-01
2.827433e+00 3.141593e+00 2.088536e+01 2.100912e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 9.028414e-02 1.525354e-03
3.141593e-01 6.283185e-01 1.323182e-01 2.809597e-03
6.283185e-01 9.424778e-01 3.421067e-01 4.916487e-03
9.424778e-01 1.256637e+00 6.920089e-01 9.986241e-03
1.256637e+00 1.570796e+00 1.433263e+00 8.329119e-03
1.570796e+00 1.884956e+00 3.889938e+00 7.221719e-02
1.884956e+00 2.199115e+00 9.598316e+00 1.970224e-01
2.199115e+00 2.513274e+00 1.628515e+01 2.970019e-01
2.513274e+00 2.827433e+00 2.104773e+01 2.900169e-01
2.827433e+00 3.141593e+00 2.100250e+01 2.194546e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 1.558872e-01 2.848453e-03
3.141593e-01 6.283185e-01 2.220686e-01 5.367309e-03
6.283185e-01 9.424778e-01 5.292220e-01 9.069031e-03
9.424778e-01 1.256637e+00 1.000563e+00 1.931654e-02
1.256637e+00 1.570796e+00 1.949823e+00 1.563856e-02
1.570796e+00 1.884956e+00 4.710159e+00 1.309444e-01
1.884956e+00 2.199115e+00 1.031582e+01 3.274963e-01
2.199115e+00 2.513274e+00 1.596165e+01 4.699336e-01
2.513274e+00 2.827433e+00 2.143047e+01 4.293236e-01
2.827433e+00 3.141593e+00 2.184430e+01 3.306699e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 1.103440e-01 1.903146e-03
3.141593e-01 6.283185e-01 1.607000e-01 3.596361e-03
6.283185e-01 9.424778e-01 4.051512e-01 6.133832e-03
9.424778e-01 1.256637e+00 8.019977e-01 1.274771e-02
1.256637e+00 1.570796e+00 1.633617e+00 1.047921e-02
1.570796e+00 1.884956e+00 4.283528e+00 8.951638e-02
1.884956e+00 2.199115e+00 9.969943e+00 2.336477e-01
2.199115e+00 2.513274e+00 1.641390e+01 3.437842e-01
2.513274e+00 2.827433e+00 2.158109e+01 3.264841e-01
2.827433e+00 3.141593e+00 2.172226e+01 2.487248e-01


==> anc/prom/DPAJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 1.249188e-01 2.238801e-03
3.141593e-01 6.283185e-01 1.797028e-01 4.094929e-03
6.283185e-01 9.424778e-01 4.420401e-01 7.105313e-03
9.424778e-01 1.256637e+00 8.596595e-01 1.474246e-02
1.256637e+00 1.570796e+00 1.721375e+00 1.204774e-02
1.570796e+00 1.884956e+00 4.386278e+00 1.014778e-01
1.884956e+00 2.199115e+00 1.005089e+01 2.625675e-01
2.199115e+00 2.513274e+00 1.635228e+01 3.821406e-01
2.513274e+00 2.827433e+00 2.157262e+01 3.607470e-01
2.827433e+00 3.141593e+00 2.176116e+01 2.722021e-01


==> anc/prom/DPJJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 2.621374e+00 2.060684e-03
3.141593e-01 6.283185e-01 3.447901e+00 2.281225e-03
6.283185e-01 9.424778e-01 3.247111e+00 2.363632e-03
9.424778e-01 1.256637e+00 3.700002e+00 2.908101e-03
1.256637e+00 1.570796e+00 5.053360e+00 4.107471e-03
1.570796e+00 1.884956e+00 6.603052e+00 5.282671e-03
1.884956e+00 2.199115e+00 1.668927e+00 2.689216e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 3.277382e+00 2.579918e-03
3.141593e-01 6.283185e-01 4.304282e+00 2.852123e-03
6.283185e-01 9.424778e-01 4.058642e+00 2.972925e-03
9.424778e-01 1.256637e+00 4.626921e+00 3.670654e-03
1.256637e+00 1.570796e+00 6.317464e+00 5.191475e-03
1.570796e+00 1.884956e+00 8.259473e+00 6.698927e-03
1.884956e+00 2.199115e+00 2.091662e+00 3.422054e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 2.127695e+00 1.672286e-03
3.141593e-01 6.283185e-01 2.802222e+00 1.853493e-03
6.283185e-01 9.424778e-01 2.636083e+00 1.910028e-03
9.424778e-01 1.256637e+00 3.002525e+00 2.342751e-03
1.256637e+00 1.570796e+00 4.101869e+00 3.305362e-03
1.570796e+00 1.884956e+00 5.357219e+00 4.239124e-03
1.884956e+00 2.199115e+00 1.351779e+00 2.151733e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 2.226915e+00 1.743896e-03
3.141593e-01 6.283185e-01 2.927779e+00 1.929668e-03
6.283185e-01 9.424778e-01 2.754511e+00 1.997092e-03
9.424778e-01 1.256637e+00 3.133681e+00 2.452820e-03
1.256637e+00 1.570796e+00 4.270223e+00 3.455890e-03
1.570796e+00 1.884956e+00 5.566253e+00 4.437335e-03
1.884956e+00 2.199115e+00 1.403979e+00 2.256547e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 3.130912e+00 2.472424e-03
3.141593e-01 6.283185e-01 4.120267e+00 2.738487e-03
6.283185e-01 9.424778e-01 3.884908e+00 2.841291e-03
9.424778e-01 1.256637e+00 4.435234e+00 3.503128e-03
1.256637e+00 1.570796e+00 6.073894e+00 4.962515e-03
1.570796e+00 1.884956e+00 7.959530e+00 6.395005e-03
1.884956e+00 2.199115e+00 2.016700e+00 3.259461e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 2.504787e+00 1.976157e-03
3.141593e-01 6.283185e-01 3.300332e+00 2.191274e-03
6.283185e-01 9.424778e-01 3.107764e+00 2.260697e-03
9.424778e-01 1.256637e+00 3.545463e+00 2.777731e-03
1.256637e+00 1.570796e+00 4.854576e+00 3.928772e-03
1.570796e+00 1.884956e+00 6.355630e+00 5.046899e-03
1.884956e+00 2.199115e+00 1.606972e+00 2.564374e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 2.744309e+00 2.150409e-03
3.141593e-01 6.283185e-01 3.602313e+00 2.376037e-03
6.283185e-01 9.424778e-01 3.392706e+00 2.473303e-03
9.424778e-01 1.256637e+00 3.860399e+00 3.047372e-03
1.256637e+00 1.570796e+00 5.256697e+00 4.297279e-03
1.570796e+00 1.884956e+00 6.852671e+00 5.534072e-03
1.884956e+00 2.199115e+00 1.731109e+00 2.823456e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 2.126431e+00 1.671267e-03
3.141593e-01 6.283185e-01 2.790995e+00 1.845806e-03
6.283185e-01 9.424778e-01 2.606557e+00 1.887084e-03
9.424778e-01 1.256637e+00 2.933834e+00 2.284501e-03
1.256637e+00 1.570796e+00 3.938735e+00 3.161591e-03
1.570796e+00 1.884956e+00 5.019238e+00 3.950767e-03
1.884956e+00 2.199115e+00 1.230134e+00 1.949645e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 2.619716e+00 2.059338e-03
3.141593e-01 6.283185e-01 3.433163e+00 2.271071e-03
6.283185e-01 9.424778e-01 3.208277e+00 2.333164e-03
9.424778e-01 1.256637e+00 3.609730e+00 2.830504e-03
1.256637e+00 1.570796e+00 4.839202e+00 3.915816e-03
1.570796e+00 1.884956e+00 6.159360e+00 4.897261e-03
1.884956e+00 2.199115e+00 1.508973e+00 2.418331e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 1.748537e+00 1.375191e-03
3.141593e-01 6.283185e-01 2.298102e+00 1.520786e-03
6.283185e-01 9.424778e-01 2.145039e+00 1.547880e-03
9.424778e-01 1.256637e+00 2.415234e+00 1.870335e-03
1.256637e+00 1.570796e+00 3.246729e+00 2.589387e-03
1.570796e+00 1.884956e+00 4.141912e+00 3.233519e-03
1.884956e+00 2.199115e+00 1.015498e+00 1.594866e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 1.828805e+00 1.432684e-03
3.141593e-01 6.283185e-01 2.399913e+00 1.582038e-03
6.283185e-01 9.424778e-01 2.240348e+00 1.616588e-03
9.424778e-01 1.256637e+00 2.519973e+00 1.955639e-03
1.256637e+00 1.570796e+00 3.380228e+00 2.704020e-03
1.570796e+00 1.884956e+00 4.305269e+00 3.379496e-03
1.884956e+00 2.199115e+00 1.055178e+00 1.668994e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 2.503202e+00 1.974868e-03
3.141593e-01 6.283185e-01 3.286231e+00 2.181550e-03
6.283185e-01 9.424778e-01 3.070608e+00 2.231674e-03
9.424778e-01 1.256637e+00 3.458851e+00 2.703928e-03
1.256637e+00 1.570796e+00 4.648216e+00 3.746030e-03
1.570796e+00 1.884956e+00 5.926962e+00 4.680238e-03
1.884956e+00 2.199115e+00 1.452544e+00 2.307572e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 2.033227e+00 1.604256e-03
3.141593e-01 6.283185e-01 2.672765e+00 1.774406e-03
6.283185e-01 9.424778e-01 2.495830e+00 1.806947e-03
9.424778e-01 1.256637e+00 2.812070e+00 2.184924e-03
1.256637e+00 1.570796e+00 3.783399e+00 3.027668e-03
1.570796e+00 1.884956e+00 4.829047e+00 3.780216e-03
1.884956e+00 2.199115e+00 1.183922e+00 1.863087e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 2.225594e+00 1.742829e-03
3.141593e-01 6.283185e-01 2.916053e+00 1.921640e-03
6.283185e-01 9.424778e-01 2.723663e+00 1.972996e-03
9.424778e-01 1.256637e+00 3.062087e+00 2.391548e-03
1.256637e+00 1.570796e+00 4.100945e+00 3.305043e-03
1.570796e+00 1.884956e+00 5.216431e+00 4.134113e-03
1.884956e+00 2.199115e+00 1.277989e+00 2.043276e-03
2.199115e+00 2.513274e+00 0.000000e+00 0.000000e+00
2.513274e+00 2.827433e+00 0.000000e+00 0.000000e+00
2.827433e+00 3.141593e+00 0.000000e+00 0.000000e+00


==> anc/prom/DPJJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 4.872147e+00 2.512983e-02
3.141593e-01 6.283185e-01 6.239065e+00 2.146163e-02
6.283185e-01 9.424778e-01 5.433486e+00 2.504134e-02
9.424778e-01 1.256637e+00 5.468946e+00 2.766444e-02
1.256637e+00 1.570796e+00 5.944564e+00 3.382297e-02
1.570796e+00 1.884956e+00 5.841846e+00 7.565176e-02
1.884956e+00 2.199115e+00 5.458824e+00 6.753867e-02
2.199115e+00 2.513274e+00 1.826564e+00 4.649584e-03
2.513274e+00 2.827433e+00 6.297315e-01 3.806063e-03
2.827433e+00 3.141593e+00 1.496521e-01 1.220766e-03


==> anc/prom/DPJJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 5.719137e+00 3.472920e-02
3.141593e-01 6.283185e-01 7.286209e+00 2.960540e-02
6.283185e-01 9.424778e-01 6.239447e+00 3.496316e-02
9.424778e-01 1.256637e+00 6.085830e+00 3.824493e-02
1.256637e+00 1.570796e+00 6.155604e+00 4.658974e-02
1.570796e+00 1.884956e+00 5.267615e+00 1.102161e-01
1.884956e+00 2.199115e+00 6.940715e+00 9.974590e-02
2.199115e+00 2.513274e+00 2.599516e+00 6.725601e-03
2.513274e+00 2.827433e+00 9.038855e-01 5.711275e-03
2.827433e+00 3.141593e+00 2.192544e-01 1.796872e-03


==> anc/prom/DPJJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 4.173138e+00 1.868530e-02
3.141593e-01 6.283185e-01 5.370397e+00 1.602289e-02
6.283185e-01 9.424778e-01 4.735082e+00 1.837905e-02
9.424778e-01 1.256637e+00 4.868900e+00 2.045908e-02
1.256637e+00 1.570796e+00 5.545977e+00 2.514674e-02
1.570796e+00 1.884956e+00 5.868966e+00 5.380965e-02
1.884956e+00 2.199115e+00 4.384178e+00 4.739793e-02
2.199115e+00 2.513274e+00 1.320365e+00 3.317967e-03
2.513274e+00 2.827433e+00 4.519141e-01 2.632114e-03
2.827433e+00 3.141593e+00 1.055025e-01 8.581571e-04


==> anc/prom/DPJJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 4.281841e+00 1.956982e-02
3.141593e-01 6.283185e-01 5.499917e+00 1.684572e-02
6.283185e-01 9.424778e-01 4.840347e+00 1.944071e-02
9.424778e-01 1.256637e+00 4.959523e+00 2.154242e-02
1.256637e+00 1.570796e+00 5.606297e+00 2.654606e-02
1.570796e+00 1.884956e+00 5.860435e+00 5.808105e-02
1.884956e+00 2.199115e+00 4.537889e+00 5.149140e-02
2.199115e+00 2.513274e+00 1.399064e+00 3.542789e-03
2.513274e+00 2.827433e+00 4.820007e-01 2.901665e-03
2.827433e+00 3.141593e+00 1.145228e-01 9.300378e-04


==> anc/prom/DPJJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 5.582582e+00 3.316407e-02
3.141593e-01 6.283185e-01 7.126131e+00 2.812682e-02
6.283185e-01 9.424778e-01 6.119539e+00 3.301319e-02
9.424778e-01 1.256637e+00 5.999982e+00 3.633285e-02
1.256637e+00 1.570796e+00 6.143763e+00 4.409006e-02
1.570796e+00 1.884956e+00 5.409836e+00 1.015966e-01
1.884956e+00 2.199115e+00 6.689887e+00 9.136894e-02
2.199115e+00 2.513274e+00 2.450496e+00 6.277357e-03
2.513274e+00 2.827433e+00 8.455647e-01 5.134784e-03
2.827433e+00 3.141593e+00 2.009895e-01 1.648431e-03


==> anc/prom/DPJJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 4.760834e+00 2.400725e-02
3.141593e-01 6.283185e-01 6.108239e+00 2.042614e-02
6.283185e-01 9.424778e-01 5.332518e+00 2.369231e-02
9.424778e-01 1.256637e+00 5.391087e+00 2.630592e-02
1.256637e+00 1.570796e+00 5.917922e+00 3.209646e-02
1.570796e+00 1.884956e+00 5.919577e+00 7.008929e-02
1.884956e+00 2.199115e+00 5.276241e+00 6.216465e-02
2.199115e+00 2.513274e+00 1.724008e+00 4.354798e-03
2.513274e+00 2.827433e+00 5.904839e-01 3.452644e-03
2.827433e+00 3.141593e+00 1.378801e-01 1.126496e-03


==> anc/prom/DPJJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 5.005359e+00 2.634100e-02
3.141593e-01 6.283185e-01 6.396851e+00 2.261445e-02
6.283185e-01 9.424778e-01 5.559378e+00 2.654472e-02
9.424778e-01 1.256637e+00 5.573606e+00 2.916228e-02
1.256637e+00 1.570796e+00 6.004502e+00 3.580381e-02
1.570796e+00 1.884956e+00 5.800848e+00 8.206347e-02
1.884956e+00 2.199115e+00 5.664165e+00 7.372789e-02
2.199115e+00 2.513274e+00 1.937944e+00 4.981995e-03
2.513274e+00 2.827433e+00 6.732636e-01 4.233617e-03
2.827433e+00 3.141593e+00 1.632761e-01 1.330825e-03


==> anc/prom/DPJJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 4.100818e+00 1.849444e-02
3.141593e-01 6.283185e-01 5.270129e+00 1.568736e-02
6.283185e-01 9.424778e-01 4.638093e+00 1.790821e-02
9.424778e-01 1.256637e+00 4.762712e+00 1.957167e-02
1.256637e+00 1.570796e+00 5.452776e+00 2.355433e-02
1.570796e+00 1.884956e+00 5.897168e+00 4.719199e-02
1.884956e+00 2.199115e+00 4.120585e+00 4.094038e-02
2.199115e+00 2.513274e+00 1.184940e+00 2.934082e-03
2.513274e+00 2.827433e+00 4.024233e-01 2.322701e-03
2.827433e+00 3.141593e+00 9.398290e-02 7.647109e-04


==> anc/prom/DPJJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 4.764844e+00 2.484087e-02
3.141593e-01 6.283185e-01 6.094361e+00 2.093486e-02
6.283185e-01 9.424778e-01 5.300687e+00 2.434125e-02
9.424778e-01 1.256637e+00 5.338311e+00 2.638076e-02
1.256637e+00 1.570796e+00 5.870430e+00 3.159958e-02
1.570796e+00 1.884956e+00 6.020736e+00 6.560335e-02
1.884956e+00 2.199115e+00 5.120906e+00 5.763510e-02
2.199115e+00 2.513274e+00 1.624803e+00 4.067300e-03
2.513274e+00 2.827433e+00 5.554571e-01 3.321245e-03
2.827433e+00 3.141593e+00 1.320661e-01 1.077110e-03


==> anc/prom/DPJJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 3.543394e+00 1.431035e-02
3.141593e-01 6.283185e-01 4.574431e+00 1.235513e-02
6.283185e-01 9.424778e-01 4.061825e+00 1.362624e-02
9.424778e-01 1.256637e+00 4.229256e+00 1.489748e-02
1.256637e+00 1.570796e+00 4.982887e+00 1.792034e-02
1.570796e+00 1.884956e+00 5.576312e+00 3.475817e-02
1.884956e+00 2.199115e+00 3.372493e+00 2.981010e-02
2.199115e+00 2.513274e+00 8.841853e-01 2.170144e-03
2.513274e+00 2.827433e+00 2.985654e-01 1.672209e-03
2.827433e+00 3.141593e+00 6.863780e-02 5.577649e-04


==> anc/prom/DPJJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 3.631216e+00 1.495579e-02
3.141593e-01 6.283185e-01 4.679951e+00 1.293166e-02
6.283185e-01 9.424778e-01 4.149329e+00 1.436440e-02
9.424778e-01 1.256637e+00 4.307720e+00 1.564576e-02
1.256637e+00 1.570796e+00 5.045753e+00 1.884344e-02
1.570796e+00 1.884956e+00 5.603814e+00 3.725690e-02
1.884956e+00 2.199115e+00 3.483902e+00 3.217476e-02
2.199115e+00 2.513274e+00 9.348411e-01 2.306776e-03
2.513274e+00 2.827433e+00 3.174193e-01 1.825994e-03
2.827433e+00 3.141593e+00 7.409809e-02 6.006921e-04


==> anc/prom/DPJJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 4.659675e+00 2.373474e-02
3.141593e-01 6.283185e-01 5.971048e+00 1.994606e-02
6.283185e-01 9.424778e-01 5.205735e+00 2.303675e-02
9.424778e-01 1.256637e+00 5.264527e+00 2.509390e-02
1.256637e+00 1.570796e+00 5.841177e+00 3.000593e-02
1.570796e+00 1.884956e+00 6.073926e+00 6.093470e-02
1.884956e+00 2.199115e+00 4.949719e+00 5.315902e-02
2.199115e+00 2.513274e+00 1.534117e+00 3.814276e-03
2.513274e+00 2.827433e+00 5.211369e-01 3.019698e-03
2.827433e+00 3.141593e+00 1.217701e-01 9.951640e-04


==> anc/prom/DPJJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 4.011373e+00 1.769141e-02
3.141593e-01 6.283185e-01 5.164100e+00 1.497788e-02
6.283185e-01 9.424778e-01 4.553550e+00 1.698845e-02
9.424778e-01 1.256637e+00 4.692079e+00 1.864634e-02
1.256637e+00 1.570796e+00 5.410186e+00 2.242624e-02
1.570796e+00 1.884956e+00 5.908118e+00 4.403435e-02
1.884956e+00 2.199115e+00 3.990810e+00 3.793172e-02
2.199115e+00 2.513274e+00 1.120810e+00 2.760399e-03
2.513274e+00 2.827433e+00 3.785437e-01 2.127099e-03
2.827433e+00 3.141593e+00 8.706094e-02 7.100857e-04


==> anc/prom/DPJJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 4.205096e+00 1.936737e-02
3.141593e-01 6.283185e-01 5.394143e+00 1.647706e-02
6.283185e-01 9.424778e-01 4.738711e+00 1.893711e-02
9.424778e-01 1.256637e+00 4.849642e+00 2.060070e-02
1.256637e+00 1.570796e+00 5.513318e+00 2.484803e-02
1.570796e+00 1.884956e+00 5.902834e+00 5.081626e-02
1.884956e+00 2.199115e+00 4.264716e+00 4.438640e-02
2.199115e+00 2.513274e+00 1.255102e+00 3.128878e-03
2.513274e+00 2.827433e+00 4.289608e-01 2.554669e-03
2.827433e+00 3.141593e+00 1.019349e-01 8.277107e-04


==> anc/prom/DPJJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 3.141593e-01 4.003734e+00 1.291724e-01
3.141593e-01 6.283185e-01 5.627782e+00 1.481643e-01
6.283185e-01 9.424778e-01 4.509687e+00 1.658713e-01
9.424778e-01 1.256637e+00 4.659006e+00 1.811422e-01
1.256637e+00 1.570796e+00 5.227922e+00 2.354806e-01
1.570796e+00 1.884956e+00 5.038018e+00 3.032873e-01
1.884956e+00 2.199115e+00 5.060936e+00 2.219470e-01
2.199115e+00 2.513274e+00 2.668198e+00 2.743140e-02
2.513274e+00 2.827433e+00 1.251655e+00 2.512449e-02
2.827433e+00 3.141593e+00 6.419005e-01 9.287105e-03


==> anc/prom/DPJJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 3.141593e-01 3.435582e+00 1.887969e-01
3.141593e-01 6.283185e-01 5.016023e+00 2.153599e-01
6.283185e-01 9.424778e-01 3.861226e+00 2.330168e-01
9.424778e-01 1.256637e+00 4.106038e+00 2.612277e-01
1.256637e+00 1.570796e+00 4.722891e+00 3.485398e-01
1.570796e+00 1.884956e+00 4.754563e+00 4.563004e-01
1.884956e+00 2.199115e+00 4.468625e+00 3.294762e-01
2.199115e+00 2.513274e+00 3.004591e+00 4.350182e-02
2.513274e+00 2.827433e+00 1.562029e+00 4.041867e-02
2.827433e+00 3.141593e+00 9.217681e-01 1.483824e-02


==> anc/prom/DPJJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 3.141593e-01 4.119694e+00 9.437315e-02
3.141593e-01 6.283185e-01 5.693131e+00 1.095702e-01
6.283185e-01 9.424778e-01 4.665182e+00 1.270006e-01
9.424778e-01 1.256637e+00 4.784229e+00 1.344566e-01
1.256637e+00 1.570796e+00 5.429093e+00 1.703798e-01
1.570796e+00 1.884956e+00 5.297727e+00 2.186630e-01
1.884956e+00 2.199115e+00 4.993359e+00 1.610276e-01
2.199115e+00 2.513274e+00 2.273350e+00 1.804843e-02
2.513274e+00 2.827433e+00 9.980415e-01 1.634992e-02
2.827433e+00 3.141593e+00 4.602474e-01 6.123900e-03


==> anc/prom/DPJJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 3.141593e-01 4.120776e+00 9.911374e-02
3.141593e-01 6.283185e-01 5.691890e+00 1.148570e-01
6.283185e-01 9.424778e-01 4.656587e+00 1.331392e-01
9.424778e-01 1.256637e+00 4.784420e+00 1.412764e-01
1.256637e+00 1.570796e+00 5.431226e+00 1.789404e-01
1.570796e+00 1.884956e+00 5.276018e+00 2.315173e-01
1.884956e+00 2.199115e+00 5.010325e+00 1.701357e-01
2.199115e+00 2.513274e+00 2.329872e+00 1.935824e-02
2.513274e+00 2.827433e+00 1.034880e+00 1.762526e-02
2.827433e+00 3.141593e+00 4.874566e-01 6.569184e-03


==> anc/prom/DPJJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 3.141593e-01 3.541675e+00 1.792416e-01
3.141593e-01 6.283185e-01 5.152960e+00 2.051103e-01
6.283185e-01 9.424778e-01 3.980592e+00 2.215268e-01
9.424778e-01 1.256637e+00 4.178772e+00 2.484998e-01
1.256637e+00 1.570796e+00 4.754722e+00 3.320609e-01
1.570796e+00 1.884956e+00 4.721204e+00 4.312080e-01
1.884956e+00 2.199115e+00 4.613106e+00 3.119411e-01
2.199115e+00 2.513274e+00 2.977499e+00 4.048615e-02
2.513274e+00 2.827433e+00 1.516661e+00 3.736799e-02
2.827433e+00 3.141593e+00 8.703515e-01 1.380822e-02


==> anc/prom/DPJJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 3.141593e-01 4.047438e+00 1.229819e-01
3.141593e-01 6.283185e-01 5.684442e+00 1.414658e-01
6.283185e-01 9.424778e-01 4.564277e+00 1.581306e-01
9.424778e-01 1.256637e+00 4.690996e+00 1.724654e-01
1.256637e+00 1.570796e+00 5.246479e+00 2.245434e-01
1.570796e+00 1.884956e+00 5.050464e+00 2.871617e-01
1.884956e+00 2.199115e+00 5.105277e+00 2.103965e-01
2.199115e+00 2.513274e+00 2.624586e+00 2.563528e-02
2.513274e+00 2.827433e+00 1.213203e+00 2.334240e-02
2.827433e+00 3.141593e+00 6.073703e-01 8.683398e-03


==> anc/prom/DPJJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 3.141593e-01 3.971775e+00 1.360807e-01
3.141593e-01 6.283185e-01 5.586975e+00 1.557446e-01
6.283185e-01 9.424778e-01 4.467002e+00 1.742406e-01
9.424778e-01 1.256637e+00 4.639367e+00 1.906087e-01
1.256637e+00 1.570796e+00 5.220982e+00 2.476610e-01
1.570796e+00 1.884956e+00 5.028978e+00 3.220182e-01
1.884956e+00 2.199115e+00 5.032989e+00 2.347644e-01
2.199115e+00 2.513274e+00 2.726563e+00 2.954081e-02
2.513274e+00 2.827433e+00 1.298087e+00 2.721763e-02
2.827433e+00 3.141593e+00 6.816479e-01 1.000540e-02


==> anc/prom/DPJJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 3.141593e-01 4.112850e+00 9.343987e-02
3.141593e-01 6.283185e-01 5.682404e+00 1.083349e-01
6.283185e-01 9.424778e-01 4.666136e+00 1.248819e-01
9.424778e-01 1.256637e+00 4.795816e+00 1.299707e-01
1.256637e+00 1.570796e+00 5.468596e+00 1.594392e-01
1.570796e+00 1.884956e+00 5.417443e+00 1.984812e-01
1.884956e+00 2.199115e+00 4.953156e+00 1.425465e-01
2.199115e+00 2.513274e+00 2.155652e+00 1.536749e-02
2.513274e+00 2.827433e+00 9.288442e-01 1.411421e-02
2.827433e+00 3.141593e+00 4.125965e-01 5.255296e-03


==> anc/prom/DPJJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 3.141593e-01 4.034387e+00 1.275083e-01
3.141593e-01 6.283185e-01 5.669799e+00 1.460084e-01
6.283185e-01 9.424778e-01 4.569116e+00 1.623320e-01
9.424778e-01 1.256637e+00 4.737279e+00 1.737358e-01
1.256637e+00 1.570796e+00 5.335287e+00 2.171644e-01
1.570796e+00 1.884956e+00 5.172631e+00 2.686691e-01
1.884956e+00 2.199115e+00 5.146944e+00 1.910802e-01
2.199115e+00 2.513274e+00 2.557053e+00 2.303379e-02
2.513274e+00 2.827433e+00 1.168640e+00 2.142076e-02
2.827433e+00 3.141593e+00 5.703731e-01 7.858180e-03


==> anc/prom/DPJJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 3.141593e-01 3.998704e+00 7.374540e-02
3.141593e-01 6.283185e-01 5.465349e+00 8.643196e-02
6.283185e-01 9.424778e-01 4.556001e+00 1.019467e-01
9.424778e-01 1.256637e+00 4.668046e+00 1.033683e-01
1.256637e+00 1.570796e+00 5.414324e+00 1.245976e-01
1.570796e+00 1.884956e+00 5.528247e+00 1.561982e-01
1.884956e+00 2.199115e+00 4.575195e+00 1.128714e-01
2.199115e+00 2.513274e+00 1.797337e+00 1.066647e-02
2.513274e+00 2.827433e+00 7.419549e-01 9.620152e-03
2.827433e+00 3.141593e+00 3.055549e-01 3.620075e-03


==> anc/prom/DPJJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 3.141593e-01 4.020254e+00 7.717073e-02
3.141593e-01 6.283185e-01 5.487917e+00 9.030101e-02
6.283185e-01 9.424778e-01 4.570325e+00 1.066819e-01
9.424778e-01 1.256637e+00 4.682370e+00 1.083524e-01
1.256637e+00 1.570796e+00 5.426547e+00 1.305093e-01
1.570796e+00 1.884956e+00 5.511026e+00 1.646760e-01
1.884956e+00 2.199115e+00 4.619727e+00 1.190275e-01
2.199115e+00 2.513274e+00 1.846955e+00 1.138244e-02
2.513274e+00 2.827433e+00 7.692213e-01 1.032075e-02
2.827433e+00 3.141593e+00 3.225402e-01 3.863518e-03


==> anc/prom/DPJJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 3.141593e-01 4.070897e+00 1.214308e-01
3.141593e-01 6.283185e-01 5.716655e+00 1.394560e-01
6.283185e-01 9.424778e-01 4.613965e+00 1.548014e-01
9.424778e-01 1.256637e+00 4.760515e+00 1.654301e-01
1.256637e+00 1.570796e+00 5.349007e+00 2.071806e-01
1.570796e+00 1.884956e+00 5.196950e+00 2.545983e-01
1.884956e+00 2.199115e+00 5.170912e+00 1.812495e-01
2.199115e+00 2.513274e+00 2.509377e+00 2.155343e-02
2.513274e+00 2.827433e+00 1.131690e+00 1.990818e-02
2.827433e+00 3.141593e+00 5.400987e-01 7.357829e-03


==> anc/prom/DPJJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 3.141593e-01 4.117434e+00 8.922353e-02
3.141593e-01 6.283185e-01 5.690108e+00 1.037079e-01
6.283185e-01 9.424778e-01 4.678805e+00 1.193143e-01
9.424778e-01 1.256637e+00 4.800400e+00 1.239537e-01
1.256637e+00 1.570796e+00 5.472797e+00 1.523275e-01
1.570796e+00 1.884956e+00 5.446728e+00 1.885349e-01
1.884956e+00 2.199115e+00 4.936382e+00 1.353594e-01
2.199115e+00 2.513274e+00 2.108141e+00 1.443061e-02
2.513274e+00 2.827433e+00 8.989517e-01 1.317421e-02
2.827433e+00 3.141593e+00 3.915212e-01 4.937114e-03


==> anc/prom/DPJJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 3.141593e-01 4.117179e+00 9.810693e-02
3.141593e-01 6.283185e-01 5.685619e+00 1.135208e-01
6.283185e-01 9.424778e-01 4.662158e+00 1.308827e-01
9.424778e-01 1.256637e+00 4.800336e+00 1.365343e-01
1.256637e+00 1.570796e+00 5.473943e+00 1.673486e-01
1.570796e+00 1.884956e+00 5.393761e+00 2.099193e-01
1.884956e+00 2.199115e+00 4.980595e+00 1.505119e-01
2.199115e+00 2.513274e+00 2.211834e+00 1.646149e-02
2.513274e+00 2.827433e+00 9.634094e-01 1.520926e-02
2.827433e+00 3.141593e+00 4.366129e-01 5.629820e-03


==> anc/prom/DYAJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 1.050465e+01 4.962225e-03
4.000000e-01 8.000000e-01 9.008300e+00 4.212150e-03
8.000000e-01 1.200000e+00 7.006975e+00 3.421900e-03
1.200000e+00 1.600000e+00 5.086925e+00 2.792625e-03
1.600000e+00 2.000000e+00 3.548725e+00 2.445385e-03
2.000000e+00 2.400000e+00 2.412685e+00 2.336423e-03
2.400000e+00 2.800000e+00 1.607033e+00 2.355440e-03
2.800000e+00 3.200000e+00 1.030960e+00 2.370515e-03
3.200000e+00 3.600000e+00 6.241425e-01 2.338123e-03
3.600000e+00 4.000000e+00 3.431975e-01 2.141080e-03
4.000000e+00 4.400000e+00 1.590787e-01 1.815402e-03
4.400000e+00 4.870000e+00 3.814532e-02 9.535681e-04


==> anc/prom/DYAJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 1.306263e+01 6.246075e-03
4.000000e-01 8.000000e-01 1.120702e+01 5.281850e-03
8.000000e-01 1.200000e+00 8.732750e+00 4.281750e-03
1.200000e+00 1.600000e+00 6.358800e+00 3.490700e-03
1.600000e+00 2.000000e+00 4.454025e+00 3.057675e-03
2.000000e+00 2.400000e+00 3.043450e+00 2.930950e-03
2.400000e+00 2.800000e+00 2.039705e+00 2.973525e-03
2.800000e+00 3.200000e+00 1.317795e+00 3.014825e-03
3.200000e+00 3.600000e+00 8.044075e-01 3.000450e-03
3.600000e+00 4.000000e+00 4.463675e-01 2.772525e-03
4.000000e+00 4.400000e+00 2.089612e-01 2.374552e-03
4.400000e+00 4.870000e+00 5.070298e-02 1.261134e-03


==> anc/prom/DYAJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 8.565650e+00 4.008300e-03
4.000000e-01 8.000000e-01 7.342775e+00 3.413175e-03
8.000000e-01 1.200000e+00 5.702750e+00 2.777825e-03
1.200000e+00 1.600000e+00 4.129375e+00 2.268767e-03
1.600000e+00 2.000000e+00 2.870575e+00 1.985660e-03
2.000000e+00 2.400000e+00 1.943073e+00 1.891438e-03
2.400000e+00 2.800000e+00 1.287260e+00 1.896198e-03
2.800000e+00 3.200000e+00 8.207300e-01 1.896142e-03
3.200000e+00 3.600000e+00 4.932750e-01 1.855730e-03
3.600000e+00 4.000000e+00 2.690750e-01 1.686213e-03
4.000000e+00 4.400000e+00 1.236422e-01 1.417465e-03
4.400000e+00 4.870000e+00 2.934128e-02 7.375191e-04


==> anc/prom/DYAJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 8.887000e+00 4.177475e-03
4.000000e-01 8.000000e-01 7.621575e+00 3.546650e-03
8.000000e-01 1.200000e+00 5.928300e+00 2.881550e-03
1.200000e+00 1.600000e+00 4.303500e+00 2.351707e-03
1.600000e+00 2.000000e+00 3.001750e+00 2.058993e-03
2.000000e+00 2.400000e+00 2.040420e+00 1.966668e-03
2.400000e+00 2.800000e+00 1.358795e+00 1.982198e-03
2.800000e+00 3.200000e+00 8.715300e-01 1.994560e-03
3.200000e+00 3.600000e+00 5.274900e-01 1.966915e-03
3.600000e+00 4.000000e+00 2.899875e-01 1.801140e-03
4.000000e+00 4.400000e+00 1.343577e-01 1.526852e-03
4.400000e+00 4.870000e+00 3.221319e-02 8.019532e-04


==> anc/prom/DYAJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 1.260880e+01 5.991200e-03
4.000000e-01 8.000000e-01 1.081190e+01 5.084475e-03
8.000000e-01 1.200000e+00 8.409925e+00 4.130050e-03
1.200000e+00 1.600000e+00 6.105950e+00 3.370475e-03
1.600000e+00 2.000000e+00 4.260375e+00 2.951900e-03
2.000000e+00 2.400000e+00 2.897175e+00 2.821350e-03
2.400000e+00 2.800000e+00 1.930220e+00 2.845125e-03
2.800000e+00 3.200000e+00 1.238595e+00 2.863875e-03
3.200000e+00 3.600000e+00 7.500700e-01 2.825400e-03
3.600000e+00 4.000000e+00 4.125450e-01 2.587325e-03
4.000000e+00 4.400000e+00 1.913197e-01 2.194302e-03
4.400000e+00 4.870000e+00 4.588340e-02 1.152685e-03


==> anc/prom/DYAJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 1.012577e+01 4.761400e-03
4.000000e-01 8.000000e-01 8.679625e+00 4.053800e-03
8.000000e-01 1.200000e+00 6.741050e+00 3.298875e-03
1.200000e+00 1.600000e+00 4.881550e+00 2.694275e-03
1.600000e+00 2.000000e+00 3.393950e+00 2.358430e-03
2.000000e+00 2.400000e+00 2.297793e+00 2.247185e-03
2.400000e+00 2.800000e+00 1.522565e+00 2.253375e-03
2.800000e+00 3.200000e+00 9.709525e-01 2.253672e-03
3.200000e+00 3.600000e+00 5.837050e-01 2.206058e-03
3.600000e+00 4.000000e+00 3.184725e-01 2.004558e-03
4.000000e+00 4.400000e+00 1.464025e-01 1.685395e-03
4.400000e+00 4.870000e+00 3.474681e-02 8.769830e-04


==> anc/prom/DYAJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 1.088417e+01 5.173525e-03
4.000000e-01 8.000000e-01 9.338775e+00 4.375875e-03
8.000000e-01 1.200000e+00 7.276950e+00 3.547775e-03
1.200000e+00 1.600000e+00 5.298250e+00 2.892450e-03
1.600000e+00 2.000000e+00 3.710500e+00 2.533225e-03
2.000000e+00 2.400000e+00 2.534800e+00 2.427413e-03
2.400000e+00 2.800000e+00 1.698395e+00 2.461955e-03
2.800000e+00 3.200000e+00 1.097012e+00 2.495662e-03
3.200000e+00 3.600000e+00 6.694325e-01 2.483138e-03
3.600000e+00 4.000000e+00 3.713725e-01 2.294508e-03
4.000000e+00 4.400000e+00 1.737647e-01 1.964612e-03
4.400000e+00 4.870000e+00 4.215596e-02 1.043328e-03


==> anc/prom/DYAJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 8.283075e+00 3.826625e-03
4.000000e-01 8.000000e-01 7.101300e+00 3.264075e-03
8.000000e-01 1.200000e+00 5.513450e+00 2.659900e-03
1.200000e+00 1.600000e+00 3.988950e+00 2.172562e-03
1.600000e+00 2.000000e+00 2.769300e+00 1.899705e-03
2.000000e+00 2.400000e+00 1.871153e+00 1.804040e-03
2.400000e+00 2.800000e+00 1.237078e+00 1.803073e-03
2.800000e+00 3.200000e+00 7.870800e-01 1.798880e-03
3.200000e+00 3.600000e+00 4.718550e-01 1.754960e-03
3.600000e+00 4.000000e+00 2.568225e-01 1.592500e-03
4.000000e+00 4.400000e+00 1.177287e-01 1.335960e-03
4.400000e+00 4.870000e+00 2.787128e-02 6.933851e-04


==> anc/prom/DYAJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 1.013600e+01 4.719500e-03
4.000000e-01 8.000000e-01 8.693125e+00 4.014150e-03
8.000000e-01 1.200000e+00 6.759400e+00 3.265775e-03
1.200000e+00 1.600000e+00 4.902675e+00 2.665625e-03
1.600000e+00 2.000000e+00 3.415275e+00 2.332200e-03
2.000000e+00 2.400000e+00 2.317373e+00 2.221070e-03
2.400000e+00 2.800000e+00 1.540065e+00 2.231663e-03
2.800000e+00 3.200000e+00 9.857075e-01 2.240172e-03
3.200000e+00 3.600000e+00 5.950750e-01 2.201663e-03
3.600000e+00 4.000000e+00 3.264100e-01 2.013005e-03
4.000000e+00 4.400000e+00 1.508905e-01 1.702610e-03
4.400000e+00 4.870000e+00 3.608532e-02 8.918383e-04


==> anc/prom/DYAJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 6.851500e+00 3.146025e-03
4.000000e-01 8.000000e-01 5.872150e+00 2.690150e-03
8.000000e-01 1.200000e+00 4.553225e+00 2.195310e-03
1.200000e+00 1.600000e+00 3.286975e+00 1.794010e-03
1.600000e+00 2.000000e+00 2.275120e+00 1.567668e-03
2.000000e+00 2.400000e+00 1.531515e+00 1.484788e-03
2.400000e+00 2.800000e+00 1.007868e+00 1.476965e-03
2.800000e+00 3.200000e+00 6.378650e-01 1.465622e-03
3.200000e+00 3.600000e+00 3.800250e-01 1.420580e-03
3.600000e+00 4.000000e+00 2.054183e-01 1.280613e-03
4.000000e+00 4.400000e+00 9.346400e-02 1.066662e-03
4.400000e+00 4.870000e+00 2.192787e-02 5.491915e-04


==> anc/prom/DYAJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 7.113350e+00 3.275200e-03
4.000000e-01 8.000000e-01 6.098725e+00 2.793950e-03
8.000000e-01 1.200000e+00 4.735050e+00 2.276868e-03
1.200000e+00 1.600000e+00 3.425675e+00 1.859762e-03
1.600000e+00 2.000000e+00 2.378065e+00 1.626068e-03
2.000000e+00 2.400000e+00 1.606645e+00 1.544023e-03
2.400000e+00 2.800000e+00 1.062090e+00 1.543045e-03
2.800000e+00 3.200000e+00 6.756675e-01 1.539327e-03
3.200000e+00 3.600000e+00 4.050075e-01 1.501623e-03
3.600000e+00 4.000000e+00 2.204063e-01 1.362578e-03
4.000000e+00 4.400000e+00 1.010040e-01 1.142887e-03
4.400000e+00 4.870000e+00 2.390979e-02 5.931681e-04


==> anc/prom/DYAJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 9.767425e+00 4.530100e-03
4.000000e-01 8.000000e-01 8.373425e+00 3.863775e-03
8.000000e-01 1.200000e+00 6.501075e+00 3.148475e-03
1.200000e+00 1.600000e+00 4.703700e+00 2.571525e-03
1.600000e+00 2.000000e+00 3.265800e+00 2.248765e-03
2.000000e+00 2.400000e+00 2.206880e+00 2.135780e-03
2.400000e+00 2.800000e+00 1.459218e+00 2.134870e-03
2.800000e+00 3.200000e+00 9.285375e-01 2.130117e-03
3.200000e+00 3.600000e+00 5.567500e-01 2.078310e-03
3.600000e+00 4.000000e+00 3.030775e-01 1.885973e-03
4.000000e+00 4.400000e+00 1.389837e-01 1.582462e-03
4.400000e+00 4.870000e+00 3.290660e-02 8.213426e-04


==> anc/prom/DYAJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 7.978675e+00 3.675800e-03
4.000000e-01 8.000000e-01 6.837925e+00 3.142925e-03
8.000000e-01 1.200000e+00 5.302050e+00 2.564700e-03
1.200000e+00 1.600000e+00 3.827700e+00 2.095822e-03
1.600000e+00 2.000000e+00 2.649600e+00 1.831545e-03
2.000000e+00 2.400000e+00 1.783760e+00 1.734898e-03
2.400000e+00 2.800000e+00 1.173990e+00 1.725918e-03
2.800000e+00 3.200000e+00 7.430850e-01 1.712807e-03
3.200000e+00 3.600000e+00 4.427725e-01 1.660300e-03
3.600000e+00 4.000000e+00 2.393698e-01 1.496750e-03
4.000000e+00 4.400000e+00 1.089455e-01 1.246890e-03
4.400000e+00 4.870000e+00 2.556234e-02 6.419957e-04


==> anc/prom/DYAJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 8.596400e+00 3.986775e-03
4.000000e-01 8.000000e-01 7.373075e+00 3.391250e-03
8.000000e-01 1.200000e+00 5.733000e+00 2.759125e-03
1.200000e+00 1.600000e+00 4.158050e+00 2.252165e-03
1.600000e+00 2.000000e+00 2.896275e+00 1.970288e-03
2.000000e+00 2.400000e+00 1.964998e+00 1.876180e-03
2.400000e+00 2.800000e+00 1.305718e+00 1.884913e-03
2.800000e+00 3.200000e+00 8.356025e-01 1.891910e-03
3.200000e+00 3.600000e+00 5.043725e-01 1.859203e-03
3.600000e+00 4.000000e+00 2.766100e-01 1.699835e-03
4.000000e+00 4.400000e+00 1.278230e-01 1.437437e-03
4.400000e+00 4.870000e+00 3.056553e-02 7.529191e-04


==> anc/prom/DYAJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 1.474173e+01 3.214925e-02
4.000000e-01 8.000000e-01 1.302417e+01 3.011700e-02
8.000000e-01 1.200000e+00 1.066020e+01 2.727775e-02
1.200000e+00 1.600000e+00 8.290575e+00 2.448280e-02
1.600000e+00 2.000000e+00 6.272000e+00 2.165545e-02
2.000000e+00 2.400000e+00 4.595725e+00 2.452360e-02
2.400000e+00 2.800000e+00 3.259000e+00 2.213000e-02
2.800000e+00 3.200000e+00 2.212837e+00 2.481392e-02
3.200000e+00 3.600000e+00 1.436325e+00 2.541525e-02
3.600000e+00 4.000000e+00 7.970000e-01 2.352473e-02
4.000000e+00 4.400000e+00 3.562200e-01 1.772700e-02
4.400000e+00 4.870000e+00 9.816936e-02 9.537660e-03


==> anc/prom/DYAJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 1.614032e+01 4.283500e-02
4.000000e-01 8.000000e-01 1.435275e+01 4.032000e-02
8.000000e-01 1.200000e+00 1.190475e+01 3.696875e-02
1.200000e+00 1.600000e+00 9.425400e+00 3.375550e-02
1.600000e+00 2.000000e+00 7.268575e+00 2.985350e-02
2.000000e+00 2.400000e+00 5.418650e+00 3.398075e-02
2.400000e+00 2.800000e+00 3.911350e+00 3.068100e-02
2.800000e+00 3.200000e+00 2.690175e+00 3.501350e-02
3.200000e+00 3.600000e+00 1.767693e+00 3.595750e-02
3.600000e+00 4.000000e+00 1.000755e+00 3.375475e-02
4.000000e+00 4.400000e+00 4.498325e-01 2.560875e-02
4.400000e+00 4.870000e+00 1.297830e-01 1.367381e-02


==> anc/prom/DYAJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 1.328680e+01 2.475805e-02
4.000000e-01 8.000000e-01 1.168507e+01 2.300955e-02
8.000000e-01 1.200000e+00 9.474400e+00 2.059523e-02
1.200000e+00 1.600000e+00 7.274525e+00 1.821387e-02
1.600000e+00 2.000000e+00 5.422775e+00 1.607990e-02
2.000000e+00 2.400000e+00 3.917500e+00 1.810980e-02
2.400000e+00 2.800000e+00 2.742200e+00 1.634538e-02
2.800000e+00 3.200000e+00 1.838280e+00 1.807317e-02
3.200000e+00 3.600000e+00 1.178913e+00 1.854185e-02
3.600000e+00 4.000000e+00 6.451575e-01 1.703233e-02
4.000000e+00 4.400000e+00 2.880600e-01 1.283425e-02
4.400000e+00 4.870000e+00 7.659468e-02 6.941723e-03


==> anc/prom/DYAJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 1.347040e+01 2.581800e-02
4.000000e-01 8.000000e-01 1.185185e+01 2.391590e-02
8.000000e-01 1.200000e+00 9.632050e+00 2.141813e-02
1.200000e+00 1.600000e+00 7.420825e+00 1.905975e-02
1.600000e+00 2.000000e+00 5.554250e+00 1.681013e-02
2.000000e+00 2.400000e+00 4.033050e+00 1.900365e-02
2.400000e+00 2.800000e+00 2.839325e+00 1.722478e-02
2.800000e+00 3.200000e+00 1.913830e+00 1.932750e-02
3.200000e+00 3.600000e+00 1.235855e+00 1.991828e-02
3.600000e+00 4.000000e+00 6.795750e-01 1.852415e-02
4.000000e+00 4.400000e+00 3.057125e-01 1.403850e-02
4.400000e+00 4.870000e+00 8.229191e-02 7.569702e-03


==> anc/prom/DYAJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 1.598197e+01 4.120800e-02
4.000000e-01 8.000000e-01 1.420665e+01 3.894875e-02
8.000000e-01 1.200000e+00 1.174960e+01 3.565000e-02
1.200000e+00 1.600000e+00 9.264575e+00 3.227850e-02
1.600000e+00 2.000000e+00 7.111650e+00 2.859300e-02
2.000000e+00 2.400000e+00 5.270725e+00 3.241100e-02
2.400000e+00 2.800000e+00 3.779675e+00 2.912050e-02
2.800000e+00 3.200000e+00 2.584375e+00 3.265500e-02
3.200000e+00 3.600000e+00 1.685888e+00 3.335325e-02
3.600000e+00 4.000000e+00 9.496100e-01 3.085075e-02
4.000000e+00 4.400000e+00 4.237475e-01 2.325330e-02
4.400000e+00 4.870000e+00 1.204221e-01 1.249185e-02


==> anc/prom/DYAJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 1.459847e+01 3.092675e-02
4.000000e-01 8.000000e-01 1.289117e+01 2.905600e-02
8.000000e-01 1.200000e+00 1.052395e+01 2.628075e-02
1.200000e+00 1.600000e+00 8.154300e+00 2.342607e-02
1.600000e+00 2.000000e+00 6.142500e+00 2.074085e-02
2.000000e+00 2.400000e+00 4.476850e+00 2.339028e-02
2.400000e+00 2.800000e+00 3.156075e+00 2.102275e-02
2.800000e+00 3.200000e+00 2.131385e+00 2.321915e-02
3.200000e+00 3.600000e+00 1.373975e+00 2.366520e-02
3.600000e+00 4.000000e+00 7.589850e-01 2.163538e-02
4.000000e+00 4.400000e+00 3.367975e-01 1.621130e-02
4.400000e+00 4.870000e+00 9.164085e-02 8.766043e-03


==> anc/prom/DYAJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 1.495190e+01 3.354100e-02
4.000000e-01 8.000000e-01 1.321470e+01 3.127950e-02
8.000000e-01 1.200000e+00 1.084358e+01 2.835075e-02
1.200000e+00 1.600000e+00 8.464650e+00 2.563825e-02
1.600000e+00 2.000000e+00 6.431775e+00 2.264028e-02
2.000000e+00 2.400000e+00 4.739450e+00 2.573475e-02
2.400000e+00 2.800000e+00 3.382425e+00 2.334380e-02
2.800000e+00 3.200000e+00 2.310557e+00 2.662450e-02
3.200000e+00 3.600000e+00 1.511025e+00 2.741225e-02
3.600000e+00 4.000000e+00 8.430675e-01 2.575350e-02
4.000000e+00 4.400000e+00 3.796675e-01 1.953527e-02
4.400000e+00 4.870000e+00 1.061551e-01 1.046560e-02


==> anc/prom/DYAJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 1.302015e+01 2.321322e-02
4.000000e-01 8.000000e-01 1.144453e+01 2.177760e-02
8.000000e-01 1.200000e+00 9.263750e+00 1.959235e-02
1.200000e+00 1.600000e+00 7.095525e+00 1.713625e-02
1.600000e+00 2.000000e+00 5.272200e+00 1.495585e-02
2.000000e+00 2.400000e+00 3.798425e+00 1.723555e-02
2.400000e+00 2.800000e+00 2.650650e+00 1.536028e-02
2.800000e+00 3.200000e+00 1.772227e+00 1.694227e-02
3.200000e+00 3.600000e+00 1.132608e+00 1.753965e-02
3.600000e+00 4.000000e+00 6.176150e-01 1.571555e-02
4.000000e+00 4.400000e+00 2.756950e-01 1.195437e-02
4.400000e+00 4.870000e+00 7.262681e-02 6.557681e-03


==> anc/prom/DYAJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 1.445947e+01 3.011250e-02
4.000000e-01 8.000000e-01 1.276558e+01 2.849825e-02
8.000000e-01 1.200000e+00 1.042425e+01 2.591750e-02
1.200000e+00 1.600000e+00 8.081300e+00 2.296470e-02
1.600000e+00 2.000000e+00 6.089550e+00 2.005440e-02
2.000000e+00 2.400000e+00 4.448625e+00 2.332190e-02
2.400000e+00 2.800000e+00 3.142000e+00 2.077453e-02
2.800000e+00 3.200000e+00 2.128512e+00 2.323862e-02
3.200000e+00 3.600000e+00 1.376110e+00 2.403583e-02
3.600000e+00 4.000000e+00 7.601775e-01 2.161833e-02
4.000000e+00 4.400000e+00 3.398225e-01 1.645302e-02
4.400000e+00 4.870000e+00 9.242128e-02 8.993723e-03


==> anc/prom/DYAJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 1.165123e+01 1.847692e-02
4.000000e-01 8.000000e-01 1.020810e+01 1.721997e-02
8.000000e-01 1.200000e+00 8.208400e+00 1.538270e-02
1.200000e+00 1.600000e+00 6.230575e+00 1.330722e-02
1.600000e+00 2.000000e+00 4.577875e+00 1.156670e-02
2.000000e+00 2.400000e+00 3.260025e+00 1.307098e-02
2.400000e+00 2.800000e+00 2.254458e+00 1.156730e-02
2.800000e+00 3.200000e+00 1.488460e+00 1.251725e-02
3.200000e+00 3.600000e+00 9.407100e-01 1.293060e-02
3.600000e+00 4.000000e+00 5.086025e-01 1.153358e-02
4.000000e+00 4.400000e+00 2.275022e-01 8.776475e-03
4.400000e+00 4.870000e+00 5.842957e-02 4.823234e-03


==> anc/prom/DYAJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 1.181845e+01 1.920095e-02
4.000000e-01 8.000000e-01 1.035937e+01 1.786667e-02
8.000000e-01 1.200000e+00 8.347125e+00 1.597573e-02
1.200000e+00 1.600000e+00 6.354925e+00 1.389577e-02
1.600000e+00 2.000000e+00 4.686025e+00 1.207345e-02
2.000000e+00 2.400000e+00 3.352075e+00 1.370883e-02
2.400000e+00 2.800000e+00 2.329873e+00 1.216885e-02
2.800000e+00 3.200000e+00 1.545695e+00 1.334112e-02
3.200000e+00 3.600000e+00 9.828775e-01 1.383260e-02
3.600000e+00 4.000000e+00 5.335650e-01 1.245618e-02
4.000000e+00 4.400000e+00 2.404585e-01 9.523975e-03
4.400000e+00 4.870000e+00 6.237064e-02 5.216809e-03


==> anc/prom/DYAJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 1.431957e+01 2.897925e-02
4.000000e-01 8.000000e-01 1.263525e+01 2.749100e-02
8.000000e-01 1.200000e+00 1.029175e+01 2.497203e-02
1.200000e+00 1.600000e+00 7.949600e+00 2.197757e-02
1.600000e+00 2.000000e+00 5.965125e+00 1.921800e-02
2.000000e+00 2.400000e+00 4.334875e+00 2.223535e-02
2.400000e+00 2.800000e+00 3.044125e+00 1.974173e-02
2.800000e+00 3.200000e+00 2.051160e+00 2.175272e-02
3.200000e+00 3.600000e+00 1.317165e+00 2.239035e-02
3.600000e+00 4.000000e+00 7.245025e-01 1.991180e-02
4.000000e+00 4.400000e+00 3.215100e-01 1.506775e-02
4.400000e+00 4.870000e+00 8.641830e-02 8.284064e-03


==> anc/prom/DYAJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 1.287862e+01 2.235790e-02
4.000000e-01 8.000000e-01 1.131433e+01 2.100960e-02
8.000000e-01 1.200000e+00 9.137950e+00 1.888158e-02
1.200000e+00 1.600000e+00 6.976700e+00 1.642072e-02
1.600000e+00 2.000000e+00 5.164350e+00 1.434368e-02
2.000000e+00 2.400000e+00 3.703275e+00 1.644740e-02
2.400000e+00 2.800000e+00 2.570950e+00 1.461905e-02
2.800000e+00 3.200000e+00 1.710635e+00 1.591307e-02
3.200000e+00 3.600000e+00 1.086480e+00 1.640498e-02
3.600000e+00 4.000000e+00 5.901950e-01 1.456025e-02
4.000000e+00 4.400000e+00 2.615750e-01 1.102077e-02
4.400000e+00 4.870000e+00 6.821234e-02 6.071340e-03


==> anc/prom/DYAJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 1.319913e+01 2.418965e-02
4.000000e-01 8.000000e-01 1.160740e+01 2.263070e-02
8.000000e-01 1.200000e+00 9.417050e+00 2.036998e-02
1.200000e+00 1.600000e+00 7.237150e+00 1.792792e-02
1.600000e+00 2.000000e+00 5.398800e+00 1.562743e-02
2.000000e+00 2.400000e+00 3.909275e+00 1.809270e-02
2.400000e+00 2.800000e+00 2.743325e+00 1.618138e-02
2.800000e+00 3.200000e+00 1.844107e+00 1.811232e-02
3.200000e+00 3.600000e+00 1.186533e+00 1.883338e-02
3.600000e+00 4.000000e+00 6.499900e-01 1.706700e-02
4.000000e+00 4.400000e+00 2.923450e-01 1.305602e-02
4.400000e+00 4.870000e+00 7.790319e-02 7.133979e-03


==> anc/prom/DYAJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 1.370560e+01 2.220717e-01
4.000000e-01 8.000000e-01 1.242932e+01 2.193767e-01
8.000000e-01 1.200000e+00 1.003680e+01 2.129345e-01
1.200000e+00 1.600000e+00 7.563425e+00 1.559195e-01
1.600000e+00 2.000000e+00 5.992275e+00 1.740810e-01
2.000000e+00 2.400000e+00 4.094850e+00 1.409223e-01
2.400000e+00 2.800000e+00 2.905125e+00 1.268765e-01
2.800000e+00 3.200000e+00 1.857490e+00 1.207237e-01
3.200000e+00 3.600000e+00 1.088068e+00 1.436355e-01
3.600000e+00 4.000000e+00 7.006800e-01 9.635125e-02
4.000000e+00 4.400000e+00 3.132800e-01 8.666375e-02
4.400000e+00 4.870000e+00 7.274191e-02 3.660383e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 1.289425e+01 3.164900e-01
4.000000e-01 8.000000e-01 1.181920e+01 3.198900e-01
8.000000e-01 1.200000e+00 9.436925e+00 3.122775e-01
1.200000e+00 1.600000e+00 6.985250e+00 2.256987e-01
1.600000e+00 2.000000e+00 5.556750e+00 2.516400e-01
2.000000e+00 2.400000e+00 3.623075e+00 2.010840e-01
2.400000e+00 2.800000e+00 2.548900e+00 1.895478e-01
2.800000e+00 3.200000e+00 1.586552e+00 1.801630e-01
3.200000e+00 3.600000e+00 9.296675e-01 2.187343e-01
3.600000e+00 4.000000e+00 6.302000e-01 1.451405e-01
4.000000e+00 4.400000e+00 2.294110e-01 1.341915e-01
4.400000e+00 4.870000e+00 6.650723e-02 5.618511e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 1.375577e+01 1.684220e-01
4.000000e-01 8.000000e-01 1.236520e+01 1.614842e-01
8.000000e-01 1.200000e+00 1.000143e+01 1.555463e-01
1.200000e+00 1.600000e+00 7.604725e+00 1.157275e-01
1.600000e+00 2.000000e+00 5.944775e+00 1.298163e-01
2.000000e+00 2.400000e+00 4.129875e+00 1.072723e-01
2.400000e+00 2.800000e+00 2.936850e+00 9.143500e-02
2.800000e+00 3.200000e+00 1.880595e+00 8.851325e-02
3.200000e+00 3.600000e+00 1.096295e+00 1.000398e-01
3.600000e+00 4.000000e+00 6.928100e-01 7.148325e-02
4.000000e+00 4.400000e+00 3.185325e-01 6.138400e-02
4.400000e+00 4.870000e+00 7.237362e-02 2.676830e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 1.378010e+01 1.751875e-01
4.000000e-01 8.000000e-01 1.237940e+01 1.678625e-01
8.000000e-01 1.200000e+00 1.003170e+01 1.622618e-01
1.200000e+00 1.600000e+00 7.625300e+00 1.200542e-01
1.600000e+00 2.000000e+00 5.975575e+00 1.350338e-01
2.000000e+00 2.400000e+00 4.147925e+00 1.120325e-01
2.400000e+00 2.800000e+00 2.948525e+00 9.690275e-02
2.800000e+00 3.200000e+00 1.889987e+00 9.396000e-02
3.200000e+00 3.600000e+00 1.090218e+00 1.073810e-01
3.600000e+00 4.000000e+00 7.099775e-01 7.763625e-02
4.000000e+00 4.400000e+00 3.182025e-01 6.752475e-02
4.400000e+00 4.870000e+00 7.399532e-02 2.943383e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 1.297547e+01 3.045000e-01
4.000000e-01 8.000000e-01 1.191315e+01 3.081925e-01
8.000000e-01 1.200000e+00 9.495550e+00 2.994375e-01
1.200000e+00 1.600000e+00 7.069700e+00 2.183080e-01
1.600000e+00 2.000000e+00 5.621900e+00 2.421233e-01
2.000000e+00 2.400000e+00 3.707075e+00 1.921435e-01
2.400000e+00 2.800000e+00 2.630525e+00 1.785505e-01
2.800000e+00 3.200000e+00 1.646957e+00 1.696030e-01
3.200000e+00 3.600000e+00 9.989400e-01 2.044538e-01
3.600000e+00 4.000000e+00 6.321475e-01 1.329145e-01
4.000000e+00 4.400000e+00 2.576475e-01 1.228060e-01
4.400000e+00 4.870000e+00 7.039447e-02 5.067128e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 1.374002e+01 2.136780e-01
4.000000e-01 8.000000e-01 1.247072e+01 2.112165e-01
8.000000e-01 1.200000e+00 1.005450e+01 2.041568e-01
1.200000e+00 1.600000e+00 7.593675e+00 1.505215e-01
1.600000e+00 2.000000e+00 6.004825e+00 1.673873e-01
2.000000e+00 2.400000e+00 4.119250e+00 1.348938e-01
2.400000e+00 2.800000e+00 2.929250e+00 1.198060e-01
2.800000e+00 3.200000e+00 1.873815e+00 1.138980e-01
3.200000e+00 3.600000e+00 1.116980e+00 1.345693e-01
3.600000e+00 4.000000e+00 6.905600e-01 8.878350e-02
4.000000e+00 4.400000e+00 3.217975e-01 7.973225e-02
4.400000e+00 4.870000e+00 7.282383e-02 3.326766e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 1.370907e+01 2.310477e-01
4.000000e-01 8.000000e-01 1.241897e+01 2.279460e-01
8.000000e-01 1.200000e+00 1.005040e+01 2.222185e-01
1.200000e+00 1.600000e+00 7.558125e+00 1.614515e-01
1.600000e+00 2.000000e+00 5.999575e+00 1.809593e-01
2.000000e+00 2.400000e+00 4.085500e+00 1.473603e-01
2.400000e+00 2.800000e+00 2.887775e+00 1.348705e-01
2.800000e+00 3.200000e+00 1.845330e+00 1.285412e-01
3.200000e+00 3.600000e+00 1.060630e+00 1.546453e-01
3.600000e+00 4.000000e+00 7.134025e-01 1.056038e-01
4.000000e+00 4.400000e+00 3.035950e-01 9.608350e-02
4.400000e+00 4.870000e+00 7.284340e-02 4.065915e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 1.373330e+01 1.588365e-01
4.000000e-01 8.000000e-01 1.231490e+01 1.505155e-01
8.000000e-01 1.200000e+00 9.970250e+00 1.454058e-01
1.200000e+00 1.600000e+00 7.597875e+00 1.088382e-01
1.600000e+00 2.000000e+00 5.906000e+00 1.227740e-01
2.000000e+00 2.400000e+00 4.114500e+00 1.022288e-01
2.400000e+00 2.800000e+00 2.928025e+00 8.579425e-02
2.800000e+00 3.200000e+00 1.875460e+00 8.288775e-02
3.200000e+00 3.600000e+00 1.100673e+00 9.173475e-02
3.600000e+00 4.000000e+00 6.817625e-01 6.717525e-02
4.000000e+00 4.400000e+00 3.148275e-01 5.691025e-02
4.400000e+00 4.870000e+00 7.220000e-02 2.480128e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 1.379732e+01 2.059593e-01
4.000000e-01 8.000000e-01 1.247130e+01 2.009015e-01
8.000000e-01 1.200000e+00 1.009645e+01 1.957780e-01
1.200000e+00 1.600000e+00 7.637800e+00 1.443020e-01
1.600000e+00 2.000000e+00 6.015500e+00 1.617865e-01
2.000000e+00 2.400000e+00 4.137825e+00 1.321225e-01
2.400000e+00 2.800000e+00 2.943425e+00 1.173290e-01
2.800000e+00 3.200000e+00 1.886580e+00 1.111682e-01
3.200000e+00 3.600000e+00 1.111060e+00 1.297775e-01
3.600000e+00 4.000000e+00 6.981950e-01 8.858475e-02
4.000000e+00 4.400000e+00 3.186725e-01 7.875750e-02
4.400000e+00 4.870000e+00 7.349702e-02 3.318319e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 1.329818e+01 1.309242e-01
4.000000e-01 8.000000e-01 1.185720e+01 1.206635e-01
8.000000e-01 1.200000e+00 9.575700e+00 1.157403e-01
1.200000e+00 1.600000e+00 7.321900e+00 8.804250e-02
1.600000e+00 2.000000e+00 5.605900e+00 9.929550e-02
2.000000e+00 2.400000e+00 3.923500e+00 8.406050e-02
2.400000e+00 2.800000e+00 2.788100e+00 6.686975e-02
2.800000e+00 3.200000e+00 1.772927e+00 6.545650e-02
3.200000e+00 3.600000e+00 1.049058e+00 6.797100e-02
3.600000e+00 4.000000e+00 6.356950e-01 5.343750e-02
4.000000e+00 4.400000e+00 2.908000e-01 4.323000e-02
4.400000e+00 4.870000e+00 6.824000e-02 1.926864e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 1.334262e+01 1.358750e-01
4.000000e-01 8.000000e-01 1.189262e+01 1.252765e-01
8.000000e-01 1.200000e+00 9.619925e+00 1.204995e-01
1.200000e+00 1.600000e+00 7.362200e+00 9.141175e-02
1.600000e+00 2.000000e+00 5.651075e+00 1.032885e-01
2.000000e+00 2.400000e+00 3.957200e+00 8.767250e-02
2.400000e+00 2.800000e+00 2.816000e+00 7.061275e-02
2.800000e+00 3.200000e+00 1.793602e+00 6.925525e-02
3.200000e+00 3.600000e+00 1.056575e+00 7.265625e-02
3.600000e+00 4.000000e+00 6.534450e-01 5.749300e-02
4.000000e+00 4.400000e+00 2.950600e-01 4.714575e-02
4.400000e+00 4.870000e+00 7.025596e-02 2.096702e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 1.382300e+01 1.983592e-01
4.000000e-01 8.000000e-01 1.250507e+01 1.935190e-01
8.000000e-01 1.200000e+00 1.010783e+01 1.877688e-01
1.200000e+00 1.600000e+00 7.658600e+00 1.392495e-01
1.600000e+00 2.000000e+00 6.020425e+00 1.555768e-01
2.000000e+00 2.400000e+00 4.153775e+00 1.265773e-01
2.400000e+00 2.800000e+00 2.959450e+00 1.108460e-01
2.800000e+00 3.200000e+00 1.896827e+00 1.049545e-01
3.200000e+00 3.600000e+00 1.133648e+00 1.216608e-01
3.600000e+00 4.000000e+00 6.865950e-01 8.181700e-02
4.000000e+00 4.400000e+00 3.242375e-01 7.252500e-02
4.400000e+00 4.870000e+00 7.310319e-02 3.024936e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 1.373075e+01 1.530417e-01
4.000000e-01 8.000000e-01 1.231822e+01 1.449935e-01
8.000000e-01 1.200000e+00 9.957975e+00 1.395820e-01
1.200000e+00 1.600000e+00 7.589250e+00 1.049325e-01
1.600000e+00 2.000000e+00 5.885525e+00 1.180620e-01
2.000000e+00 2.400000e+00 4.103275e+00 9.805075e-02
2.400000e+00 2.800000e+00 2.918625e+00 8.128300e-02
2.800000e+00 3.200000e+00 1.867307e+00 7.846075e-02
3.200000e+00 3.600000e+00 1.105475e+00 8.620725e-02
3.600000e+00 4.000000e+00 6.668875e-01 6.249975e-02
4.000000e+00 4.400000e+00 3.139325e-01 5.266000e-02
4.400000e+00 4.870000e+00 7.079085e-02 2.279872e-02


==> anc/prom/DYAJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 1.376200e+01 1.650675e-01
4.000000e-01 8.000000e-01 1.233280e+01 1.563837e-01
8.000000e-01 1.200000e+00 1.000313e+01 1.516223e-01
1.200000e+00 1.600000e+00 7.623200e+00 1.129410e-01
1.600000e+00 2.000000e+00 5.940300e+00 1.276920e-01
2.000000e+00 2.400000e+00 4.136350e+00 1.066890e-01
2.400000e+00 2.800000e+00 2.943675e+00 9.086825e-02
2.800000e+00 3.200000e+00 1.887770e+00 8.791400e-02
3.200000e+00 3.600000e+00 1.098363e+00 9.837850e-02
3.600000e+00 4.000000e+00 6.992750e-01 7.278675e-02
4.000000e+00 4.400000e+00 3.160325e-01 6.247050e-02
4.400000e+00 4.870000e+00 7.398511e-02 2.719191e-02


==> anc/prom/DYJJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 4.346675e+00 1.865970e-03
4.000000e-01 8.000000e-01 4.304975e+00 1.950002e-03
8.000000e-01 1.200000e+00 3.255100e+00 1.892240e-03
1.200000e+00 1.600000e+00 2.582475e+00 1.991472e-03
1.600000e+00 2.000000e+00 2.019670e+00 2.138165e-03
2.000000e+00 2.400000e+00 1.520575e+00 2.269258e-03
2.400000e+00 2.800000e+00 1.084728e+00 2.325588e-03
2.800000e+00 3.200000e+00 7.251375e-01 2.312265e-03
3.200000e+00 3.600000e+00 4.479150e-01 2.173980e-03
3.600000e+00 4.000000e+00 2.455145e-01 1.869678e-03
4.000000e+00 4.400000e+00 1.130502e-01 1.409130e-03
4.400000e+00 5.000000e+00 2.860467e-02 6.869867e-04


==> anc/prom/DYJJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 5.387925e+00 2.292657e-03
4.000000e-01 8.000000e-01 5.343200e+00 2.401300e-03
8.000000e-01 1.200000e+00 4.050300e+00 2.341810e-03
1.200000e+00 1.600000e+00 3.225425e+00 2.477725e-03
1.600000e+00 2.000000e+00 2.534500e+00 2.675900e-03
2.000000e+00 2.400000e+00 1.918928e+00 2.858525e-03
2.400000e+00 2.800000e+00 1.377715e+00 2.949700e-03
2.800000e+00 3.200000e+00 9.276075e-01 2.953950e-03
3.200000e+00 3.600000e+00 5.774600e-01 2.798325e-03
3.600000e+00 4.000000e+00 3.193775e-01 2.429360e-03
4.000000e+00 4.400000e+00 1.484580e-01 1.848805e-03
4.400000e+00 5.000000e+00 3.791333e-02 9.105550e-04


==> anc/prom/DYJJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 3.554175e+00 1.537970e-03
4.000000e-01 8.000000e-01 3.516125e+00 1.604072e-03
8.000000e-01 1.200000e+00 2.652775e+00 1.549695e-03
1.200000e+00 1.600000e+00 2.097777e+00 1.623572e-03
1.600000e+00 2.000000e+00 1.633845e+00 1.734425e-03
2.000000e+00 2.400000e+00 1.224083e+00 1.830443e-03
2.400000e+00 2.800000e+00 8.683425e-01 1.864818e-03
2.800000e+00 3.200000e+00 5.768675e-01 1.842617e-03
3.200000e+00 3.600000e+00 3.539000e-01 1.721110e-03
3.600000e+00 4.000000e+00 1.924580e-01 1.468120e-03
4.000000e+00 4.400000e+00 8.788775e-02 1.097222e-03
4.400000e+00 5.000000e+00 2.205800e-02 5.301850e-04


==> anc/prom/DYJJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 3.678425e+00 1.573173e-03
4.000000e-01 8.000000e-01 3.644250e+00 1.644085e-03
8.000000e-01 1.200000e+00 2.753775e+00 1.593680e-03
1.200000e+00 1.600000e+00 2.184070e+00 1.676477e-03
1.600000e+00 2.000000e+00 1.707735e+00 1.799433e-03
2.000000e+00 2.400000e+00 1.285523e+00 1.909455e-03
2.400000e+00 2.800000e+00 9.169375e-01 1.956688e-03
2.800000e+00 3.200000e+00 6.128800e-01 1.945260e-03
3.200000e+00 3.600000e+00 3.785100e-01 1.828803e-03
3.600000e+00 4.000000e+00 2.074413e-01 1.572763e-03
4.000000e+00 4.400000e+00 9.551000e-02 1.185552e-03
4.400000e+00 5.000000e+00 2.415400e-02 5.776633e-04


==> anc/prom/DYJJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 5.215500e+00 2.248977e-03
4.000000e-01 8.000000e-01 5.163575e+00 2.350155e-03
8.000000e-01 1.200000e+00 3.907225e+00 2.283433e-03
1.200000e+00 1.600000e+00 3.100975e+00 2.404507e-03
1.600000e+00 2.000000e+00 2.425780e+00 2.582525e-03
2.000000e+00 2.400000e+00 1.826668e+00 2.741375e-03
2.400000e+00 2.800000e+00 1.303270e+00 2.809725e-03
2.800000e+00 3.200000e+00 8.713850e-01 2.794000e-03
3.200000e+00 3.600000e+00 5.383575e-01 2.627100e-03
3.600000e+00 4.000000e+00 2.951400e-01 2.259458e-03
4.000000e+00 4.400000e+00 1.359152e-01 1.702552e-03
4.400000e+00 5.000000e+00 3.441117e-02 8.305933e-04


==> anc/prom/DYJJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 4.200300e+00 1.824345e-03
4.000000e-01 8.000000e-01 4.154075e+00 1.902685e-03
8.000000e-01 1.200000e+00 3.136050e+00 1.840150e-03
1.200000e+00 1.600000e+00 2.480687e+00 1.928762e-03
1.600000e+00 2.000000e+00 1.932465e+00 2.061053e-03
2.000000e+00 2.400000e+00 1.448033e+00 2.175480e-03
2.400000e+00 2.800000e+00 1.027328e+00 2.216520e-03
2.800000e+00 3.200000e+00 6.825825e-01 2.190372e-03
3.200000e+00 3.600000e+00 4.188250e-01 2.046055e-03
3.600000e+00 4.000000e+00 2.277975e-01 1.745343e-03
4.000000e+00 4.400000e+00 1.040350e-01 1.304185e-03
4.400000e+00 5.000000e+00 2.612400e-02 6.305150e-04


==> anc/prom/DYJJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 4.491025e+00 1.902410e-03
4.000000e-01 8.000000e-01 4.455375e+00 1.992650e-03
8.000000e-01 1.200000e+00 3.374750e+00 1.940820e-03
1.200000e+00 1.600000e+00 2.686475e+00 2.052315e-03
1.600000e+00 2.000000e+00 2.110458e+00 2.215658e-03
2.000000e+00 2.400000e+00 1.597575e+00 2.366425e-03
2.400000e+00 2.800000e+00 1.146825e+00 2.441645e-03
2.800000e+00 3.200000e+00 7.720100e-01 2.444812e-03
3.200000e+00 3.600000e+00 4.804975e-01 2.315818e-03
3.600000e+00 4.000000e+00 2.657025e-01 2.010373e-03
4.000000e+00 4.400000e+00 1.234937e-01 1.530245e-03
4.400000e+00 5.000000e+00 3.151833e-02 7.531133e-04


==> anc/prom/DYJJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 3.445475e+00 1.489400e-03
4.000000e-01 8.000000e-01 3.415900e+00 1.553527e-03
8.000000e-01 1.200000e+00 2.563850e+00 1.487443e-03
1.200000e+00 1.600000e+00 2.021617e+00 1.551182e-03
1.600000e+00 2.000000e+00 1.571340e+00 1.651900e-03
2.000000e+00 2.400000e+00 1.175238e+00 1.739468e-03
2.400000e+00 2.800000e+00 8.324000e-01 1.768640e-03
2.800000e+00 3.200000e+00 5.522075e-01 1.745047e-03
3.200000e+00 3.600000e+00 3.383150e-01 1.627830e-03
3.600000e+00 4.000000e+00 1.836683e-01 1.385820e-03
4.000000e+00 4.400000e+00 8.378375e-02 1.035040e-03
4.400000e+00 5.000000e+00 2.099067e-02 4.990300e-04


==> anc/prom/DYJJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 4.205625e+00 1.803265e-03
4.000000e-01 8.000000e-01 4.174700e+00 1.884610e-03
8.000000e-01 1.200000e+00 3.139150e+00 1.811408e-03
1.200000e+00 1.600000e+00 2.482730e+00 1.896927e-03
1.600000e+00 2.000000e+00 1.937338e+00 2.029628e-03
2.000000e+00 2.400000e+00 1.455805e+00 2.148680e-03
2.400000e+00 2.800000e+00 1.036708e+00 2.197073e-03
2.800000e+00 3.200000e+00 6.919250e-01 2.180800e-03
3.200000e+00 3.600000e+00 4.267375e-01 2.047155e-03
3.600000e+00 4.000000e+00 2.334528e-01 1.756543e-03
4.000000e+00 4.400000e+00 1.073587e-01 1.322770e-03
4.400000e+00 5.000000e+00 2.710983e-02 6.431800e-04


==> anc/prom/DYJJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 2.856325e+00 1.243955e-03
4.000000e-01 8.000000e-01 2.828700e+00 1.295247e-03
8.000000e-01 1.200000e+00 2.119683e+00 1.235878e-03
1.200000e+00 1.600000e+00 1.666952e+00 1.284180e-03
1.600000e+00 2.000000e+00 1.291190e+00 1.361975e-03
2.000000e+00 2.400000e+00 9.616975e-01 1.427475e-03
2.400000e+00 2.800000e+00 6.779025e-01 1.444273e-03
2.800000e+00 3.200000e+00 4.473025e-01 1.417492e-03
3.200000e+00 3.600000e+00 2.724325e-01 1.314960e-03
3.600000e+00 4.000000e+00 1.468953e-01 1.111710e-03
4.000000e+00 4.400000e+00 6.652800e-02 8.243200e-04
4.400000e+00 5.000000e+00 1.655113e-02 3.944517e-04


==> anc/prom/DYJJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 2.959275e+00 1.275462e-03
4.000000e-01 8.000000e-01 2.934225e+00 1.330405e-03
8.000000e-01 1.200000e+00 2.201813e+00 1.273340e-03
1.200000e+00 1.600000e+00 1.735942e+00 1.327695e-03
1.600000e+00 2.000000e+00 1.349168e+00 1.413733e-03
2.000000e+00 2.400000e+00 1.008988e+00 1.488568e-03
2.400000e+00 2.800000e+00 7.145975e-01 1.513483e-03
2.800000e+00 3.200000e+00 4.740075e-01 1.493157e-03
3.200000e+00 3.600000e+00 2.903650e-01 1.392765e-03
3.600000e+00 4.000000e+00 1.576203e-01 1.185688e-03
4.000000e+00 4.400000e+00 7.189375e-02 8.856275e-04
4.400000e+00 5.000000e+00 1.800450e-02 4.268183e-04


==> anc/prom/DYJJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 4.062325e+00 1.762102e-03
4.000000e-01 8.000000e-01 4.026850e+00 1.837925e-03
8.000000e-01 1.200000e+00 3.023250e+00 1.760503e-03
1.200000e+00 1.600000e+00 2.384177e+00 1.836282e-03
1.600000e+00 2.000000e+00 1.853350e+00 1.955788e-03
2.000000e+00 2.400000e+00 1.386290e+00 2.059640e-03
2.400000e+00 2.800000e+00 9.819650e-01 2.094258e-03
2.800000e+00 3.200000e+00 6.515100e-01 2.066542e-03
3.200000e+00 3.600000e+00 3.992175e-01 1.927878e-03
3.600000e+00 4.000000e+00 2.167578e-01 1.641285e-03
4.000000e+00 4.400000e+00 9.889000e-02 1.225737e-03
4.400000e+00 5.000000e+00 2.478717e-02 5.912550e-04


==> anc/prom/DYJJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 3.325850e+00 1.452677e-03
4.000000e-01 8.000000e-01 3.293275e+00 1.512542e-03
8.000000e-01 1.200000e+00 2.468380e+00 1.443745e-03
1.200000e+00 1.600000e+00 1.941397e+00 1.500402e-03
1.600000e+00 2.000000e+00 1.503908e+00 1.591485e-03
2.000000e+00 2.400000e+00 1.120223e+00 1.668138e-03
2.400000e+00 2.800000e+00 7.897000e-01 1.687823e-03
2.800000e+00 3.200000e+00 5.211250e-01 1.656675e-03
3.200000e+00 3.600000e+00 3.174375e-01 1.536943e-03
3.600000e+00 4.000000e+00 1.711795e-01 1.299393e-03
4.000000e+00 4.400000e+00 7.753425e-02 9.634125e-04
4.400000e+00 5.000000e+00 1.929717e-02 4.611883e-04


==> anc/prom/DYJJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 3.567325e+00 1.524290e-03
4.000000e-01 8.000000e-01 3.541625e+00 1.593087e-03
8.000000e-01 1.200000e+00 2.662375e+00 1.530543e-03
1.200000e+00 1.600000e+00 2.105362e+00 1.602500e-03
1.600000e+00 2.000000e+00 1.642683e+00 1.714358e-03
2.000000e+00 2.400000e+00 1.234265e+00 1.814755e-03
2.400000e+00 2.800000e+00 8.788700e-01 1.855555e-03
2.800000e+00 3.200000e+00 5.865075e-01 1.841612e-03
3.200000e+00 3.600000e+00 3.616625e-01 1.728618e-03
3.600000e+00 4.000000e+00 1.978280e-01 1.483195e-03
4.000000e+00 4.400000e+00 9.096425e-02 1.117015e-03
4.400000e+00 5.000000e+00 2.295900e-02 5.428567e-04


==> anc/prom/DYJJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 7.097025e+00 2.261875e-02
4.000000e-01 8.000000e-01 7.114225e+00 1.730937e-02
8.000000e-01 1.200000e+00 5.234725e+00 2.024780e-02
1.200000e+00 1.600000e+00 4.077650e+00 1.827430e-02
1.600000e+00 2.000000e+00 3.170125e+00 1.995658e-02
2.000000e+00 2.400000e+00 2.329093e+00 1.752665e-02
2.400000e+00 2.800000e+00 1.623810e+00 1.548018e-02
2.800000e+00 3.200000e+00 1.059920e+00 1.734400e-02
3.200000e+00 3.600000e+00 6.237725e-01 1.535755e-02
3.600000e+00 4.000000e+00 3.418450e-01 1.302803e-02
4.000000e+00 4.400000e+00 1.457792e-01 8.439325e-03
4.400000e+00 5.000000e+00 4.173833e-02 4.389050e-03


==> anc/prom/DYJJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 8.081675e+00 3.133550e-02
4.000000e-01 8.000000e-01 8.121700e+00 2.374050e-02
8.000000e-01 1.200000e+00 5.937825e+00 2.815675e-02
1.200000e+00 1.600000e+00 4.600725e+00 2.504250e-02
1.600000e+00 2.000000e+00 3.580550e+00 2.770900e-02
2.000000e+00 2.400000e+00 2.616950e+00 2.398510e-02
2.400000e+00 2.800000e+00 1.820255e+00 2.083235e-02
2.800000e+00 3.200000e+00 1.188787e+00 2.397722e-02
3.200000e+00 3.600000e+00 6.874300e-01 2.118210e-02
3.600000e+00 4.000000e+00 3.656875e-01 1.757768e-02
4.000000e+00 4.400000e+00 1.699467e-01 1.182670e-02
4.400000e+00 5.000000e+00 4.653667e-02 6.123900e-03


==> anc/prom/DYJJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 6.228100e+00 1.680980e-02
4.000000e-01 8.000000e-01 6.233425e+00 1.298850e-02
8.000000e-01 1.200000e+00 4.606275e+00 1.493105e-02
1.200000e+00 1.600000e+00 3.596850e+00 1.360510e-02
1.600000e+00 2.000000e+00 2.794000e+00 1.469365e-02
2.000000e+00 2.400000e+00 2.054590e+00 1.304800e-02
2.400000e+00 2.800000e+00 1.434360e+00 1.171050e-02
2.800000e+00 3.200000e+00 9.341700e-01 1.291530e-02
3.200000e+00 3.600000e+00 5.540875e-01 1.154235e-02
3.600000e+00 4.000000e+00 3.059625e-01 1.008940e-02
4.000000e+00 4.400000e+00 1.262030e-01 6.379525e-03
4.400000e+00 5.000000e+00 3.591267e-02 3.383083e-03


==> anc/prom/DYJJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 6.335625e+00 1.752950e-02
4.000000e-01 8.000000e-01 6.347650e+00 1.349750e-02
8.000000e-01 1.200000e+00 4.691200e+00 1.562995e-02
1.200000e+00 1.600000e+00 3.667600e+00 1.414357e-02
1.600000e+00 2.000000e+00 2.856125e+00 1.544805e-02
2.000000e+00 2.400000e+00 2.104725e+00 1.373598e-02
2.400000e+00 2.800000e+00 1.473633e+00 1.235515e-02
2.800000e+00 3.200000e+00 9.624525e-01 1.378222e-02
3.200000e+00 3.600000e+00 5.718225e-01 1.242113e-02
3.600000e+00 4.000000e+00 3.172125e-01 1.083320e-02
4.000000e+00 4.400000e+00 1.316150e-01 6.966550e-03
4.400000e+00 5.000000e+00 3.801450e-02 3.726117e-03


==> anc/prom/DYJJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 7.949650e+00 3.004250e-02
4.000000e-01 8.000000e-01 7.982150e+00 2.284757e-02
8.000000e-01 1.200000e+00 5.838400e+00 2.689650e-02
1.200000e+00 1.600000e+00 4.521400e+00 2.413935e-02
1.600000e+00 2.000000e+00 3.512150e+00 2.635025e-02
2.000000e+00 2.400000e+00 2.564825e+00 2.277500e-02
2.400000e+00 2.800000e+00 1.781330e+00 1.974845e-02
2.800000e+00 3.200000e+00 1.161757e+00 2.240297e-02
3.200000e+00 3.600000e+00 6.736775e-01 1.959390e-02
3.600000e+00 4.000000e+00 3.579500e-01 1.633460e-02
4.000000e+00 4.400000e+00 1.648097e-01 1.077227e-02
4.400000e+00 5.000000e+00 4.463400e-02 5.544100e-03


==> anc/prom/DYJJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 6.993550e+00 2.169867e-02
4.000000e-01 8.000000e-01 7.003725e+00 1.667020e-02
8.000000e-01 1.200000e+00 5.154775e+00 1.935685e-02
1.200000e+00 1.600000e+00 4.012300e+00 1.760085e-02
1.600000e+00 2.000000e+00 3.112750e+00 1.899973e-02
2.000000e+00 2.400000e+00 2.283545e+00 1.667230e-02
2.400000e+00 2.800000e+00 1.588620e+00 1.470203e-02
2.800000e+00 3.200000e+00 1.034807e+00 1.627080e-02
3.200000e+00 3.600000e+00 6.089675e-01 1.428625e-02
3.600000e+00 4.000000e+00 3.324700e-01 1.215643e-02
4.000000e+00 4.400000e+00 1.410020e-01 7.745150e-03
4.400000e+00 5.000000e+00 3.974850e-02 4.000633e-03


==> anc/prom/DYJJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 7.230100e+00 2.360435e-02
4.000000e-01 8.000000e-01 7.254950e+00 1.800157e-02
8.000000e-01 1.200000e+00 5.338575e+00 2.121098e-02
1.200000e+00 1.600000e+00 4.163500e+00 1.898317e-02
1.600000e+00 2.000000e+00 3.244800e+00 2.100243e-02
2.000000e+00 2.400000e+00 2.388688e+00 1.848543e-02
2.400000e+00 2.800000e+00 1.669873e+00 1.637068e-02
2.800000e+00 3.200000e+00 1.092822e+00 1.858827e-02
3.200000e+00 3.600000e+00 6.433200e-01 1.662835e-02
3.600000e+00 4.000000e+00 3.538725e-01 1.406295e-02
4.000000e+00 4.400000e+00 1.520102e-01 9.290600e-03
4.400000e+00 5.000000e+00 4.415183e-02 4.875650e-03


==> anc/prom/DYJJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 6.081550e+00 1.619075e-02
4.000000e-01 8.000000e-01 6.089800e+00 1.233662e-02
8.000000e-01 1.200000e+00 4.492950e+00 1.402708e-02
1.200000e+00 1.600000e+00 3.507725e+00 1.278315e-02
1.600000e+00 2.000000e+00 2.721850e+00 1.374223e-02
2.000000e+00 2.400000e+00 2.001270e+00 1.224478e-02
2.400000e+00 2.800000e+00 1.397718e+00 1.093230e-02
2.800000e+00 3.200000e+00 9.091575e-01 1.192902e-02
3.200000e+00 3.600000e+00 5.404600e-01 1.073018e-02
3.600000e+00 4.000000e+00 2.976250e-01 9.344700e-03
4.000000e+00 4.400000e+00 1.224242e-01 5.944275e-03
4.400000e+00 5.000000e+00 3.455083e-02 3.160483e-03


==> anc/prom/DYJJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 6.923325e+00 2.171803e-02
4.000000e-01 8.000000e-01 6.941650e+00 1.635290e-02
8.000000e-01 1.200000e+00 5.101825e+00 1.893878e-02
1.200000e+00 1.600000e+00 3.976400e+00 1.712177e-02
1.600000e+00 2.000000e+00 3.087125e+00 1.861955e-02
2.000000e+00 2.400000e+00 2.270278e+00 1.647633e-02
2.400000e+00 2.800000e+00 1.583405e+00 1.451328e-02
2.800000e+00 3.200000e+00 1.032275e+00 1.601297e-02
3.200000e+00 3.600000e+00 6.102075e-01 1.429588e-02
3.600000e+00 4.000000e+00 3.341075e-01 1.208050e-02
4.000000e+00 4.400000e+00 1.406145e-01 7.846950e-03
4.400000e+00 5.000000e+00 4.049600e-02 4.110833e-03


==> anc/prom/DYJJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 5.345900e+00 1.266625e-02
4.000000e-01 8.000000e-01 5.349400e+00 9.906600e-03
8.000000e-01 1.200000e+00 3.957150e+00 1.082815e-02
1.200000e+00 1.600000e+00 3.090500e+00 9.888025e-03
1.600000e+00 2.000000e+00 2.396875e+00 1.042528e-02
2.000000e+00 2.400000e+00 1.759003e+00 9.246825e-03
2.400000e+00 2.800000e+00 1.229743e+00 8.227300e-03
2.800000e+00 3.200000e+00 7.974500e-01 8.877975e-03
3.200000e+00 3.600000e+00 4.749425e-01 7.966200e-03
3.600000e+00 4.000000e+00 2.604475e-01 7.044400e-03
4.000000e+00 4.400000e+00 1.071680e-01 4.444975e-03
4.400000e+00 5.000000e+00 2.913717e-02 2.379117e-03


==> anc/prom/DYJJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 5.435625e+00 1.318567e-02
4.000000e-01 8.000000e-01 5.444600e+00 1.026990e-02
8.000000e-01 1.200000e+00 4.028575e+00 1.131520e-02
1.200000e+00 1.600000e+00 3.150075e+00 1.027715e-02
1.600000e+00 2.000000e+00 2.449190e+00 1.094143e-02
2.000000e+00 2.400000e+00 1.801168e+00 9.716900e-03
2.400000e+00 2.800000e+00 1.262940e+00 8.657525e-03
2.800000e+00 3.200000e+00 8.213075e-01 9.430525e-03
3.200000e+00 3.600000e+00 4.903300e-01 8.516725e-03
3.600000e+00 4.000000e+00 2.701225e-01 7.514650e-03
4.000000e+00 4.400000e+00 1.117407e-01 4.810200e-03
4.400000e+00 5.000000e+00 3.078183e-02 2.591700e-03


==> anc/prom/DYJJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 6.824475e+00 2.082267e-02
4.000000e-01 8.000000e-01 6.836100e+00 1.575495e-02
8.000000e-01 1.200000e+00 5.025175e+00 1.810268e-02
1.200000e+00 1.600000e+00 3.913425e+00 1.649070e-02
1.600000e+00 2.000000e+00 3.031900e+00 1.773320e-02
2.000000e+00 2.400000e+00 2.226118e+00 1.567235e-02
2.400000e+00 2.800000e+00 1.549108e+00 1.378795e-02
2.800000e+00 3.200000e+00 1.007760e+00 1.503597e-02
3.200000e+00 3.600000e+00 5.954425e-01 1.331765e-02
3.600000e+00 4.000000e+00 3.247550e-01 1.128200e-02
4.000000e+00 4.400000e+00 1.360470e-01 7.216275e-03
4.400000e+00 5.000000e+00 3.853667e-02 3.755683e-03


==> anc/prom/DYJJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 5.995150e+00 1.554347e-02
4.000000e-01 8.000000e-01 5.997625e+00 1.189870e-02
8.000000e-01 1.200000e+00 4.424925e+00 1.342598e-02
1.200000e+00 1.600000e+00 3.451300e+00 1.231327e-02
1.600000e+00 2.000000e+00 2.672200e+00 1.310845e-02
2.000000e+00 2.400000e+00 1.961240e+00 1.167293e-02
2.400000e+00 2.800000e+00 1.366340e+00 1.041273e-02
2.800000e+00 3.200000e+00 8.866325e-01 1.124802e-02
3.200000e+00 3.600000e+00 5.262325e-01 1.005060e-02
3.600000e+00 4.000000e+00 2.885025e-01 8.768400e-03
4.000000e+00 4.400000e+00 1.181937e-01 5.503125e-03
4.400000e+00 5.000000e+00 3.284850e-02 2.906950e-03


==> anc/prom/DYJJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 6.185150e+00 1.689190e-02
4.000000e-01 8.000000e-01 6.199850e+00 1.281545e-02
8.000000e-01 1.200000e+00 4.574825e+00 1.468578e-02
1.200000e+00 1.600000e+00 3.576025e+00 1.328917e-02
1.600000e+00 2.000000e+00 2.781725e+00 1.444360e-02
2.000000e+00 2.400000e+00 2.049688e+00 1.289113e-02
2.400000e+00 2.800000e+00 1.435728e+00 1.152968e-02
2.800000e+00 3.200000e+00 9.365250e-01 1.271810e-02
3.200000e+00 3.600000e+00 5.577575e-01 1.153038e-02
3.600000e+00 4.000000e+00 3.085700e-01 1.002190e-02
4.000000e+00 4.400000e+00 1.276140e-01 6.476950e-03
4.400000e+00 5.000000e+00 3.656200e-02 3.471233e-03


==> anc/prom/DYJJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 4.000000e-01 6.578900e+00 1.482935e-01
4.000000e-01 8.000000e-01 6.617950e+00 1.352663e-01
8.000000e-01 1.200000e+00 4.859375e+00 1.183275e-01
1.200000e+00 1.600000e+00 3.661200e+00 1.332082e-01
1.600000e+00 2.000000e+00 3.163425e+00 1.390855e-01
2.000000e+00 2.400000e+00 1.983485e+00 1.783565e-01
2.400000e+00 2.800000e+00 1.593998e+00 1.282705e-01
2.800000e+00 3.200000e+00 9.180050e-01 1.059085e-01
3.200000e+00 3.600000e+00 5.176000e-01 9.024150e-02
3.600000e+00 4.000000e+00 2.118148e-01 9.525725e-02
4.000000e+00 4.400000e+00 1.951722e-01 7.126300e-02
4.400000e+00 5.000000e+00 5.689117e-02 2.915350e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 4.000000e-01 6.078675e+00 2.081263e-01
4.000000e-01 8.000000e-01 6.177550e+00 1.955132e-01
8.000000e-01 1.200000e+00 4.508275e+00 1.719178e-01
1.200000e+00 1.600000e+00 3.305300e+00 1.923750e-01
1.600000e+00 2.000000e+00 3.064400e+00 1.990850e-01
2.000000e+00 2.400000e+00 1.778015e+00 2.650300e-01
2.400000e+00 2.800000e+00 1.502825e+00 1.879645e-01
2.800000e+00 3.200000e+00 8.121775e-01 1.583752e-01
3.200000e+00 3.600000e+00 4.507500e-01 1.335105e-01
3.600000e+00 4.000000e+00 1.230113e-01 1.435290e-01
4.000000e+00 4.400000e+00 2.426882e-01 1.116470e-01
4.400000e+00 5.000000e+00 7.703250e-02 4.567950e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 4.000000e-01 6.600175e+00 1.135240e-01
4.000000e-01 8.000000e-01 6.596250e+00 1.001797e-01
8.000000e-01 1.200000e+00 4.864150e+00 8.727500e-02
1.200000e+00 1.600000e+00 3.704750e+00 9.888200e-02
1.600000e+00 2.000000e+00 3.097625e+00 1.030435e-01
2.000000e+00 2.400000e+00 2.025723e+00 1.270808e-01
2.400000e+00 2.800000e+00 1.588023e+00 9.414075e-02
2.800000e+00 3.200000e+00 9.296550e-01 7.657275e-02
3.200000e+00 3.600000e+00 5.245900e-01 6.662950e-02
3.600000e+00 4.000000e+00 2.486808e-01 7.144575e-02
4.000000e+00 4.400000e+00 1.635350e-01 4.915000e-02
4.400000e+00 5.000000e+00 4.185583e-02 2.001500e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 4.000000e-01 6.615100e+00 1.171452e-01
4.000000e-01 8.000000e-01 6.610950e+00 1.040165e-01
8.000000e-01 1.200000e+00 4.870000e+00 9.040250e-02
1.200000e+00 1.600000e+00 3.707175e+00 1.027485e-01
1.600000e+00 2.000000e+00 3.121700e+00 1.078838e-01
2.000000e+00 2.400000e+00 2.028723e+00 1.338973e-01
2.400000e+00 2.800000e+00 1.598513e+00 9.960650e-02
2.800000e+00 3.200000e+00 9.316800e-01 8.173425e-02
3.200000e+00 3.600000e+00 5.267750e-01 7.173700e-02
3.600000e+00 4.000000e+00 2.470653e-01 7.754725e-02
4.000000e+00 4.400000e+00 1.681252e-01 5.445975e-02
4.400000e+00 5.000000e+00 4.405500e-02 2.218900e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 4.000000e-01 6.144925e+00 2.018965e-01
4.000000e-01 8.000000e-01 6.252475e+00 1.886915e-01
8.000000e-01 1.200000e+00 4.571675e+00 1.673225e-01
1.200000e+00 1.600000e+00 3.364350e+00 1.855425e-01
1.600000e+00 2.000000e+00 3.074275e+00 1.902975e-01
2.000000e+00 2.400000e+00 1.811085e+00 2.515250e-01
2.400000e+00 2.800000e+00 1.521733e+00 1.773810e-01
2.800000e+00 3.200000e+00 8.325950e-01 1.479655e-01
3.200000e+00 3.600000e+00 4.622600e-01 1.236123e-01
3.600000e+00 4.000000e+00 1.386170e-01 1.303333e-01
4.000000e+00 4.400000e+00 2.335687e-01 9.990675e-02
4.400000e+00 5.000000e+00 7.219733e-02 4.108583e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 4.000000e-01 6.603325e+00 1.436932e-01
4.000000e-01 8.000000e-01 6.644750e+00 1.303742e-01
8.000000e-01 1.200000e+00 4.884550e+00 1.149263e-01
1.200000e+00 1.600000e+00 3.685575e+00 1.282965e-01
1.600000e+00 2.000000e+00 3.155150e+00 1.329115e-01
2.000000e+00 2.400000e+00 1.997968e+00 1.693170e-01
2.400000e+00 2.800000e+00 1.596165e+00 1.212628e-01
2.800000e+00 3.200000e+00 9.253750e-01 9.927600e-02
3.200000e+00 3.600000e+00 5.204025e-01 8.394050e-02
3.600000e+00 4.000000e+00 2.174525e-01 8.731075e-02
4.000000e+00 4.400000e+00 1.892400e-01 6.437900e-02
4.400000e+00 5.000000e+00 5.371633e-02 2.638950e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 4.000000e-01 6.576075e+00 1.528347e-01
4.000000e-01 8.000000e-01 6.612275e+00 1.402347e-01
8.000000e-01 1.200000e+00 4.847225e+00 1.225005e-01
1.200000e+00 1.600000e+00 3.646625e+00 1.382347e-01
1.600000e+00 2.000000e+00 3.180375e+00 1.456050e-01
2.000000e+00 2.400000e+00 1.976508e+00 1.880018e-01
2.400000e+00 2.800000e+00 1.594828e+00 1.360070e-01
2.800000e+00 3.200000e+00 9.120500e-01 1.134855e-01
3.200000e+00 3.600000e+00 5.156425e-01 9.768425e-02
3.600000e+00 4.000000e+00 2.049773e-01 1.048010e-01
4.000000e+00 4.400000e+00 2.018597e-01 7.977375e-02
4.400000e+00 5.000000e+00 6.038133e-02 3.255650e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 4.000000e-01 6.584150e+00 1.099342e-01
4.000000e-01 8.000000e-01 6.567850e+00 9.437950e-02
8.000000e-01 1.200000e+00 4.843750e+00 8.155700e-02
1.200000e+00 1.600000e+00 3.703350e+00 9.233575e-02
1.600000e+00 2.000000e+00 3.074350e+00 9.549800e-02
2.000000e+00 2.400000e+00 2.034918e+00 1.173903e-01
2.400000e+00 2.800000e+00 1.575113e+00 8.871175e-02
2.800000e+00 3.200000e+00 9.321300e-01 7.142025e-02
3.200000e+00 3.600000e+00 5.211050e-01 6.258950e-02
3.600000e+00 4.000000e+00 2.577500e-01 6.811125e-02
4.000000e+00 4.400000e+00 1.574905e-01 4.551300e-02
4.400000e+00 5.000000e+00 3.951483e-02 1.832283e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 4.000000e-01 6.629400e+00 1.420133e-01
4.000000e-01 8.000000e-01 6.646425e+00 1.256745e-01
8.000000e-01 1.200000e+00 4.886675e+00 1.086330e-01
1.200000e+00 1.600000e+00 3.709200e+00 1.223667e-01
1.600000e+00 2.000000e+00 3.159050e+00 1.271525e-01
2.000000e+00 2.400000e+00 2.024160e+00 1.624215e-01
2.400000e+00 2.800000e+00 1.595235e+00 1.196480e-01
2.800000e+00 3.200000e+00 9.323350e-01 9.742125e-02
3.200000e+00 3.600000e+00 5.181600e-01 8.342250e-02
3.600000e+00 4.000000e+00 2.324880e-01 8.885700e-02
4.000000e+00 4.400000e+00 1.868947e-01 6.497975e-02
4.400000e+00 5.000000e+00 5.354200e-02 2.629617e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 4.000000e-01 6.333575e+00 9.096150e-02
4.000000e-01 8.000000e-01 6.301800e+00 7.629325e-02
8.000000e-01 1.200000e+00 4.654800e+00 6.611750e-02
1.200000e+00 1.600000e+00 3.564825e+00 7.438050e-02
1.600000e+00 2.000000e+00 2.919175e+00 7.560750e-02
2.000000e+00 2.400000e+00 1.971275e+00 8.932700e-02
2.400000e+00 2.800000e+00 1.509175e+00 6.927975e-02
2.800000e+00 3.200000e+00 8.986625e-01 5.518175e-02
3.200000e+00 3.600000e+00 5.021950e-01 4.942325e-02
3.600000e+00 4.000000e+00 2.592650e-01 5.442875e-02
4.000000e+00 4.400000e+00 1.375367e-01 3.361075e-02
4.400000e+00 5.000000e+00 3.156500e-02 1.325702e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 4.000000e-01 6.361625e+00 9.392300e-02
4.000000e-01 8.000000e-01 6.329825e+00 7.922450e-02
8.000000e-01 1.200000e+00 4.673250e+00 6.846950e-02
1.200000e+00 1.600000e+00 3.579050e+00 7.731525e-02
1.600000e+00 2.000000e+00 2.946500e+00 7.908625e-02
2.000000e+00 2.400000e+00 1.981870e+00 9.398900e-02
2.400000e+00 2.800000e+00 1.525543e+00 7.310750e-02
2.800000e+00 3.200000e+00 9.066925e-01 5.865300e-02
3.200000e+00 3.600000e+00 5.062800e-01 5.291250e-02
3.600000e+00 4.000000e+00 2.606950e-01 5.834475e-02
4.000000e+00 4.400000e+00 1.405717e-01 3.687450e-02
4.400000e+00 5.000000e+00 3.303117e-02 1.459607e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 4.000000e-01 6.647675e+00 1.375610e-01
4.000000e-01 8.000000e-01 6.667100e+00 1.211018e-01
8.000000e-01 1.200000e+00 4.905775e+00 1.054523e-01
1.200000e+00 1.600000e+00 3.727550e+00 1.178465e-01
1.600000e+00 2.000000e+00 3.148750e+00 1.215115e-01
2.000000e+00 2.400000e+00 2.034705e+00 1.542413e-01
2.400000e+00 2.800000e+00 1.595390e+00 1.131835e-01
2.800000e+00 3.200000e+00 9.369525e-01 9.139675e-02
3.200000e+00 3.600000e+00 5.203075e-01 7.772125e-02
3.600000e+00 4.000000e+00 2.364548e-01 8.168100e-02
4.000000e+00 4.400000e+00 1.813652e-01 5.875800e-02
4.400000e+00 5.000000e+00 5.044267e-02 2.380933e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 4.000000e-01 6.580325e+00 1.064387e-01
4.000000e-01 8.000000e-01 6.564700e+00 9.090225e-02
8.000000e-01 1.200000e+00 4.843900e+00 7.907800e-02
1.200000e+00 1.600000e+00 3.704725e+00 8.888250e-02
1.600000e+00 2.000000e+00 3.056500e+00 9.131875e-02
2.000000e+00 2.400000e+00 2.035105e+00 1.115965e-01
2.400000e+00 2.800000e+00 1.566698e+00 8.409050e-02
2.800000e+00 3.200000e+00 9.301975e-01 6.723350e-02
3.200000e+00 3.600000e+00 5.198600e-01 5.855250e-02
3.600000e+00 4.000000e+00 2.581400e-01 6.334400e-02
4.000000e+00 4.400000e+00 1.537315e-01 4.152425e-02
4.400000e+00 5.000000e+00 3.759400e-02 1.669267e-02


==> anc/prom/DYJJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 4.000000e-01 6.601750e+00 1.134672e-01
4.000000e-01 8.000000e-01 6.584925e+00 9.801275e-02
8.000000e-01 1.200000e+00 4.852600e+00 8.446575e-02
1.200000e+00 1.600000e+00 3.708825e+00 9.594975e-02
1.600000e+00 2.000000e+00 3.099075e+00 9.996975e-02
2.000000e+00 2.400000e+00 2.040153e+00 1.236528e-01
2.400000e+00 2.800000e+00 1.586630e+00 9.379950e-02
2.800000e+00 3.200000e+00 9.360375e-01 7.616975e-02
3.200000e+00 3.600000e+00 5.235750e-01 6.728275e-02
3.600000e+00 4.000000e+00 2.571125e-01 7.369625e-02
4.000000e+00 4.400000e+00 1.617330e-01 5.037375e-02
4.400000e+00 5.000000e+00 4.166167e-02 2.030767e-02


==> anc/prom/ETA_LO_NNPDF31_ET_CC.dat <==
1.500000e+02 1.750000e+02 4.322480e-02 6.585440e-05
1.750000e+02 2.000000e+02 4.603680e-02 5.326360e-05
2.000000e+02 2.500000e+02 4.758700e-02 2.873340e-05
2.500000e+02 3.000000e+02 3.095840e-02 1.589894e-05
3.000000e+02 3.500000e+02 1.746472e-02 8.547800e-06
3.500000e+02 4.000000e+02 9.844380e-03 4.774800e-06
4.000000e+02 4.700000e+02 5.179571e-03 2.190914e-06
4.700000e+02 5.500000e+02 2.435750e-03 1.016734e-06
5.500000e+02 6.500000e+02 1.065780e-03 4.349710e-07
6.500000e+02 7.500000e+02 4.538560e-04 2.053480e-07
7.500000e+02 9.000000e+02 1.774447e-04 7.598200e-08
9.000000e+02 1.100000e+03 5.375950e-05 2.413305e-08
1.100000e+03 1.500000e+03 9.896925e-06 4.357175e-09
1.500000e+03 2.000000e+03 9.111620e-07 5.186580e-10


==> anc/prom/ETA_LO_NNPDF31_ET_CD.dat <==
1.500000e+02 1.750000e+02 5.352600e-02 8.327640e-05
1.750000e+02 2.000000e+02 5.715920e-02 6.739120e-05
2.000000e+02 2.500000e+02 5.920600e-02 3.625220e-05
2.500000e+02 3.000000e+02 3.874300e-02 2.009500e-05
3.000000e+02 3.500000e+02 2.198560e-02 1.083772e-05
3.500000e+02 4.000000e+02 1.245624e-02 6.067400e-06
4.000000e+02 4.700000e+02 6.587029e-03 2.790100e-06
4.700000e+02 5.500000e+02 3.114537e-03 1.297825e-06
5.500000e+02 6.500000e+02 1.370140e-03 5.566970e-07
6.500000e+02 7.500000e+02 5.864720e-04 2.636310e-07
7.500000e+02 9.000000e+02 2.304853e-04 9.790867e-08
9.000000e+02 1.100000e+03 7.027350e-05 3.126310e-08
1.100000e+03 1.500000e+03 1.304065e-05 5.684300e-09
1.500000e+03 2.000000e+03 1.212842e-06 6.830600e-10


==> anc/prom/ETA_LO_NNPDF31_ET_CU.dat <==
1.500000e+02 1.750000e+02 3.537720e-02 5.297800e-05
1.750000e+02 2.000000e+02 3.759428e-02 4.282600e-05
2.000000e+02 2.500000e+02 3.879180e-02 2.316060e-05
2.500000e+02 3.000000e+02 2.510700e-02 1.279374e-05
3.000000e+02 3.500000e+02 1.408926e-02 6.858260e-06
3.500000e+02 4.000000e+02 7.905160e-03 3.822840e-06
4.000000e+02 4.700000e+02 4.140214e-03 1.750400e-06
4.700000e+02 5.500000e+02 1.937300e-03 8.104363e-07
5.500000e+02 6.500000e+02 8.434970e-04 3.458170e-07
6.500000e+02 7.500000e+02 3.574930e-04 1.627650e-07
7.500000e+02 9.000000e+02 1.390980e-04 6.001347e-08
9.000000e+02 1.100000e+03 4.189310e-05 1.896565e-08
1.100000e+03 1.500000e+03 7.655275e-06 3.401875e-09
1.500000e+03 2.000000e+03 6.981100e-07 4.014400e-10


==> anc/prom/ETA_LO_NNPDF31_ET_DC.dat <==
1.500000e+02 1.750000e+02 3.623920e-02 5.520360e-05
1.750000e+02 2.000000e+02 3.871856e-02 4.479120e-05
2.000000e+02 2.500000e+02 4.017140e-02 2.424880e-05
2.500000e+02 3.000000e+02 2.623860e-02 1.347228e-05
3.000000e+02 3.500000e+02 1.485046e-02 7.267220e-06
3.500000e+02 4.000000e+02 8.393420e-03 4.070600e-06
4.000000e+02 4.700000e+02 4.427671e-03 1.872586e-06
4.700000e+02 5.500000e+02 2.087937e-03 8.714337e-07
5.500000e+02 6.500000e+02 9.160590e-04 3.738120e-07
6.500000e+02 7.500000e+02 3.910970e-04 1.769340e-07
7.500000e+02 9.000000e+02 1.532847e-04 6.562587e-08
9.000000e+02 1.100000e+03 4.657165e-05 2.090225e-08
1.100000e+03 1.500000e+03 8.601775e-06 3.785425e-09
1.500000e+03 2.000000e+03 7.951820e-07 4.524760e-10


==> anc/prom/ETA_LO_NNPDF31_ET_DD.dat <==
1.500000e+02 1.750000e+02 5.244400e-02 7.991400e-05
1.750000e+02 2.000000e+02 5.564480e-02 6.438840e-05
2.000000e+02 2.500000e+02 5.726300e-02 3.458800e-05
2.500000e+02 3.000000e+02 3.707660e-02 1.904568e-05
3.000000e+02 3.500000e+02 2.083540e-02 1.019928e-05
3.500000e+02 4.000000e+02 1.170686e-02 5.678860e-06
4.000000e+02 4.700000e+02 6.140629e-03 2.597886e-06
4.700000e+02 5.500000e+02 2.878287e-03 1.201652e-06
5.500000e+02 6.500000e+02 1.255450e-03 5.124690e-07
6.500000e+02 7.500000e+02 5.330270e-04 2.411990e-07
7.500000e+02 9.000000e+02 2.078020e-04 8.899867e-08
9.000000e+02 1.100000e+03 6.274950e-05 2.817525e-08
1.100000e+03 1.500000e+03 1.150825e-05 5.068950e-09
1.500000e+03 2.000000e+03 1.054498e-06 6.005000e-10


==> anc/prom/ETA_LO_NNPDF31_ET_UC.dat <==
1.500000e+02 1.750000e+02 4.219680e-02 6.320000e-05
1.750000e+02 2.000000e+02 4.470000e-02 5.092640e-05
2.000000e+02 2.500000e+02 4.595280e-02 2.744400e-05
2.500000e+02 3.000000e+02 2.962320e-02 1.509824e-05
3.000000e+02 3.500000e+02 1.656954e-02 8.066780e-06
3.500000e+02 4.000000e+02 9.271740e-03 4.484180e-06
4.000000e+02 4.700000e+02 4.843300e-03 2.047957e-06
4.700000e+02 5.500000e+02 2.260025e-03 9.455688e-07
5.500000e+02 6.500000e+02 9.813590e-04 4.023970e-07
6.500000e+02 7.500000e+02 4.148590e-04 1.889040e-07
7.500000e+02 9.000000e+02 1.610220e-04 6.948400e-08
9.000000e+02 1.100000e+03 4.835890e-05 2.189720e-08
1.100000e+03 1.500000e+03 8.807950e-06 3.915700e-09
1.500000e+03 2.000000e+03 7.999320e-07 4.601580e-10


==> anc/prom/ETA_LO_NNPDF31_ET_UU.dat <==
1.500000e+02 1.750000e+02 4.411680e-02 6.862560e-05
1.750000e+02 2.000000e+02 4.728960e-02 5.574760e-05
2.000000e+02 2.500000e+02 4.920200e-02 3.011600e-05
2.500000e+02 3.000000e+02 3.234980e-02 1.677500e-05
3.000000e+02 3.500000e+02 1.842888e-02 9.082880e-06
3.500000e+02 4.000000e+02 1.047456e-02 5.101480e-06
4.000000e+02 4.700000e+02 5.556114e-03 2.353014e-06
4.700000e+02 5.500000e+02 2.635675e-03 1.098110e-06
5.500000e+02 6.500000e+02 1.163150e-03 4.725120e-07
6.500000e+02 7.500000e+02 4.993630e-04 2.244460e-07
7.500000e+02 9.000000e+02 1.968147e-04 8.358933e-08
9.000000e+02 1.100000e+03 6.020600e-05 2.677810e-08
1.100000e+03 1.500000e+03 1.121485e-05 4.886125e-09
1.500000e+03 2.000000e+03 1.047986e-06 5.899680e-10


==> anc/prom/ETA_LO_NNPDF31_HT_CC.dat <==
1.500000e+02 1.750000e+02 3.308644e-02 4.937280e-05
1.750000e+02 2.000000e+02 3.567900e-02 4.062920e-05
2.000000e+02 2.500000e+02 3.755640e-02 2.247920e-05
2.500000e+02 3.000000e+02 2.450040e-02 1.253382e-05
3.000000e+02 3.500000e+02 1.378810e-02 6.740980e-06
3.500000e+02 4.000000e+02 7.749140e-03 3.765760e-06
4.000000e+02 4.700000e+02 4.064057e-03 1.727357e-06
4.700000e+02 5.500000e+02 1.904100e-03 8.011513e-07
5.500000e+02 6.500000e+02 8.300110e-04 3.423880e-07
6.500000e+02 7.500000e+02 3.521430e-04 1.613660e-07
7.500000e+02 9.000000e+02 1.371493e-04 5.956300e-08
9.000000e+02 1.100000e+03 4.135085e-05 1.884405e-08
1.100000e+03 1.500000e+03 7.565475e-06 3.383600e-09
1.500000e+03 2.000000e+03 6.910080e-07 3.997600e-10


==> anc/prom/ETA_LO_NNPDF31_HT_CD.dat <==
1.500000e+02 1.750000e+02 4.024800e-02 6.104320e-05
1.750000e+02 2.000000e+02 4.353640e-02 5.032320e-05
2.000000e+02 2.500000e+02 4.596440e-02 2.781600e-05
2.500000e+02 3.000000e+02 3.015600e-02 1.554740e-05
3.000000e+02 3.500000e+02 1.706370e-02 8.388660e-06
3.500000e+02 4.000000e+02 9.635580e-03 4.697160e-06
4.000000e+02 4.700000e+02 5.077129e-03 2.159514e-06
4.700000e+02 5.500000e+02 2.390862e-03 1.004071e-06
5.500000e+02 6.500000e+02 1.047450e-03 4.302870e-07
6.500000e+02 7.500000e+02 4.465550e-04 2.034350e-07
7.500000e+02 9.000000e+02 1.747727e-04 7.536467e-08
9.000000e+02 1.100000e+03 5.301200e-05 2.396580e-08
1.100000e+03 1.500000e+03 9.772300e-06 4.331875e-09
1.500000e+03 2.000000e+03 9.012200e-07 5.163160e-10


==> anc/prom/ETA_LO_NNPDF31_HT_CU.dat <==
1.500000e+02 1.750000e+02 2.751596e-02 4.050400e-05
1.750000e+02 2.000000e+02 2.959080e-02 3.327616e-05
2.000000e+02 2.500000e+02 3.106480e-02 1.842654e-05
2.500000e+02 3.000000e+02 2.016280e-02 1.025088e-05
3.000000e+02 3.500000e+02 1.129106e-02 5.496680e-06
3.500000e+02 4.000000e+02 6.318460e-03 3.063820e-06
4.000000e+02 4.700000e+02 3.299543e-03 1.402309e-06
4.700000e+02 5.500000e+02 1.538687e-03 6.488288e-07
5.500000e+02 6.500000e+02 6.676040e-04 2.765540e-07
6.500000e+02 7.500000e+02 2.819660e-04 1.299420e-07
7.500000e+02 9.000000e+02 1.093167e-04 4.779780e-08
9.000000e+02 1.100000e+03 3.277460e-05 1.504875e-08
1.100000e+03 1.500000e+03 5.954225e-06 2.685425e-09
1.500000e+03 2.000000e+03 5.389280e-07 3.147000e-10


==> anc/prom/ETA_LO_NNPDF31_HT_DC.dat <==
1.500000e+02 1.750000e+02 2.826316e-02 4.216600e-05
1.750000e+02 2.000000e+02 3.052456e-02 3.474956e-05
2.000000e+02 2.500000e+02 3.218800e-02 1.925642e-05
2.500000e+02 3.000000e+02 2.105760e-02 1.076778e-05
3.000000e+02 3.500000e+02 1.188100e-02 5.806380e-06
3.500000e+02 4.000000e+02 6.691840e-03 3.250800e-06
4.000000e+02 4.700000e+02 3.517029e-03 1.494271e-06
4.700000e+02 5.500000e+02 1.651575e-03 6.946400e-07
5.500000e+02 6.500000e+02 7.215460e-04 2.975310e-07
6.500000e+02 7.500000e+02 3.067800e-04 1.405310e-07
7.500000e+02 9.000000e+02 1.197293e-04 5.197740e-08
9.000000e+02 1.100000e+03 3.618525e-05 1.648330e-08
1.100000e+03 1.500000e+03 6.638800e-06 2.967475e-09
1.500000e+03 2.000000e+03 6.085020e-07 3.518540e-10


==> anc/prom/ETA_LO_NNPDF31_HT_DD.dat <==
1.500000e+02 1.750000e+02 3.925864e-02 5.859920e-05
1.750000e+02 2.000000e+02 4.225880e-02 4.813840e-05
2.000000e+02 2.500000e+02 4.438900e-02 2.658440e-05
2.500000e+02 3.000000e+02 2.886220e-02 1.477292e-05
3.000000e+02 3.500000e+02 1.619416e-02 7.920860e-06
3.500000e+02 4.000000e+02 9.078380e-03 4.413520e-06
4.000000e+02 4.700000e+02 4.749400e-03 2.019557e-06
4.700000e+02 5.500000e+02 2.219312e-03 9.341825e-07
5.500000e+02 6.500000e+02 9.649080e-04 3.982100e-07
6.500000e+02 7.500000e+02 4.083660e-04 1.872050e-07
7.500000e+02 9.000000e+02 1.586673e-04 6.893933e-08
9.000000e+02 1.100000e+03 4.770720e-05 2.175085e-08
1.100000e+03 1.500000e+03 8.700675e-06 3.893825e-09
1.500000e+03 2.000000e+03 7.915100e-07 4.581620e-10


==> anc/prom/ETA_LO_NNPDF31_HT_UC.dat <==
1.500000e+02 1.750000e+02 3.221184e-02 4.742760e-05
1.750000e+02 2.000000e+02 3.458776e-02 3.890700e-05
2.000000e+02 2.500000e+02 3.624620e-02 2.151080e-05
2.500000e+02 3.000000e+02 2.345940e-02 1.193234e-05
3.000000e+02 3.500000e+02 1.310354e-02 6.381540e-06
3.500000e+02 4.000000e+02 7.316800e-03 3.549180e-06
4.000000e+02 4.700000e+02 3.812757e-03 1.621057e-06
4.700000e+02 5.500000e+02 1.773962e-03 7.483213e-07
5.500000e+02 6.500000e+02 7.679630e-04 3.182500e-07
6.500000e+02 7.500000e+02 3.236600e-04 1.492080e-07
7.500000e+02 9.000000e+02 1.252220e-04 5.477373e-08
9.000000e+02 1.100000e+03 3.745350e-05 1.720410e-08
1.100000e+03 1.500000e+03 6.785400e-06 3.062025e-09
1.500000e+03 2.000000e+03 6.120020e-07 3.575480e-10


==> anc/prom/ETA_LO_NNPDF31_HT_UU.dat <==
1.500000e+02 1.750000e+02 3.392056e-02 5.143280e-05
1.750000e+02 2.000000e+02 3.675800e-02 4.247360e-05
2.000000e+02 2.500000e+02 3.888960e-02 2.352120e-05
2.500000e+02 3.000000e+02 2.559900e-02 1.319120e-05
3.000000e+02 3.500000e+02 1.452856e-02 7.139200e-06
3.500000e+02 4.000000e+02 8.224820e-03 4.007820e-06
4.000000e+02 4.700000e+02 4.344529e-03 1.847086e-06
4.700000e+02 5.500000e+02 2.051300e-03 8.610963e-07
5.500000e+02 6.500000e+02 9.010220e-04 3.699710e-07
6.500000e+02 7.500000e+02 3.850750e-04 1.753580e-07
7.500000e+02 9.000000e+02 1.510707e-04 6.511493e-08
9.000000e+02 1.100000e+03 4.594895e-05 2.076315e-08
1.100000e+03 1.500000e+03 8.497350e-06 3.764275e-09
1.500000e+03 2.000000e+03 7.867900e-07 4.505020e-10


==> anc/prom/ETA_NLO_NNPDF31_ET_CC.dat <==
1.500000e+02 1.750000e+02 8.273280e-02 5.426400e-04
1.750000e+02 2.000000e+02 8.412480e-02 4.388920e-04
2.000000e+02 2.500000e+02 7.101500e-02 2.472460e-04
2.500000e+02 3.000000e+02 4.655080e-02 1.306792e-04
3.000000e+02 3.500000e+02 2.621680e-02 5.717460e-05
3.500000e+02 4.000000e+02 1.465470e-02 3.535340e-05
4.000000e+02 4.700000e+02 7.513571e-03 1.294036e-05
4.700000e+02 5.500000e+02 3.432088e-03 5.793350e-06
5.500000e+02 6.500000e+02 1.454030e-03 2.096710e-06
6.500000e+02 7.500000e+02 6.011910e-04 9.501050e-07
7.500000e+02 9.000000e+02 2.284580e-04 3.267820e-07
9.000000e+02 1.100000e+03 6.675500e-05 9.446150e-08
1.100000e+03 1.500000e+03 1.180700e-05 1.716225e-08
1.500000e+03 2.000000e+03 1.015432e-06 1.805850e-09


==> anc/prom/ETA_NLO_NNPDF31_ET_CD.dat <==
1.500000e+02 1.750000e+02 9.756000e-02 7.448720e-04
1.750000e+02 2.000000e+02 9.800240e-02 6.050120e-04
2.000000e+02 2.500000e+02 7.909260e-02 3.399140e-04
2.500000e+02 3.000000e+02 5.193260e-02 1.803832e-04
3.000000e+02 3.500000e+02 2.929140e-02 7.840140e-05
3.500000e+02 4.000000e+02 1.637150e-02 4.903920e-05
4.000000e+02 4.700000e+02 8.360800e-03 1.773086e-05
4.700000e+02 5.500000e+02 3.802725e-03 7.930987e-06
5.500000e+02 6.500000e+02 1.601220e-03 2.873600e-06
6.500000e+02 7.500000e+02 6.588510e-04 1.303210e-06
7.500000e+02 9.000000e+02 2.494260e-04 4.482140e-07
9.000000e+02 1.100000e+03 7.248750e-05 1.285475e-07
1.100000e+03 1.500000e+03 1.277273e-05 2.339650e-08
1.500000e+03 2.000000e+03 1.099850e-06 2.424620e-09


==> anc/prom/ETA_NLO_NNPDF31_ET_CU.dat <==
1.500000e+02 1.750000e+02 7.089920e-02 4.072440e-04
1.750000e+02 2.000000e+02 7.262280e-02 3.272588e-04
2.000000e+02 2.500000e+02 6.328880e-02 1.844080e-04
2.500000e+02 3.000000e+02 4.135700e-02 9.723320e-05
3.000000e+02 3.500000e+02 2.323180e-02 4.282820e-05
3.500000e+02 4.000000e+02 1.296162e-02 2.624400e-05
4.000000e+02 4.700000e+02 6.652857e-03 9.753514e-06
4.700000e+02 5.500000e+02 3.041813e-03 4.393438e-06
5.500000e+02 6.500000e+02 1.291440e-03 1.608500e-06
6.500000e+02 7.500000e+02 5.347190e-04 7.366980e-07
7.500000e+02 9.000000e+02 2.033587e-04 2.570233e-07
9.000000e+02 1.100000e+03 5.946000e-05 7.652050e-08
1.100000e+03 1.500000e+03 1.050885e-05 1.405830e-08
1.500000e+03 2.000000e+03 8.987320e-07 1.531766e-09


==> anc/prom/ETA_NLO_NNPDF31_ET_DC.dat <==
1.500000e+02 1.750000e+02 7.215480e-02 4.260640e-04
1.750000e+02 2.000000e+02 7.404840e-02 3.458016e-04
2.000000e+02 2.500000e+02 6.433860e-02 1.946002e-04
2.500000e+02 3.000000e+02 4.218520e-02 1.035110e-04
3.000000e+02 3.500000e+02 2.379020e-02 4.590820e-05
3.500000e+02 4.000000e+02 1.331934e-02 2.830700e-05
4.000000e+02 4.700000e+02 6.856286e-03 1.053279e-05
4.700000e+02 5.500000e+02 3.143538e-03 4.749462e-06
5.500000e+02 6.500000e+02 1.338520e-03 1.758860e-06
6.500000e+02 7.500000e+02 5.554580e-04 8.091100e-07
7.500000e+02 9.000000e+02 2.117773e-04 2.841340e-07
9.000000e+02 1.100000e+03 6.208650e-05 8.516250e-08
1.100000e+03 1.500000e+03 1.102045e-05 1.584025e-08
1.500000e+03 2.000000e+03 9.502000e-07 1.759600e-09


==> anc/prom/ETA_NLO_NNPDF31_ET_DD.dat <==
1.500000e+02 1.750000e+02 9.553560e-02 7.131760e-04
1.750000e+02 2.000000e+02 9.590800e-02 5.719280e-04
2.000000e+02 2.500000e+02 7.790600e-02 3.219540e-04
2.500000e+02 3.000000e+02 5.113080e-02 1.690834e-04
3.000000e+02 3.500000e+02 2.878560e-02 7.295000e-05
3.500000e+02 4.000000e+02 1.605922e-02 4.530160e-05
4.000000e+02 4.700000e+02 8.195200e-03 1.637514e-05
4.700000e+02 5.500000e+02 3.726700e-03 7.320287e-06
5.500000e+02 6.500000e+02 1.568960e-03 2.620580e-06
6.500000e+02 7.500000e+02 6.459990e-04 1.183580e-06
7.500000e+02 9.000000e+02 2.446167e-04 4.044720e-07
9.000000e+02 1.100000e+03 7.116850e-05 1.154560e-07
1.100000e+03 1.500000e+03 1.254205e-05 2.074680e-08
1.500000e+03 2.000000e+03 1.077456e-06 2.119900e-09


==> anc/prom/ETA_NLO_NNPDF31_ET_UC.dat <==
1.500000e+02 1.750000e+02 8.135000e-02 5.197280e-04
1.750000e+02 2.000000e+02 8.261960e-02 4.159880e-04
2.000000e+02 2.500000e+02 7.008140e-02 2.346280e-04
2.500000e+02 3.000000e+02 4.582860e-02 1.229044e-04
3.000000e+02 3.500000e+02 2.572880e-02 5.343520e-05
3.500000e+02 4.000000e+02 1.434068e-02 3.282480e-05
4.000000e+02 4.700000e+02 7.336886e-03 1.201159e-05
4.700000e+02 5.500000e+02 3.344900e-03 5.375150e-06
5.500000e+02 6.500000e+02 1.414170e-03 1.924540e-06
6.500000e+02 7.500000e+02 5.838840e-04 8.687990e-07
7.500000e+02 9.000000e+02 2.214913e-04 2.971533e-07
9.000000e+02 1.100000e+03 6.460850e-05 8.551050e-08
1.100000e+03 1.500000e+03 1.139035e-05 1.535362e-08
1.500000e+03 2.000000e+03 9.729120e-07 1.593412e-09


==> anc/prom/ETA_NLO_NNPDF31_ET_UU.dat <==
1.500000e+02 1.750000e+02 8.443960e-02 5.679120e-04
1.750000e+02 2.000000e+02 8.601000e-02 4.649240e-04
2.000000e+02 2.500000e+02 7.232160e-02 2.614820e-04
2.500000e+02 3.000000e+02 4.751460e-02 1.396302e-04
3.000000e+02 3.500000e+02 2.684700e-02 6.159500e-05
3.500000e+02 4.000000e+02 1.505146e-02 3.834680e-05
4.000000e+02 4.700000e+02 7.733329e-03 1.405887e-05
4.700000e+02 5.500000e+02 3.538625e-03 6.301388e-06
5.500000e+02 6.500000e+02 1.501880e-03 2.310890e-06
6.500000e+02 7.500000e+02 6.215490e-04 1.052170e-06
7.500000e+02 9.000000e+02 2.364833e-04 3.646140e-07
9.000000e+02 1.100000e+03 6.915800e-05 1.061595e-07
1.100000e+03 1.500000e+03 1.225667e-05 1.955257e-08
1.500000e+03 2.000000e+03 1.059336e-06 2.100580e-09


==> anc/prom/ETA_NLO_NNPDF31_HT_CC.dat <==
1.500000e+02 1.750000e+02 6.732040e-02 3.711812e-04
1.750000e+02 2.000000e+02 6.978760e-02 3.043908e-04
2.000000e+02 2.500000e+02 6.176320e-02 1.783148e-04
2.500000e+02 3.000000e+02 4.079600e-02 9.460560e-05
3.000000e+02 3.500000e+02 2.303060e-02 4.188100e-05
3.500000e+02 4.000000e+02 1.287616e-02 2.572020e-05
4.000000e+02 4.700000e+02 6.619371e-03 9.588986e-06
4.700000e+02 5.500000e+02 3.029575e-03 4.335438e-06
5.500000e+02 6.500000e+02 1.287270e-03 1.590760e-06
6.500000e+02 7.500000e+02 5.332510e-04 7.297770e-07
7.500000e+02 9.000000e+02 2.028707e-04 2.552867e-07
9.000000e+02 1.100000e+03 5.933800e-05 7.616050e-08
1.100000e+03 1.500000e+03 1.049020e-05 1.401250e-08
1.500000e+03 2.000000e+03 8.972360e-07 1.526682e-09


==> anc/prom/ETA_NLO_NNPDF31_HT_CD.dat <==
1.500000e+02 1.750000e+02 7.832440e-02 4.937760e-04
1.750000e+02 2.000000e+02 8.070360e-02 4.074800e-04
2.000000e+02 2.500000e+02 6.924220e-02 2.388320e-04
2.500000e+02 3.000000e+02 4.596300e-02 1.269008e-04
3.000000e+02 3.500000e+02 2.603980e-02 5.583780e-05
3.500000e+02 4.000000e+02 1.459158e-02 3.458960e-05
4.000000e+02 4.700000e+02 7.494929e-03 1.269867e-05
4.700000e+02 5.500000e+02 3.427737e-03 5.705363e-06
5.500000e+02 6.500000e+02 1.453520e-03 2.068690e-06
6.500000e+02 7.500000e+02 6.012690e-04 9.385360e-07
7.500000e+02 9.000000e+02 2.285567e-04 3.236807e-07
9.000000e+02 1.100000e+03 6.680450e-05 9.374350e-08
1.100000e+03 1.500000e+03 1.181725e-05 1.706290e-08
1.500000e+03 2.000000e+03 1.016164e-06 1.794526e-09


==> anc/prom/ETA_NLO_NNPDF31_HT_CU.dat <==
1.500000e+02 1.750000e+02 5.829680e-02 2.829692e-04
1.750000e+02 2.000000e+02 6.064520e-02 2.315020e-04
2.000000e+02 2.500000e+02 5.490980e-02 1.374698e-04
2.500000e+02 3.000000e+02 3.609160e-02 7.355260e-05
3.000000e+02 3.500000e+02 2.030080e-02 3.326720e-05
3.500000e+02 4.000000e+02 1.131470e-02 2.028060e-05
4.000000e+02 4.700000e+02 5.813529e-03 7.853800e-06
4.700000e+02 5.500000e+02 2.658438e-03 3.610025e-06
5.500000e+02 6.500000e+02 1.129640e-03 1.381420e-06
6.500000e+02 7.500000e+02 4.678150e-04 6.485480e-07
7.500000e+02 9.000000e+02 1.778613e-04 2.331307e-07
9.000000e+02 1.100000e+03 5.193700e-05 7.238950e-08
1.100000e+03 1.500000e+03 9.156625e-06 1.338832e-08
1.500000e+03 2.000000e+03 7.774960e-07 1.490096e-09


==> anc/prom/ETA_NLO_NNPDF31_HT_DC.dat <==
1.500000e+02 1.750000e+02 5.923520e-02 2.953392e-04
1.750000e+02 2.000000e+02 6.173920e-02 2.435320e-04
2.000000e+02 2.500000e+02 5.578420e-02 1.444494e-04
2.500000e+02 3.000000e+02 3.681320e-02 7.785300e-05
3.000000e+02 3.500000e+02 2.079600e-02 3.540880e-05
3.500000e+02 4.000000e+02 1.163366e-02 2.171760e-05
4.000000e+02 4.700000e+02 5.997200e-03 8.415957e-06
4.700000e+02 5.500000e+02 2.751475e-03 3.875025e-06
5.500000e+02 6.500000e+02 1.173200e-03 1.496660e-06
6.500000e+02 7.500000e+02 4.872660e-04 7.058490e-07
7.500000e+02 9.000000e+02 1.858400e-04 2.552773e-07
9.000000e+02 1.100000e+03 5.445900e-05 7.981600e-08
1.100000e+03 1.500000e+03 9.653150e-06 1.492897e-08
1.500000e+03 2.000000e+03 8.275760e-07 1.692848e-09


==> anc/prom/ETA_NLO_NNPDF31_HT_DD.dat <==
1.500000e+02 1.750000e+02 7.708240e-02 4.731240e-04
1.750000e+02 2.000000e+02 7.931160e-02 3.866296e-04
2.000000e+02 2.500000e+02 6.836200e-02 2.268160e-04
2.500000e+02 3.000000e+02 4.525080e-02 1.194670e-04
3.000000e+02 3.500000e+02 2.554760e-02 5.221680e-05
3.500000e+02 4.000000e+02 1.427202e-02 3.213300e-05
4.000000e+02 4.700000e+02 7.313871e-03 1.179389e-05
4.700000e+02 5.500000e+02 3.337938e-03 5.296837e-06
5.500000e+02 6.500000e+02 1.412350e-03 1.899700e-06
6.500000e+02 7.500000e+02 5.833660e-04 8.586530e-07
7.500000e+02 9.000000e+02 2.213493e-04 2.944313e-07
9.000000e+02 1.100000e+03 6.458250e-05 8.488400e-08
1.100000e+03 1.500000e+03 1.138678e-05 1.526785e-08
1.500000e+03 2.000000e+03 9.724640e-07 1.583794e-09


==> anc/prom/ETA_NLO_NNPDF31_HT_UC.dat <==
1.500000e+02 1.750000e+02 6.633680e-02 3.560280e-04
1.750000e+02 2.000000e+02 6.866160e-02 2.895564e-04
2.000000e+02 2.500000e+02 6.097060e-02 1.697206e-04
2.500000e+02 3.000000e+02 4.013120e-02 8.936280e-05
3.000000e+02 3.500000e+02 2.256760e-02 3.934080e-05
3.500000e+02 4.000000e+02 1.257478e-02 2.401300e-05
4.000000e+02 4.700000e+02 6.445957e-03 8.952157e-06
4.700000e+02 5.500000e+02 2.941925e-03 4.045562e-06
5.500000e+02 6.500000e+02 1.246320e-03 1.470370e-06
6.500000e+02 7.500000e+02 5.150400e-04 6.721090e-07
7.500000e+02 9.000000e+02 1.954147e-04 2.338833e-07
9.000000e+02 1.100000e+03 5.698500e-05 6.943000e-08
1.100000e+03 1.500000e+03 1.002623e-05 1.263300e-08
1.500000e+03 2.000000e+03 8.500140e-07 1.356080e-09


==> anc/prom/ETA_NLO_NNPDF31_HT_UU.dat <==
1.500000e+02 1.750000e+02 6.846800e-02 3.880920e-04
1.750000e+02 2.000000e+02 7.111800e-02 3.212688e-04
2.000000e+02 2.500000e+02 6.276100e-02 1.880090e-04
2.500000e+02 3.000000e+02 4.160700e-02 1.006128e-04
3.000000e+02 3.500000e+02 2.358620e-02 4.486220e-05
3.500000e+02 4.000000e+02 1.323460e-02 2.772540e-05
4.000000e+02 4.700000e+02 6.824300e-03 1.034869e-05
4.700000e+02 5.500000e+02 3.132388e-03 4.683687e-06
5.500000e+02 6.500000e+02 1.334960e-03 1.738580e-06
6.500000e+02 7.500000e+02 5.542870e-04 8.011010e-07
7.500000e+02 9.000000e+02 2.114147e-04 2.821120e-07
9.000000e+02 1.100000e+03 6.200550e-05 8.473650e-08
1.100000e+03 1.500000e+03 1.100955e-05 1.578498e-08
1.500000e+03 2.000000e+03 9.493880e-07 1.753398e-09


==> anc/prom/ETA_NNLO_NNPDF31_ET_CC.dat <==
1.500000e+02 1.750000e+02 6.806560e-02 4.233960e-03
1.750000e+02 2.000000e+02 7.946120e-02 4.174400e-03
2.000000e+02 2.500000e+02 6.407480e-02 1.556966e-03
2.500000e+02 3.000000e+02 4.399800e-02 8.375900e-04
3.000000e+02 3.500000e+02 2.528200e-02 3.859260e-04
3.500000e+02 4.000000e+02 1.470876e-02 2.303740e-04
4.000000e+02 4.700000e+02 7.458829e-03 9.606043e-05
4.700000e+02 5.500000e+02 3.489400e-03 4.043125e-05
5.500000e+02 6.500000e+02 1.485900e-03 1.505340e-05
6.500000e+02 7.500000e+02 6.018150e-04 6.874700e-06
7.500000e+02 9.000000e+02 2.296280e-04 2.023227e-06
9.000000e+02 1.100000e+03 6.725950e-05 5.529100e-07
1.100000e+03 1.500000e+03 1.161855e-05 1.051207e-07
1.500000e+03 2.000000e+03 9.869740e-07 1.198984e-08


==> anc/prom/ETA_NNLO_NNPDF31_ET_CD.dat <==
1.500000e+02 1.750000e+02 5.718000e-02 6.412440e-03
1.750000e+02 2.000000e+02 7.369640e-02 6.269560e-03
2.000000e+02 2.500000e+02 5.866560e-02 2.263620e-03
2.500000e+02 3.000000e+02 4.174960e-02 1.232360e-03
3.000000e+02 3.500000e+02 2.424560e-02 5.536800e-04
3.500000e+02 4.000000e+02 1.432054e-02 3.351220e-04
4.000000e+02 4.700000e+02 7.233186e-03 1.399710e-04
4.700000e+02 5.500000e+02 3.464362e-03 5.889413e-05
5.500000e+02 6.500000e+02 1.473580e-03 2.147350e-05
6.500000e+02 7.500000e+02 5.920420e-04 9.893080e-06
7.500000e+02 9.000000e+02 2.274300e-04 2.837853e-06
9.000000e+02 1.100000e+03 6.690000e-05 7.744050e-07
1.100000e+03 1.500000e+03 1.149143e-05 1.493442e-07
1.500000e+03 2.000000e+03 9.833000e-07 1.732900e-08


==> anc/prom/ETA_NNLO_NNPDF31_ET_CU.dat <==
1.500000e+02 1.750000e+02 7.046160e-02 3.012460e-03
1.750000e+02 2.000000e+02 7.880960e-02 2.981664e-03
2.000000e+02 2.500000e+02 6.477220e-02 1.157976e-03
2.500000e+02 3.000000e+02 4.375280e-02 6.096260e-04
3.000000e+02 3.500000e+02 2.496240e-02 2.889400e-04
3.500000e+02 4.000000e+02 1.436048e-02 1.743590e-04
4.000000e+02 4.700000e+02 7.327800e-03 7.094600e-05
4.700000e+02 5.500000e+02 3.381988e-03 2.962175e-05
5.500000e+02 6.500000e+02 1.444300e-03 1.132870e-05
6.500000e+02 7.500000e+02 5.870770e-04 5.120300e-06
7.500000e+02 9.000000e+02 2.233307e-04 1.555167e-06
9.000000e+02 1.100000e+03 6.517800e-05 4.303720e-07
1.100000e+03 1.500000e+03 1.131113e-05 8.044100e-08
1.500000e+03 2.000000e+03 9.565540e-07 9.166360e-09


==> anc/prom/ETA_NNLO_NNPDF31_ET_DC.dat <==
1.500000e+02 1.750000e+02 7.034120e-02 3.177556e-03
1.750000e+02 2.000000e+02 7.932600e-02 3.153188e-03
2.000000e+02 2.500000e+02 6.483400e-02 1.218788e-03
2.500000e+02 3.000000e+02 4.388220e-02 6.471080e-04
3.000000e+02 3.500000e+02 2.502420e-02 3.078440e-04
3.500000e+02 4.000000e+02 1.444388e-02 1.877388e-04
4.000000e+02 4.700000e+02 7.370300e-03 7.711086e-05
4.700000e+02 5.500000e+02 3.408475e-03 3.216337e-05
5.500000e+02 6.500000e+02 1.459130e-03 1.239550e-05
6.500000e+02 7.500000e+02 5.923050e-04 5.614270e-06
7.500000e+02 9.000000e+02 2.256520e-04 1.713947e-06
9.000000e+02 1.100000e+03 6.587900e-05 4.798810e-07
1.100000e+03 1.500000e+03 1.144265e-05 9.071475e-08
1.500000e+03 2.000000e+03 9.712740e-07 1.054438e-08


==> anc/prom/ETA_NNLO_NNPDF31_ET_DD.dat <==
1.500000e+02 1.750000e+02 5.872440e-02 6.066640e-03
1.750000e+02 2.000000e+02 7.387680e-02 5.891560e-03
2.000000e+02 2.500000e+02 5.946780e-02 2.145160e-03
2.500000e+02 3.000000e+02 4.220900e-02 1.155856e-03
3.000000e+02 3.500000e+02 2.459220e-02 5.178100e-04
3.500000e+02 4.000000e+02 1.447842e-02 3.094760e-04
4.000000e+02 4.700000e+02 7.331329e-03 1.278894e-04
4.700000e+02 5.500000e+02 3.494388e-03 5.396175e-05
5.500000e+02 6.500000e+02 1.483360e-03 1.942370e-05
6.500000e+02 7.500000e+02 5.983270e-04 8.968560e-06
7.500000e+02 9.000000e+02 2.293153e-04 2.558673e-06
9.000000e+02 1.100000e+03 6.744650e-05 6.895200e-07
1.100000e+03 1.500000e+03 1.160300e-05 1.314772e-07
1.500000e+03 2.000000e+03 9.913440e-07 1.491068e-08


==> anc/prom/ETA_NNLO_NNPDF31_ET_UC.dat <==
1.500000e+02 1.750000e+02 6.878880e-02 4.017280e-03
1.750000e+02 2.000000e+02 7.930720e-02 3.940764e-03
2.000000e+02 2.500000e+02 6.440960e-02 1.479670e-03
2.500000e+02 3.000000e+02 4.414540e-02 7.890800e-04
3.000000e+02 3.500000e+02 2.540000e-02 3.623740e-04
3.500000e+02 4.000000e+02 1.472862e-02 2.142520e-04
4.000000e+02 4.700000e+02 7.475586e-03 8.838557e-05
4.700000e+02 5.500000e+02 3.487575e-03 3.726962e-05
5.500000e+02 6.500000e+02 1.482090e-03 1.374700e-05
6.500000e+02 7.500000e+02 6.015960e-04 6.276690e-06
7.500000e+02 9.000000e+02 2.291853e-04 1.838280e-06
9.000000e+02 1.100000e+03 6.710550e-05 4.967585e-07
1.100000e+03 1.500000e+03 1.159373e-05 9.337775e-08
1.500000e+03 2.000000e+03 9.823560e-07 1.043668e-08


==> anc/prom/ETA_NNLO_NNPDF31_ET_UU.dat <==
1.500000e+02 1.750000e+02 6.760000e-02 4.482080e-03
1.750000e+02 2.000000e+02 7.995000e-02 4.436120e-03
2.000000e+02 2.500000e+02 6.393340e-02 1.643662e-03
2.500000e+02 3.000000e+02 4.396420e-02 8.932460e-04
3.000000e+02 3.500000e+02 2.521360e-02 4.129080e-04
3.500000e+02 4.000000e+02 1.471434e-02 2.492220e-04
4.000000e+02 4.700000e+02 7.449514e-03 1.051536e-04
4.700000e+02 5.500000e+02 3.494713e-03 4.417937e-05
5.500000e+02 6.500000e+02 1.491200e-03 1.663250e-05
6.500000e+02 7.500000e+02 6.022270e-04 7.592950e-06
7.500000e+02 9.000000e+02 2.301193e-04 2.247880e-06
9.000000e+02 1.100000e+03 6.738700e-05 6.224200e-07
1.100000e+03 1.500000e+03 1.163175e-05 1.196773e-07
1.500000e+03 2.000000e+03 9.898200e-07 1.395998e-08


==> anc/prom/ETA_NNLO_NNPDF31_HT_CC.dat <==
1.500000e+02 1.750000e+02 7.007560e-02 2.753684e-03
1.750000e+02 2.000000e+02 7.781360e-02 2.784496e-03
2.000000e+02 2.500000e+02 6.449600e-02 1.115668e-03
2.500000e+02 3.000000e+02 4.375340e-02 5.902500e-04
3.000000e+02 3.500000e+02 2.502740e-02 2.824260e-04
3.500000e+02 4.000000e+02 1.440868e-02 1.718202e-04
4.000000e+02 4.700000e+02 7.363257e-03 6.995757e-05
4.700000e+02 5.500000e+02 3.395988e-03 2.924750e-05
5.500000e+02 6.500000e+02 1.451260e-03 1.120650e-05
6.500000e+02 7.500000e+02 5.896350e-04 5.068020e-06
7.500000e+02 9.000000e+02 2.242547e-04 1.544600e-06
9.000000e+02 1.100000e+03 6.540250e-05 4.261535e-07
1.100000e+03 1.500000e+03 1.135070e-05 7.996000e-08
1.500000e+03 2.000000e+03 9.589600e-07 9.131560e-09


==> anc/prom/ETA_NNLO_NNPDF31_HT_CD.dat <==
1.500000e+02 1.750000e+02 6.920920e-02 3.800396e-03
1.750000e+02 2.000000e+02 7.936160e-02 3.836952e-03
2.000000e+02 2.500000e+02 6.447360e-02 1.485394e-03
2.500000e+02 3.000000e+02 4.427800e-02 8.041540e-04
3.000000e+02 3.500000e+02 2.549100e-02 3.748360e-04
3.500000e+02 4.000000e+02 1.482752e-02 2.258220e-04
4.000000e+02 4.700000e+02 7.529500e-03 9.439314e-05
4.700000e+02 5.500000e+02 3.516900e-03 3.979012e-05
5.500000e+02 6.500000e+02 1.498510e-03 1.484410e-05
6.500000e+02 7.500000e+02 6.064370e-04 6.784740e-06
7.500000e+02 9.000000e+02 2.312673e-04 2.004987e-06
9.000000e+02 1.100000e+03 6.766550e-05 5.450950e-07
1.100000e+03 1.500000e+03 1.168707e-05 1.042635e-07
1.500000e+03 2.000000e+03 9.913520e-07 1.192544e-08


==> anc/prom/ETA_NNLO_NNPDF31_HT_CU.dat <==
1.500000e+02 1.750000e+02 6.799440e-02 2.126684e-03
1.750000e+02 2.000000e+02 7.401080e-02 2.150888e-03
2.000000e+02 2.500000e+02 6.245620e-02 8.967180e-04
2.500000e+02 3.000000e+02 4.198040e-02 4.639020e-04
3.000000e+02 3.500000e+02 2.389920e-02 2.285300e-04
3.500000e+02 4.000000e+02 1.366450e-02 1.418402e-04
4.000000e+02 4.700000e+02 7.013971e-03 5.586629e-05
4.700000e+02 5.500000e+02 3.206513e-03 2.335863e-05
5.500000e+02 6.500000e+02 1.373430e-03 9.266750e-06
6.500000e+02 7.500000e+02 5.590410e-04 4.173680e-06
7.500000e+02 9.000000e+02 2.122500e-04 1.339780e-06
9.000000e+02 1.100000e+03 6.159050e-05 3.845220e-07
1.100000e+03 1.500000e+03 1.074325e-05 7.099750e-08
1.500000e+03 2.000000e+03 9.037340e-07 8.516660e-09


==> anc/prom/ETA_NNLO_NNPDF31_HT_DC.dat <==
1.500000e+02 1.750000e+02 6.814440e-02 2.233708e-03
1.750000e+02 2.000000e+02 7.453160e-02 2.261364e-03
2.000000e+02 2.500000e+02 6.266420e-02 9.402420e-04
2.500000e+02 3.000000e+02 4.221940e-02 4.896280e-04
3.000000e+02 3.500000e+02 2.404280e-02 2.422820e-04
3.500000e+02 4.000000e+02 1.379332e-02 1.521122e-04
4.000000e+02 4.700000e+02 7.087500e-03 6.028814e-05
4.700000e+02 5.500000e+02 3.245713e-03 2.518963e-05
5.500000e+02 6.500000e+02 1.394100e-03 1.004750e-05
6.500000e+02 7.500000e+02 5.673750e-04 4.543730e-06
7.500000e+02 9.000000e+02 2.157753e-04 1.465373e-06
9.000000e+02 1.100000e+03 6.265400e-05 4.248225e-07
1.100000e+03 1.500000e+03 1.095340e-05 7.933100e-08
1.500000e+03 2.000000e+03 9.263860e-07 9.677860e-09


==> anc/prom/ETA_NNLO_NNPDF31_HT_DD.dat <==
1.500000e+02 1.750000e+02 6.976480e-02 3.605888e-03
1.750000e+02 2.000000e+02 7.915760e-02 3.626868e-03
2.000000e+02 2.500000e+02 6.472200e-02 1.412672e-03
2.500000e+02 3.000000e+02 4.438180e-02 7.587360e-04
3.000000e+02 3.500000e+02 2.558460e-02 3.523060e-04
3.500000e+02 4.000000e+02 1.483462e-02 2.101540e-04
4.000000e+02 4.700000e+02 7.538657e-03 8.689686e-05
4.700000e+02 5.500000e+02 3.512100e-03 3.670963e-05
5.500000e+02 6.500000e+02 1.493340e-03 1.356230e-05
6.500000e+02 7.500000e+02 6.056820e-04 6.197070e-06
7.500000e+02 9.000000e+02 2.306387e-04 1.822380e-06
9.000000e+02 1.100000e+03 6.746250e-05 4.900220e-07
1.100000e+03 1.500000e+03 1.165328e-05 9.263900e-08
1.500000e+03 2.000000e+03 9.860620e-07 1.038220e-08


==> anc/prom/ETA_NNLO_NNPDF31_HT_UC.dat <==
1.500000e+02 1.750000e+02 7.025080e-02 2.621764e-03
1.750000e+02 2.000000e+02 7.748960e-02 2.643716e-03
2.000000e+02 2.500000e+02 6.452740e-02 1.063714e-03
2.500000e+02 3.000000e+02 4.369180e-02 5.589360e-04
3.000000e+02 3.500000e+02 2.499960e-02 2.663600e-04
3.500000e+02 4.000000e+02 1.434606e-02 1.604988e-04
4.000000e+02 4.700000e+02 7.328271e-03 6.479357e-05
4.700000e+02 5.500000e+02 3.373150e-03 2.712637e-05
5.500000e+02 6.500000e+02 1.437950e-03 1.032240e-05
6.500000e+02 7.500000e+02 5.847480e-04 4.657180e-06
7.500000e+02 9.000000e+02 2.220473e-04 1.413153e-06
9.000000e+02 1.100000e+03 6.471250e-05 3.861100e-07
1.100000e+03 1.500000e+03 1.121740e-05 7.163950e-08
1.500000e+03 2.000000e+03 9.437340e-07 8.037100e-09


==> anc/prom/ETA_NNLO_NNPDF31_HT_UU.dat <==
1.500000e+02 1.750000e+02 7.003040e-02 2.903384e-03
1.750000e+02 2.000000e+02 7.832920e-02 2.940524e-03
2.000000e+02 2.500000e+02 6.459740e-02 1.173382e-03
2.500000e+02 3.000000e+02 4.390720e-02 6.256820e-04
3.000000e+02 3.500000e+02 2.510500e-02 3.006440e-04
3.500000e+02 4.000000e+02 1.450116e-02 1.849112e-04
4.000000e+02 4.700000e+02 7.411557e-03 7.599729e-05
4.700000e+02 5.500000e+02 3.424900e-03 3.173275e-05
5.500000e+02 6.500000e+02 1.467240e-03 1.225590e-05
6.500000e+02 7.500000e+02 5.953420e-04 5.554700e-06
7.500000e+02 9.000000e+02 2.267493e-04 1.701700e-06
9.000000e+02 1.100000e+03 6.615050e-05 4.749485e-07
1.100000e+03 1.500000e+03 1.149097e-05 9.015125e-08
1.500000e+03 2.000000e+03 9.743520e-07 1.050268e-08


==> anc/prom/MAJJ_LO_NNPDF31_ET_CC.dat <==
4.500000e+02 5.100000e+02 1.369947e-02 1.245812e-05
5.100000e+02 5.700000e+02 1.597667e-02 1.302190e-05
5.700000e+02 6.500000e+02 1.509175e-02 1.098725e-05
6.500000e+02 7.500000e+02 1.232080e-02 9.237480e-06
7.500000e+02 8.500000e+02 9.264890e-03 8.571230e-06
8.500000e+02 9.500000e+02 6.855200e-03 8.068150e-06
9.500000e+02 1.050000e+03 5.036540e-03 7.462460e-06
1.050000e+03 1.250000e+03 3.258495e-03 4.748810e-06
1.250000e+03 1.450000e+03 1.830970e-03 3.966450e-06
1.450000e+03 1.650000e+03 1.058930e-03 3.252545e-06
1.650000e+03 1.850000e+03 6.143350e-04 2.383315e-06
1.850000e+03 2.450000e+03 2.395133e-04 7.550717e-07
2.450000e+03 3.250000e+03 4.675663e-05 1.657850e-07
3.250000e+03 4.250000e+03 7.122060e-06 3.460960e-08
4.250000e+03 5.500000e+03 8.165920e-07 4.800768e-09


==> anc/prom/MAJJ_LO_NNPDF31_ET_CD.dat <==
4.500000e+02 5.100000e+02 1.677033e-02 1.527502e-05
5.100000e+02 5.700000e+02 1.966717e-02 1.606297e-05
5.700000e+02 6.500000e+02 1.868350e-02 1.363625e-05
6.500000e+02 7.500000e+02 1.535000e-02 1.154510e-05
7.500000e+02 8.500000e+02 1.161430e-02 1.078960e-05
8.500000e+02 9.500000e+02 8.639800e-03 1.021710e-05
9.500000e+02 1.050000e+03 6.378290e-03 9.500290e-06
1.050000e+03 1.250000e+03 4.152475e-03 6.092350e-06
1.250000e+03 1.450000e+03 2.351300e-03 5.132650e-06
1.450000e+03 1.650000e+03 1.369245e-03 4.245140e-06
1.650000e+03 1.850000e+03 7.990450e-04 3.137840e-06
1.850000e+03 2.450000e+03 3.141500e-04 9.992933e-07
2.450000e+03 3.250000e+03 6.212200e-05 2.205450e-07
3.250000e+03 4.250000e+03 9.584240e-06 4.648620e-08
4.250000e+03 5.500000e+03 1.112792e-06 6.547576e-09


==> anc/prom/MAJJ_LO_NNPDF31_ET_CU.dat <==
4.500000e+02 5.100000e+02 1.132245e-02 1.028467e-05
5.100000e+02 5.700000e+02 1.314163e-02 1.069477e-05
5.700000e+02 6.500000e+02 1.235322e-02 8.976413e-06
6.500000e+02 7.500000e+02 1.002950e-02 7.501170e-06
7.500000e+02 8.500000e+02 7.501370e-03 6.916860e-06
8.500000e+02 9.500000e+02 5.524230e-03 6.477350e-06
9.500000e+02 1.050000e+03 4.041500e-03 5.963750e-06
1.050000e+03 1.250000e+03 2.600295e-03 3.769805e-06
1.250000e+03 1.450000e+03 1.451190e-03 3.125415e-06
1.450000e+03 1.650000e+03 8.341700e-04 2.543980e-06
1.650000e+03 1.850000e+03 4.814020e-04 1.850080e-06
1.850000e+03 2.450000e+03 1.862783e-04 5.835150e-07
2.450000e+03 3.250000e+03 3.594075e-05 1.274837e-07
3.250000e+03 4.250000e+03 5.410340e-06 2.636430e-08
4.250000e+03 5.500000e+03 6.128984e-07 3.601512e-09


==> anc/prom/MAJJ_LO_NNPDF31_ET_DC.dat <==
4.500000e+02 5.100000e+02 1.152623e-02 1.047400e-05
5.100000e+02 5.700000e+02 1.346558e-02 1.095753e-05
5.700000e+02 6.500000e+02 1.274038e-02 9.248975e-06
6.500000e+02 7.500000e+02 1.041850e-02 7.776970e-06
7.500000e+02 8.500000e+02 7.846160e-03 7.215800e-06
8.500000e+02 9.500000e+02 5.812250e-03 6.791090e-06
9.500000e+02 1.050000e+03 4.274560e-03 6.281490e-06
1.050000e+03 1.250000e+03 2.768650e-03 3.997050e-06
1.250000e+03 1.450000e+03 1.557825e-03 3.339265e-06
1.450000e+03 1.650000e+03 9.020200e-04 2.739170e-06
1.650000e+03 1.850000e+03 5.240000e-04 2.008750e-06
1.850000e+03 2.450000e+03 2.047233e-04 6.373550e-07
2.450000e+03 3.250000e+03 4.011800e-05 1.407125e-07
3.250000e+03 4.250000e+03 6.132110e-06 2.948670e-08
4.250000e+03 5.500000e+03 7.055208e-07 4.112040e-09


==> anc/prom/MAJJ_LO_NNPDF31_ET_DD.dat <==
4.500000e+02 5.100000e+02 1.655093e-02 1.506487e-05
5.100000e+02 5.700000e+02 1.926217e-02 1.573037e-05
5.700000e+02 6.500000e+02 1.816025e-02 1.326663e-05
6.500000e+02 7.500000e+02 1.479640e-02 1.115230e-05
7.500000e+02 8.500000e+02 1.110690e-02 1.034850e-05
8.500000e+02 9.500000e+02 8.206790e-03 9.743100e-06
9.500000e+02 1.050000e+03 6.022460e-03 9.011280e-06
1.050000e+03 1.250000e+03 3.891165e-03 5.734800e-06
1.250000e+03 1.450000e+03 2.183010e-03 4.788760e-06
1.450000e+03 1.650000e+03 1.260790e-03 3.925275e-06
1.650000e+03 1.850000e+03 7.302950e-04 2.873510e-06
1.850000e+03 2.450000e+03 2.840233e-04 9.087583e-07
2.450000e+03 3.250000e+03 5.519575e-05 1.982175e-07
3.250000e+03 4.250000e+03 8.373370e-06 4.119570e-08
4.250000e+03 5.500000e+03 9.561920e-07 5.678392e-09


==> anc/prom/MAJJ_LO_NNPDF31_ET_UC.dat <==
4.500000e+02 5.100000e+02 1.345733e-02 1.223293e-05
5.100000e+02 5.700000e+02 1.559240e-02 1.270968e-05
5.700000e+02 6.500000e+02 1.463338e-02 1.066356e-05
6.500000e+02 7.500000e+02 1.186090e-02 8.910020e-06
7.500000e+02 8.500000e+02 8.857880e-03 8.216270e-06
8.500000e+02 9.500000e+02 6.515610e-03 7.695530e-06
9.500000e+02 1.050000e+03 4.762030e-03 7.085090e-06
1.050000e+03 1.250000e+03 3.060415e-03 4.478880e-06
1.250000e+03 1.450000e+03 1.705675e-03 3.712465e-06
1.450000e+03 1.650000e+03 9.792950e-04 3.020785e-06
1.650000e+03 1.850000e+03 5.644000e-04 2.194985e-06
1.850000e+03 2.450000e+03 2.179383e-04 6.912800e-07
2.450000e+03 3.250000e+03 4.188837e-05 1.502000e-07
3.250000e+03 4.250000e+03 6.283780e-06 3.094480e-08
4.250000e+03 5.500000e+03 7.093784e-07 4.204688e-09


==> anc/prom/MAJJ_LO_NNPDF31_ET_UU.dat <==
4.500000e+02 5.100000e+02 1.388120e-02 1.263197e-05
5.100000e+02 5.700000e+02 1.631283e-02 1.329735e-05
5.700000e+02 6.500000e+02 1.552675e-02 1.129359e-05
6.500000e+02 7.500000e+02 1.278200e-02 9.563090e-06
7.500000e+02 8.500000e+02 9.688340e-03 8.936820e-06
8.500000e+02 9.500000e+02 7.217070e-03 8.460870e-06
9.500000e+02 1.050000e+03 5.334260e-03 7.867590e-06
1.050000e+03 1.250000e+03 3.477415e-03 5.044950e-06
1.250000e+03 1.450000e+03 1.972175e-03 4.251360e-06
1.450000e+03 1.650000e+03 1.150055e-03 3.517610e-06
1.650000e+03 1.850000e+03 6.721800e-04 2.602440e-06
1.850000e+03 2.450000e+03 2.649250e-04 8.302833e-07
2.450000e+03 3.250000e+03 5.262437e-05 1.844613e-07
3.250000e+03 4.250000e+03 8.151970e-06 3.905430e-08
4.250000e+03 5.500000e+03 9.503120e-07 5.535528e-09


==> anc/prom/MAJJ_LO_NNPDF31_HT_CC.dat <==
4.500000e+02 5.100000e+02 1.091048e-02 9.892900e-06
5.100000e+02 5.700000e+02 1.268632e-02 1.027787e-05
5.700000e+02 6.500000e+02 1.193606e-02 8.605462e-06
6.500000e+02 7.500000e+02 9.695800e-03 7.169380e-06
7.500000e+02 8.500000e+02 7.253030e-03 6.592610e-06
8.500000e+02 9.500000e+02 5.340370e-03 6.156090e-06
9.500000e+02 1.050000e+03 3.906210e-03 5.660310e-06
1.050000e+03 1.250000e+03 2.512140e-03 3.569605e-06
1.250000e+03 1.450000e+03 1.401260e-03 2.954100e-06
1.450000e+03 1.650000e+03 8.051800e-04 2.402600e-06
1.650000e+03 1.850000e+03 4.645205e-04 1.743150e-06
1.850000e+03 2.450000e+03 1.797967e-04 5.502317e-07
2.450000e+03 3.250000e+03 3.468550e-05 1.207600e-07
3.250000e+03 4.250000e+03 5.212600e-06 2.490420e-08
4.250000e+03 5.500000e+03 5.895272e-07 3.412584e-09


==> anc/prom/MAJJ_LO_NNPDF31_HT_CD.dat <==
4.500000e+02 5.100000e+02 1.317147e-02 1.195363e-05
5.100000e+02 5.700000e+02 1.538897e-02 1.248113e-05
5.700000e+02 6.500000e+02 1.454963e-02 1.050283e-05
6.500000e+02 7.500000e+02 1.188380e-02 8.800910e-06
7.500000e+02 8.500000e+02 8.937340e-03 8.141200e-06
8.500000e+02 9.500000e+02 6.611200e-03 7.639220e-06
9.500000e+02 1.050000e+03 4.856040e-03 7.055020e-06
1.050000e+03 1.250000e+03 3.140045e-03 4.477655e-06
1.250000e+03 1.450000e+03 1.763315e-03 3.732280e-06
1.450000e+03 1.650000e+03 1.019355e-03 3.057395e-06
1.650000e+03 1.850000e+03 5.911450e-04 2.233995e-06
1.850000e+03 2.450000e+03 2.305367e-04 7.083967e-07
2.450000e+03 3.250000e+03 4.499738e-05 1.563325e-07
3.250000e+03 4.250000e+03 6.841730e-06 3.254570e-08
4.250000e+03 5.500000e+03 7.830856e-07 4.529704e-09


==> anc/prom/MAJJ_LO_NNPDF31_HT_CU.dat <==
4.500000e+02 5.100000e+02 9.132900e-03 8.276217e-06
5.100000e+02 5.700000e+02 1.057477e-02 8.560817e-06
5.700000e+02 6.500000e+02 9.906750e-03 7.136387e-06
6.500000e+02 7.500000e+02 8.008400e-03 5.915210e-06
7.500000e+02 8.500000e+02 5.962380e-03 5.410840e-06
8.500000e+02 9.500000e+02 4.371890e-03 5.031030e-06
9.500000e+02 1.050000e+03 3.185850e-03 4.608020e-06
1.050000e+03 1.250000e+03 2.038880e-03 2.889690e-06
1.250000e+03 1.450000e+03 1.130420e-03 2.376405e-06
1.450000e+03 1.650000e+03 6.460250e-04 1.920605e-06
1.650000e+03 1.850000e+03 3.709545e-04 1.384745e-06
1.850000e+03 2.450000e+03 1.426007e-04 4.353317e-07
2.450000e+03 3.250000e+03 2.721562e-05 9.503737e-08
3.250000e+03 4.250000e+03 4.045680e-06 1.941880e-08
4.250000e+03 5.500000e+03 4.523144e-07 2.620456e-09


==> anc/prom/MAJJ_LO_NNPDF31_HT_DC.dat <==
4.500000e+02 5.100000e+02 9.330567e-03 8.456333e-06
5.100000e+02 5.700000e+02 1.086297e-02 8.791833e-06
5.700000e+02 6.500000e+02 1.023318e-02 7.364350e-06
6.500000e+02 7.500000e+02 8.323460e-03 6.136750e-06
7.500000e+02 8.500000e+02 6.233860e-03 5.643410e-06
8.500000e+02 9.500000e+02 4.594350e-03 5.269520e-06
9.500000e+02 1.050000e+03 3.363290e-03 4.845340e-06
1.050000e+03 1.250000e+03 2.165020e-03 3.055645e-06
1.250000e+03 1.450000e+03 1.208995e-03 2.529230e-06
1.450000e+03 1.650000e+03 6.953800e-04 2.057540e-06
1.650000e+03 1.850000e+03 4.016175e-04 1.493895e-06
1.850000e+03 2.450000e+03 1.557120e-04 4.720900e-07
2.450000e+03 3.250000e+03 3.013413e-05 1.040479e-07
3.250000e+03 4.250000e+03 4.541950e-06 2.152600e-08
4.250000e+03 5.500000e+03 5.151848e-07 2.961888e-09


==> anc/prom/MAJJ_LO_NNPDF31_HT_DD.dat <==
4.500000e+02 5.100000e+02 1.292855e-02 1.172933e-05
5.100000e+02 5.700000e+02 1.501052e-02 1.217527e-05
5.700000e+02 6.500000e+02 1.410238e-02 1.018910e-05
6.500000e+02 7.500000e+02 1.143800e-02 8.486580e-06
7.500000e+02 8.500000e+02 8.544380e-03 7.803310e-06
8.500000e+02 9.500000e+02 6.284210e-03 7.286990e-06
9.500000e+02 1.050000e+03 4.592200e-03 6.699800e-06
1.050000e+03 1.250000e+03 2.950085e-03 4.225150e-06
1.250000e+03 1.450000e+03 1.643400e-03 3.495855e-06
1.450000e+03 1.650000e+03 9.432550e-04 2.842415e-06
1.650000e+03 1.850000e+03 5.434800e-04 2.060480e-06
1.850000e+03 2.450000e+03 2.099450e-04 6.495333e-07
2.450000e+03 3.250000e+03 4.035388e-05 1.418512e-07
3.250000e+03 4.250000e+03 6.043880e-06 2.914560e-08
4.250000e+03 5.500000e+03 6.812376e-07 3.974616e-09


==> anc/prom/MAJJ_LO_NNPDF31_HT_UC.dat <==
4.500000e+02 5.100000e+02 1.067937e-02 9.682217e-06
5.100000e+02 5.700000e+02 1.234977e-02 1.000782e-05
5.700000e+02 6.500000e+02 1.155536e-02 8.339113e-06
6.500000e+02 7.500000e+02 9.328860e-03 6.910610e-06
7.500000e+02 8.500000e+02 6.937220e-03 6.320980e-06
8.500000e+02 9.500000e+02 5.081840e-03 5.877540e-06
9.500000e+02 1.050000e+03 3.700170e-03 5.383120e-06
1.050000e+03 1.250000e+03 2.365810e-03 3.375755e-06
1.250000e+03 1.450000e+03 1.310210e-03 2.775625e-06
1.450000e+03 1.650000e+03 7.480450e-04 2.242710e-06
1.650000e+03 1.850000e+03 4.290610e-04 1.615765e-06
1.850000e+03 2.450000e+03 1.646588e-04 5.073883e-07
2.450000e+03 3.250000e+03 3.132650e-05 1.103032e-07
3.250000e+03 4.250000e+03 4.643070e-06 2.246640e-08
4.250000e+03 5.500000e+03 5.175816e-07 3.019176e-09


==> anc/prom/MAJJ_LO_NNPDF31_HT_UU.dat <==
4.500000e+02 5.100000e+02 1.111550e-02 1.008210e-05
5.100000e+02 5.700000e+02 1.300622e-02 1.053608e-05
5.700000e+02 6.500000e+02 1.231465e-02 8.870475e-06
6.500000e+02 7.500000e+02 1.007380e-02 7.435000e-06
7.500000e+02 8.500000e+02 7.586680e-03 6.878150e-06
8.500000e+02 9.500000e+02 5.618330e-03 6.453730e-06
9.500000e+02 1.050000e+03 4.130710e-03 5.960490e-06
1.050000e+03 1.250000e+03 2.673950e-03 3.782970e-06
1.250000e+03 1.450000e+03 1.503530e-03 3.153915e-06
1.450000e+03 1.650000e+03 8.701550e-04 2.584325e-06
1.650000e+03 1.850000e+03 5.052650e-04 1.889905e-06
1.850000e+03 2.450000e+03 1.974317e-04 6.000933e-07
2.450000e+03 3.250000e+03 3.867712e-05 1.330888e-07
3.250000e+03 4.250000e+03 5.900730e-06 2.780950e-08
4.250000e+03 5.500000e+03 6.776576e-07 3.889160e-09


==> anc/prom/MAJJ_NLO_NNPDF31_ET_CC.dat <==
4.500000e+02 5.100000e+02 2.075683e-02 9.862817e-05
5.100000e+02 5.700000e+02 2.423067e-02 8.996300e-05
5.700000e+02 6.500000e+02 2.306763e-02 7.566662e-05
6.500000e+02 7.500000e+02 1.937040e-02 7.691930e-05
7.500000e+02 8.500000e+02 1.469550e-02 7.293400e-05
8.500000e+02 9.500000e+02 1.113620e-02 5.642460e-05
9.500000e+02 1.050000e+03 8.275680e-03 7.078150e-05
1.050000e+03 1.250000e+03 5.444250e-03 4.178890e-05
1.250000e+03 1.450000e+03 3.059285e-03 2.991080e-05
1.450000e+03 1.650000e+03 1.784590e-03 2.368865e-05
1.650000e+03 1.850000e+03 1.057440e-03 2.078865e-05
1.850000e+03 2.450000e+03 4.021650e-04 6.561150e-06
2.450000e+03 3.250000e+03 7.522688e-05 1.242329e-06
3.250000e+03 4.250000e+03 1.047240e-05 2.199890e-07
4.250000e+03 5.500000e+03 1.098944e-06 1.905576e-08


==> anc/prom/MAJJ_NLO_NNPDF31_ET_CD.dat <==
4.500000e+02 5.100000e+02 2.308983e-02 1.304638e-04
5.100000e+02 5.700000e+02 2.694800e-02 1.193937e-04
5.700000e+02 6.500000e+02 2.574325e-02 1.011600e-04
6.500000e+02 7.500000e+02 2.179800e-02 1.046400e-04
7.500000e+02 8.500000e+02 1.661970e-02 1.003360e-04
8.500000e+02 9.500000e+02 1.266200e-02 7.662760e-05
9.500000e+02 1.050000e+03 9.501360e-03 9.952310e-05
1.050000e+03 1.250000e+03 6.280700e-03 5.858200e-05
1.250000e+03 1.450000e+03 3.549285e-03 4.166555e-05
1.450000e+03 1.650000e+03 2.092520e-03 3.357175e-05
1.650000e+03 1.850000e+03 1.249240e-03 2.955475e-05
1.850000e+03 2.450000e+03 4.735817e-04 9.196900e-06
2.450000e+03 3.250000e+03 8.764775e-05 1.685587e-06
3.250000e+03 4.250000e+03 1.227720e-05 3.198150e-07
4.250000e+03 5.500000e+03 1.288480e-06 2.554992e-08


==> anc/prom/MAJJ_NLO_NNPDF31_ET_CU.dat <==
4.500000e+02 5.100000e+02 1.858583e-02 7.599050e-05
5.100000e+02 5.700000e+02 2.165300e-02 6.893450e-05
5.700000e+02 6.500000e+02 2.056350e-02 5.749837e-05
6.500000e+02 7.500000e+02 1.713500e-02 5.762750e-05
7.500000e+02 8.500000e+02 1.294180e-02 5.411700e-05
8.500000e+02 9.500000e+02 9.737140e-03 4.241190e-05
9.500000e+02 1.050000e+03 7.188610e-03 5.176240e-05
1.050000e+03 1.250000e+03 4.701925e-03 3.078200e-05
1.250000e+03 1.450000e+03 2.627570e-03 2.232795e-05
1.450000e+03 1.650000e+03 1.521900e-03 1.751880e-05
1.650000e+03 1.850000e+03 8.942050e-04 1.531155e-05
1.850000e+03 2.450000e+03 3.397383e-04 4.920633e-06
2.450000e+03 3.250000e+03 6.373737e-05 9.953387e-07
3.250000e+03 4.250000e+03 8.805630e-06 1.674190e-07
4.250000e+03 5.500000e+03 9.195920e-07 1.547512e-08


==> anc/prom/MAJJ_NLO_NNPDF31_ET_DC.dat <==
4.500000e+02 5.100000e+02 1.870550e-02 7.721300e-05
5.100000e+02 5.700000e+02 2.185283e-02 7.051967e-05
5.700000e+02 6.500000e+02 2.082762e-02 5.933038e-05
6.500000e+02 7.500000e+02 1.743090e-02 5.990290e-05
7.500000e+02 8.500000e+02 1.322010e-02 5.682760e-05
8.500000e+02 9.500000e+02 9.988150e-03 4.479200e-05
9.500000e+02 1.050000e+03 7.398980e-03 5.527740e-05
1.050000e+03 1.250000e+03 4.863820e-03 3.309210e-05
1.250000e+03 1.450000e+03 2.730570e-03 2.408720e-05
1.450000e+03 1.650000e+03 1.589790e-03 1.906030e-05
1.650000e+03 1.850000e+03 9.392500e-04 1.684545e-05
1.850000e+03 2.450000e+03 3.582333e-04 5.364533e-06
2.450000e+03 3.250000e+03 6.765200e-05 1.101510e-06
3.250000e+03 4.250000e+03 9.431320e-06 1.940490e-07
4.250000e+03 5.500000e+03 9.972080e-07 1.800904e-08


==> anc/prom/MAJJ_NLO_NNPDF31_ET_DD.dat <==
4.500000e+02 5.100000e+02 2.290267e-02 1.293465e-04
5.100000e+02 5.700000e+02 2.670533e-02 1.175072e-04
5.700000e+02 6.500000e+02 2.545400e-02 9.851587e-05
6.500000e+02 7.500000e+02 2.148510e-02 1.010010e-04
7.500000e+02 8.500000e+02 1.633010e-02 9.568750e-05
8.500000e+02 9.500000e+02 1.239550e-02 7.252810e-05
9.500000e+02 1.050000e+03 9.274650e-03 9.299310e-05
1.050000e+03 1.250000e+03 6.103250e-03 5.427450e-05
1.250000e+03 1.450000e+03 3.436010e-03 3.845330e-05
1.450000e+03 1.650000e+03 2.015750e-03 3.066705e-05
1.650000e+03 1.850000e+03 1.196730e-03 2.669205e-05
1.850000e+03 2.450000e+03 4.528500e-04 8.401767e-06
2.450000e+03 3.250000e+03 8.360687e-05 1.515700e-06
3.250000e+03 4.250000e+03 1.164300e-05 2.687340e-07
4.250000e+03 5.500000e+03 1.211816e-06 2.195936e-08


==> anc/prom/MAJJ_NLO_NNPDF31_ET_UC.dat <==
4.500000e+02 5.100000e+02 2.065383e-02 9.723483e-05
5.100000e+02 5.700000e+02 2.406367e-02 8.813950e-05
5.700000e+02 6.500000e+02 2.284050e-02 7.348263e-05
6.500000e+02 7.500000e+02 1.910650e-02 7.410220e-05
7.500000e+02 8.500000e+02 1.444270e-02 6.953670e-05
8.500000e+02 9.500000e+02 1.090180e-02 5.350810e-05
9.500000e+02 1.050000e+03 8.076750e-03 6.631950e-05
1.050000e+03 1.250000e+03 5.288150e-03 3.888635e-05
1.250000e+03 1.450000e+03 2.959195e-03 2.775775e-05
1.450000e+03 1.650000e+03 1.717700e-03 2.178535e-05
1.650000e+03 1.850000e+03 1.012250e-03 1.892105e-05
1.850000e+03 2.450000e+03 3.837833e-04 6.030983e-06
2.450000e+03 3.250000e+03 7.141837e-05 1.126129e-06
3.250000e+03 4.250000e+03 9.862520e-06 1.889870e-07
4.250000e+03 5.500000e+03 1.023528e-06 1.656952e-08


==> anc/prom/MAJJ_NLO_NNPDF31_ET_UU.dat <==
4.500000e+02 5.100000e+02 2.092717e-02 9.968800e-05
5.100000e+02 5.700000e+02 2.448717e-02 9.165450e-05
5.700000e+02 6.500000e+02 2.338862e-02 7.788413e-05
6.500000e+02 7.500000e+02 1.972220e-02 7.982140e-05
7.500000e+02 8.500000e+02 1.502310e-02 7.658050e-05
8.500000e+02 9.500000e+02 1.143270e-02 5.972480e-05
9.500000e+02 1.050000e+03 8.525280e-03 7.580720e-05
1.050000e+03 1.250000e+03 5.636900e-03 4.513625e-05
1.250000e+03 1.450000e+03 3.181810e-03 3.246880e-05
1.450000e+03 1.650000e+03 1.865805e-03 2.596485e-05
1.650000e+03 1.850000e+03 1.112075e-03 2.306040e-05
1.850000e+03 2.450000e+03 4.242867e-04 7.200167e-06
2.450000e+03 3.250000e+03 7.975875e-05 1.387250e-06
3.250000e+03 4.250000e+03 1.118910e-05 2.613150e-07
4.250000e+03 5.500000e+03 1.186680e-06 2.251616e-08


==> anc/prom/MAJJ_NLO_NNPDF31_HT_CC.dat <==
4.500000e+02 5.100000e+02 1.809417e-02 7.302283e-05
5.100000e+02 5.700000e+02 2.112333e-02 6.493833e-05
5.700000e+02 6.500000e+02 2.009738e-02 5.418500e-05
6.500000e+02 7.500000e+02 1.674520e-02 5.442730e-05
7.500000e+02 8.500000e+02 1.265140e-02 5.040850e-05
8.500000e+02 9.500000e+02 9.506760e-03 3.958280e-05
9.500000e+02 1.050000e+03 7.015200e-03 4.872700e-05
1.050000e+03 1.250000e+03 4.585100e-03 2.892640e-05
1.250000e+03 1.450000e+03 2.560630e-03 2.058265e-05
1.450000e+03 1.650000e+03 1.482310e-03 1.633155e-05
1.650000e+03 1.850000e+03 8.701650e-04 1.433125e-05
1.850000e+03 2.450000e+03 3.309367e-04 4.707083e-06
2.450000e+03 3.250000e+03 6.229225e-05 9.628775e-07
3.250000e+03 4.250000e+03 8.594870e-06 1.570150e-07
4.250000e+03 5.500000e+03 8.971920e-07 1.484744e-08


==> anc/prom/MAJJ_NLO_NNPDF31_HT_CD.dat <==
4.500000e+02 5.100000e+02 2.019050e-02 9.454600e-05
5.100000e+02 5.700000e+02 2.363300e-02 8.448667e-05
5.700000e+02 6.500000e+02 2.254063e-02 7.120313e-05
6.500000e+02 7.500000e+02 1.892580e-02 7.258960e-05
7.500000e+02 8.500000e+02 1.436180e-02 6.786320e-05
8.500000e+02 9.500000e+02 1.087110e-02 5.277070e-05
9.500000e+02 1.050000e+03 8.071450e-03 6.664790e-05
1.050000e+03 1.250000e+03 5.306750e-03 3.928350e-05
1.250000e+03 1.450000e+03 2.979760e-03 2.751995e-05
1.450000e+03 1.650000e+03 1.736300e-03 2.206550e-05
1.650000e+03 1.850000e+03 1.028720e-03 1.946115e-05
1.850000e+03 2.450000e+03 3.917033e-04 6.282100e-06
2.450000e+03 3.250000e+03 7.364775e-05 1.210429e-06
3.250000e+03 4.250000e+03 1.023430e-05 2.036560e-07
4.250000e+03 5.500000e+03 1.075184e-06 1.841912e-08


==> anc/prom/MAJJ_NLO_NNPDF31_HT_CU.dat <==
4.500000e+02 5.100000e+02 1.618287e-02 5.958100e-05
5.100000e+02 5.700000e+02 1.882683e-02 5.299467e-05
5.700000e+02 6.500000e+02 1.788300e-02 4.328400e-05
6.500000e+02 7.500000e+02 1.479640e-02 4.210600e-05
7.500000e+02 8.500000e+02 1.113640e-02 3.820030e-05
8.500000e+02 9.500000e+02 8.301090e-03 2.993150e-05
9.500000e+02 1.050000e+03 6.100100e-03 3.605330e-05
1.050000e+03 1.250000e+03 3.962880e-03 2.141495e-05
1.250000e+03 1.450000e+03 2.201675e-03 1.530585e-05
1.450000e+03 1.650000e+03 1.268750e-03 1.204835e-05
1.650000e+03 1.850000e+03 7.382550e-04 1.054950e-05
1.850000e+03 2.450000e+03 2.797667e-04 3.532167e-06
2.450000e+03 3.250000e+03 5.252950e-05 7.528700e-07
3.250000e+03 4.250000e+03 7.194050e-06 1.204600e-07
4.250000e+03 5.500000e+03 7.449840e-07 1.154464e-08


==> anc/prom/MAJJ_NLO_NNPDF31_HT_DC.dat <==
4.500000e+02 5.100000e+02 1.628592e-02 6.074833e-05
5.100000e+02 5.700000e+02 1.900200e-02 5.436017e-05
5.700000e+02 6.500000e+02 1.811513e-02 4.472313e-05
6.500000e+02 7.500000e+02 1.505220e-02 4.379480e-05
7.500000e+02 8.500000e+02 1.137520e-02 4.007950e-05
8.500000e+02 9.500000e+02 8.512020e-03 3.153230e-05
9.500000e+02 1.050000e+03 6.275210e-03 3.837270e-05
1.050000e+03 1.250000e+03 4.095905e-03 2.291050e-05
1.250000e+03 1.450000e+03 2.285860e-03 1.639840e-05
1.450000e+03 1.650000e+03 1.323860e-03 1.300225e-05
1.650000e+03 1.850000e+03 7.741050e-04 1.149975e-05
1.850000e+03 2.450000e+03 2.945817e-04 3.817600e-06
2.450000e+03 3.250000e+03 5.573275e-05 8.255725e-07
3.250000e+03 4.250000e+03 7.705590e-06 1.366820e-07
4.250000e+03 5.500000e+03 8.085200e-07 1.324496e-08


==> anc/prom/MAJJ_NLO_NNPDF31_HT_DD.dat <==
4.500000e+02 5.100000e+02 2.010000e-02 9.315833e-05
5.100000e+02 5.700000e+02 2.347783e-02 8.271150e-05
5.700000e+02 6.500000e+02 2.232350e-02 6.912200e-05
6.500000e+02 7.500000e+02 1.867110e-02 6.992310e-05
7.500000e+02 8.500000e+02 1.411610e-02 6.471790e-05
8.500000e+02 9.500000e+02 1.064370e-02 5.006830e-05
9.500000e+02 1.050000e+03 7.878360e-03 6.247880e-05
1.050000e+03 1.250000e+03 5.155200e-03 3.658290e-05
1.250000e+03 1.450000e+03 2.882565e-03 2.557870e-05
1.450000e+03 1.650000e+03 1.671515e-03 2.032315e-05
1.650000e+03 1.850000e+03 9.849550e-04 1.774795e-05
1.850000e+03 2.450000e+03 3.738133e-04 5.788133e-06
2.450000e+03 3.250000e+03 6.988237e-05 1.098795e-06
3.250000e+03 4.250000e+03 9.632000e-06 1.760460e-07
4.250000e+03 5.500000e+03 1.000280e-06 1.604088e-08


==> anc/prom/MAJJ_NLO_NNPDF31_HT_UC.dat <==
4.500000e+02 5.100000e+02 1.801333e-02 7.171750e-05
5.100000e+02 5.700000e+02 2.097717e-02 6.343400e-05
5.700000e+02 6.500000e+02 1.989263e-02 5.254750e-05
6.500000e+02 7.500000e+02 1.650930e-02 5.240670e-05
7.500000e+02 8.500000e+02 1.242620e-02 4.811710e-05
8.500000e+02 9.500000e+02 9.302300e-03 3.765120e-05
9.500000e+02 1.050000e+03 6.843720e-03 4.582500e-05
1.050000e+03 1.250000e+03 4.452390e-03 2.706030e-05
1.250000e+03 1.450000e+03 2.475995e-03 1.923670e-05
1.450000e+03 1.650000e+03 1.426495e-03 1.514070e-05
1.650000e+03 1.850000e+03 8.332300e-04 1.316180e-05
1.850000e+03 2.450000e+03 3.156967e-04 4.359550e-06
2.450000e+03 3.250000e+03 5.902250e-05 8.799238e-07
3.250000e+03 4.250000e+03 8.071130e-06 1.383090e-07
4.250000e+03 5.500000e+03 8.321200e-07 1.304968e-08


==> anc/prom/MAJJ_NLO_NNPDF31_HT_UU.dat <==
4.500000e+02 5.100000e+02 1.820533e-02 7.423233e-05
5.100000e+02 5.700000e+02 2.131350e-02 6.647867e-05
5.700000e+02 6.500000e+02 2.035175e-02 5.593138e-05
6.500000e+02 7.500000e+02 1.703130e-02 5.658190e-05
7.500000e+02 8.500000e+02 1.292150e-02 5.292320e-05
8.500000e+02 9.500000e+02 9.749750e-03 4.178430e-05
9.500000e+02 1.050000e+03 7.218830e-03 5.200890e-05
1.050000e+03 1.250000e+03 4.741725e-03 3.107320e-05
1.250000e+03 1.450000e+03 2.660295e-03 2.216905e-05
1.450000e+03 1.650000e+03 1.547925e-03 1.773975e-05
1.650000e+03 1.850000e+03 9.136100e-04 1.573320e-05
1.850000e+03 2.450000e+03 3.488450e-04 5.118533e-06
2.450000e+03 3.250000e+03 6.612512e-05 1.063605e-06
3.250000e+03 4.250000e+03 9.207220e-06 1.809930e-07
4.250000e+03 5.500000e+03 9.733520e-07 1.722608e-08


==> anc/prom/MAJJ_NNLO_NNPDF31_ET_CC.dat <==
4.500000e+02 5.100000e+02 1.876217e-02 6.552083e-04
5.100000e+02 5.700000e+02 2.356167e-02 7.805850e-04
5.700000e+02 6.500000e+02 2.089775e-02 6.240212e-04
6.500000e+02 7.500000e+02 1.830080e-02 4.526740e-04
7.500000e+02 8.500000e+02 1.389570e-02 3.952710e-04
8.500000e+02 9.500000e+02 1.058120e-02 4.395810e-04
9.500000e+02 1.050000e+03 6.665760e-03 4.706360e-04
1.050000e+03 1.250000e+03 4.915385e-03 2.007815e-04
1.250000e+03 1.450000e+03 2.774110e-03 1.467680e-04
1.450000e+03 1.650000e+03 1.646180e-03 1.122665e-04
1.650000e+03 1.850000e+03 9.857300e-04 1.041810e-04
1.850000e+03 2.450000e+03 3.778583e-04 2.592417e-05
2.450000e+03 3.250000e+03 6.000600e-05 6.723225e-06
3.250000e+03 4.250000e+03 7.908730e-06 2.167900e-06
4.250000e+03 5.500000e+03 9.412880e-07 1.011832e-07


==> anc/prom/MAJJ_NNLO_NNPDF31_ET_CD.dat <==
4.500000e+02 5.100000e+02 1.758250e-02 9.276750e-04
5.100000e+02 5.700000e+02 2.219633e-02 1.135797e-03
5.700000e+02 6.500000e+02 1.903363e-02 8.626300e-04
6.500000e+02 7.500000e+02 1.722870e-02 6.597810e-04
7.500000e+02 8.500000e+02 1.299010e-02 5.781130e-04
8.500000e+02 9.500000e+02 1.004450e-02 6.478670e-04
9.500000e+02 1.050000e+03 5.751070e-03 7.217890e-04
1.050000e+03 1.250000e+03 4.572435e-03 2.959785e-04
1.250000e+03 1.450000e+03 2.491805e-03 2.202025e-04
1.450000e+03 1.650000e+03 1.501970e-03 1.699110e-04
1.650000e+03 1.850000e+03 9.250250e-04 1.618075e-04
1.850000e+03 2.450000e+03 3.373850e-04 4.076467e-05
2.450000e+03 3.250000e+03 4.688500e-05 1.105161e-05
3.250000e+03 4.250000e+03 4.945960e-06 3.627690e-06
4.250000e+03 5.500000e+03 7.518256e-07 1.509856e-07


==> anc/prom/MAJJ_NNLO_NNPDF31_ET_CU.dat <==
4.500000e+02 5.100000e+02 1.888000e-02 4.949950e-04
5.100000e+02 5.700000e+02 2.340100e-02 5.703900e-04
5.700000e+02 6.500000e+02 2.121875e-02 4.896950e-04
6.500000e+02 7.500000e+02 1.826630e-02 3.315680e-04
7.500000e+02 8.500000e+02 1.381740e-02 2.904660e-04
8.500000e+02 9.500000e+02 1.045860e-02 3.207640e-04
9.500000e+02 1.050000e+03 6.853070e-03 3.265030e-04
1.050000e+03 1.250000e+03 4.906320e-03 1.487235e-04
1.250000e+03 1.450000e+03 2.773625e-03 1.112285e-04
1.450000e+03 1.650000e+03 1.627770e-03 8.280450e-05
1.650000e+03 1.850000e+03 9.645750e-04 7.362400e-05
1.850000e+03 2.450000e+03 3.737850e-04 1.946500e-05
2.450000e+03 3.250000e+03 6.185363e-05 4.779800e-06
3.250000e+03 4.250000e+03 8.943410e-06 1.501220e-06
4.250000e+03 5.500000e+03 9.544560e-07 7.599920e-08


==> anc/prom/MAJJ_NNLO_NNPDF31_ET_DC.dat <==
4.500000e+02 5.100000e+02 1.889767e-02 5.049083e-04
5.100000e+02 5.700000e+02 2.346217e-02 5.860517e-04
5.700000e+02 6.500000e+02 2.122412e-02 5.054500e-04
6.500000e+02 7.500000e+02 1.828510e-02 3.457360e-04
7.500000e+02 8.500000e+02 1.385760e-02 3.065850e-04
8.500000e+02 9.500000e+02 1.052310e-02 3.397530e-04
9.500000e+02 1.050000e+03 6.834110e-03 3.480450e-04
1.050000e+03 1.250000e+03 4.935035e-03 1.600910e-04
1.250000e+03 1.450000e+03 2.792020e-03 1.200985e-04
1.450000e+03 1.650000e+03 1.636205e-03 9.168050e-05
1.650000e+03 1.850000e+03 9.761800e-04 8.081650e-05
1.850000e+03 2.450000e+03 3.779867e-04 2.146617e-05
2.450000e+03 3.250000e+03 6.205212e-05 5.378963e-06
3.250000e+03 4.250000e+03 8.940840e-06 1.739130e-06
4.250000e+03 5.500000e+03 9.734880e-07 8.849120e-08


==> anc/prom/MAJJ_NNLO_NNPDF31_ET_DD.dat <==
4.500000e+02 5.100000e+02 1.757933e-02 9.142300e-04
5.100000e+02 5.700000e+02 2.223283e-02 1.109638e-03
5.700000e+02 6.500000e+02 1.921788e-02 8.375763e-04
6.500000e+02 7.500000e+02 1.744990e-02 6.336920e-04
7.500000e+02 8.500000e+02 1.316110e-02 5.470340e-04
8.500000e+02 9.500000e+02 1.013620e-02 6.114180e-04
9.500000e+02 1.050000e+03 5.974300e-03 6.763760e-04
1.050000e+03 1.250000e+03 4.657360e-03 2.738045e-04
1.250000e+03 1.450000e+03 2.552580e-03 2.020905e-04
1.450000e+03 1.650000e+03 1.561845e-03 1.568440e-04
1.650000e+03 1.850000e+03 9.517450e-04 1.460960e-04
1.850000e+03 2.450000e+03 3.489733e-04 3.690550e-05
2.450000e+03 3.250000e+03 5.126600e-05 9.680037e-06
3.250000e+03 4.250000e+03 6.015430e-06 3.052960e-06
4.250000e+03 5.500000e+03 8.106400e-07 1.289696e-07


==> anc/prom/MAJJ_NNLO_NNPDF31_ET_UC.dat <==
4.500000e+02 5.100000e+02 1.877767e-02 6.426183e-04
5.100000e+02 5.700000e+02 2.356933e-02 7.599100e-04
5.700000e+02 6.500000e+02 2.099750e-02 6.045437e-04
6.500000e+02 7.500000e+02 1.839900e-02 4.345400e-04
7.500000e+02 8.500000e+02 1.395120e-02 3.749620e-04
8.500000e+02 9.500000e+02 1.059090e-02 4.153930e-04
9.500000e+02 1.050000e+03 6.765070e-03 4.416590e-04
1.050000e+03 1.250000e+03 4.935340e-03 1.864990e-04
1.250000e+03 1.450000e+03 2.786105e-03 1.355790e-04
1.450000e+03 1.650000e+03 1.660530e-03 1.041980e-04
1.650000e+03 1.850000e+03 9.873400e-04 9.483050e-05
1.850000e+03 2.450000e+03 3.791433e-04 2.354767e-05
2.450000e+03 3.250000e+03 6.116662e-05 5.970550e-06
3.250000e+03 4.250000e+03 8.237430e-06 1.855560e-06
4.250000e+03 5.500000e+03 9.438000e-07 8.740000e-08


==> anc/prom/MAJJ_NNLO_NNPDF31_ET_UU.dat <==
4.500000e+02 5.100000e+02 1.881817e-02 6.652383e-04
5.100000e+02 5.700000e+02 2.363850e-02 7.993067e-04
5.700000e+02 6.500000e+02 2.087650e-02 6.425263e-04
6.500000e+02 7.500000e+02 1.826060e-02 4.719240e-04
7.500000e+02 8.500000e+02 1.387950e-02 4.184860e-04
8.500000e+02 9.500000e+02 1.060640e-02 4.663420e-04
9.500000e+02 1.050000e+03 6.576630e-03 5.025880e-04
1.050000e+03 1.250000e+03 4.906175e-03 2.173945e-04
1.250000e+03 1.450000e+03 2.766035e-03 1.600520e-04
1.450000e+03 1.650000e+03 1.631460e-03 1.258730e-04
1.650000e+03 1.850000e+03 9.850700e-04 1.154705e-04
1.850000e+03 2.450000e+03 3.763550e-04 2.885017e-05
2.450000e+03 3.250000e+03 5.847387e-05 7.664650e-06
3.250000e+03 4.250000e+03 7.455650e-06 2.571120e-06
4.250000e+03 5.500000e+03 9.302080e-07 1.194976e-07


==> anc/prom/MAJJ_NNLO_NNPDF31_HT_CC.dat <==
4.500000e+02 5.100000e+02 1.881367e-02 4.664867e-04
5.100000e+02 5.700000e+02 2.320900e-02 5.274617e-04
5.700000e+02 6.500000e+02 2.123275e-02 4.706687e-04
6.500000e+02 7.500000e+02 1.821470e-02 3.126400e-04
7.500000e+02 8.500000e+02 1.376190e-02 2.710920e-04
8.500000e+02 9.500000e+02 1.042530e-02 3.032770e-04
9.500000e+02 1.050000e+03 6.909730e-03 2.944720e-04
1.050000e+03 1.250000e+03 4.892140e-03 1.410845e-04
1.250000e+03 1.450000e+03 2.758395e-03 1.049655e-04
1.450000e+03 1.650000e+03 1.623630e-03 7.738800e-05
1.650000e+03 1.850000e+03 9.583600e-04 6.763550e-05
1.850000e+03 2.450000e+03 3.721550e-04 1.827567e-05
2.450000e+03 3.250000e+03 6.179037e-05 4.488600e-06
3.250000e+03 4.250000e+03 9.117310e-06 1.353920e-06
4.250000e+03 5.500000e+03 9.512800e-07 7.333968e-08


==> anc/prom/MAJJ_NNLO_NNPDF31_HT_CD.dat <==
4.500000e+02 5.100000e+02 1.887400e-02 6.069733e-04
5.100000e+02 5.700000e+02 2.356517e-02 7.095583e-04
5.700000e+02 6.500000e+02 2.114638e-02 5.893413e-04
6.500000e+02 7.500000e+02 1.840070e-02 4.215690e-04
7.500000e+02 8.500000e+02 1.398550e-02 3.633650e-04
8.500000e+02 9.500000e+02 1.063450e-02 4.103460e-04
9.500000e+02 1.050000e+03 6.833630e-03 4.170500e-04
1.050000e+03 1.250000e+03 4.937185e-03 1.879510e-04
1.250000e+03 1.450000e+03 2.794355e-03 1.354125e-04
1.450000e+03 1.650000e+03 1.666200e-03 1.029925e-04
1.650000e+03 1.850000e+03 9.932300e-04 9.358550e-05
1.850000e+03 2.450000e+03 3.812017e-04 2.377250e-05
2.450000e+03 3.250000e+03 6.095962e-05 6.202788e-06
3.250000e+03 4.250000e+03 8.380770e-06 1.863710e-06
4.250000e+03 5.500000e+03 9.524560e-07 9.667760e-08


==> anc/prom/MAJJ_NNLO_NNPDF31_HT_CU.dat <==
4.500000e+02 5.100000e+02 1.826250e-02 3.889717e-04
5.100000e+02 5.700000e+02 2.226167e-02 4.215417e-04
5.700000e+02 6.500000e+02 2.063575e-02 4.001488e-04
6.500000e+02 7.500000e+02 1.750840e-02 2.476770e-04
7.500000e+02 8.500000e+02 1.313450e-02 2.148720e-04
8.500000e+02 9.500000e+02 9.949070e-03 2.384260e-04
9.500000e+02 1.050000e+03 6.688080e-03 2.186490e-04
1.050000e+03 1.250000e+03 4.687050e-03 1.112870e-04
1.250000e+03 1.450000e+03 2.612685e-03 8.423650e-05
1.450000e+03 1.650000e+03 1.528165e-03 6.053300e-05
1.650000e+03 1.850000e+03 8.912000e-04 5.096800e-05
1.850000e+03 2.450000e+03 3.478700e-04 1.456862e-05
2.450000e+03 3.250000e+03 5.860113e-05 3.584525e-06
3.250000e+03 4.250000e+03 8.873010e-06 1.052490e-06
4.250000e+03 5.500000e+03 8.909360e-07 5.777248e-08


==> anc/prom/MAJJ_NNLO_NNPDF31_HT_DC.dat <==
4.500000e+02 5.100000e+02 1.826600e-02 3.979983e-04
5.100000e+02 5.700000e+02 2.231883e-02 4.340450e-04
5.700000e+02 6.500000e+02 2.067550e-02 4.137038e-04
6.500000e+02 7.500000e+02 1.757210e-02 2.580330e-04
7.500000e+02 8.500000e+02 1.321110e-02 2.259050e-04
8.500000e+02 9.500000e+02 1.004010e-02 2.520360e-04
9.500000e+02 1.050000e+03 6.717720e-03 2.323740e-04
1.050000e+03 1.250000e+03 4.739735e-03 1.190970e-04
1.250000e+03 1.450000e+03 2.645130e-03 9.003900e-05
1.450000e+03 1.650000e+03 1.548225e-03 6.615400e-05
1.650000e+03 1.850000e+03 9.076000e-04 5.539850e-05
1.850000e+03 2.450000e+03 3.549517e-04 1.589420e-05
2.450000e+03 3.250000e+03 5.958787e-05 3.996150e-06
3.250000e+03 4.250000e+03 9.082050e-06 1.189670e-06
4.250000e+03 5.500000e+03 9.223040e-07 6.636912e-08


==> anc/prom/MAJJ_NNLO_NNPDF31_HT_DD.dat <==
4.500000e+02 5.100000e+02 1.888750e-02 5.948400e-04
5.100000e+02 5.700000e+02 2.356917e-02 6.901950e-04
5.700000e+02 6.500000e+02 2.122662e-02 5.709937e-04
6.500000e+02 7.500000e+02 1.848210e-02 4.048600e-04
7.500000e+02 8.500000e+02 1.402210e-02 3.451790e-04
8.500000e+02 9.500000e+02 1.063120e-02 3.878620e-04
9.500000e+02 1.050000e+03 6.910680e-03 3.916050e-04
1.050000e+03 1.250000e+03 4.949430e-03 1.747405e-04
1.250000e+03 1.450000e+03 2.800755e-03 1.254545e-04
1.450000e+03 1.650000e+03 1.673615e-03 9.565950e-05
1.650000e+03 1.850000e+03 9.910450e-04 8.535150e-05
1.850000e+03 2.450000e+03 3.811267e-04 2.164083e-05
2.450000e+03 3.250000e+03 6.183488e-05 5.511888e-06
3.250000e+03 4.250000e+03 8.606140e-06 1.604130e-06
4.250000e+03 5.500000e+03 9.499040e-07 8.366320e-08


==> anc/prom/MAJJ_NNLO_NNPDF31_HT_UC.dat <==
4.500000e+02 5.100000e+02 1.883550e-02 4.559183e-04
5.100000e+02 5.700000e+02 2.319883e-02 5.122567e-04
5.700000e+02 6.500000e+02 2.126187e-02 4.553662e-04
6.500000e+02 7.500000e+02 1.822580e-02 3.003480e-04
7.500000e+02 8.500000e+02 1.374220e-02 2.581520e-04
8.500000e+02 9.500000e+02 1.038070e-02 2.871320e-04
9.500000e+02 1.050000e+03 6.926350e-03 2.771590e-04
1.050000e+03 1.250000e+03 4.869670e-03 1.318570e-04
1.250000e+03 1.450000e+03 2.742955e-03 9.807950e-05
1.450000e+03 1.650000e+03 1.614215e-03 7.217350e-05
1.650000e+03 1.850000e+03 9.476150e-04 6.220450e-05
1.850000e+03 2.450000e+03 3.679650e-04 1.676133e-05
2.450000e+03 3.250000e+03 6.142325e-05 4.032588e-06
3.250000e+03 4.250000e+03 9.042260e-06 1.189950e-06
4.250000e+03 5.500000e+03 9.288480e-07 6.410880e-08


==> anc/prom/MAJJ_NNLO_NNPDF31_HT_UU.dat <==
4.500000e+02 5.100000e+02 1.882817e-02 4.761817e-04
5.100000e+02 5.700000e+02 2.326683e-02 5.423600e-04
5.700000e+02 6.500000e+02 2.124750e-02 4.858138e-04
6.500000e+02 7.500000e+02 1.824120e-02 3.258640e-04
7.500000e+02 8.500000e+02 1.381110e-02 2.857380e-04
8.500000e+02 9.500000e+02 1.049640e-02 3.211250e-04
9.500000e+02 1.050000e+03 6.904720e-03 3.136930e-04
1.050000e+03 1.250000e+03 4.925620e-03 1.516970e-04
1.250000e+03 1.450000e+03 2.779485e-03 1.129935e-04
1.450000e+03 1.650000e+03 1.635570e-03 8.535800e-05
1.650000e+03 1.850000e+03 9.716300e-04 7.407600e-05
1.850000e+03 2.450000e+03 3.771583e-04 2.010167e-05
2.450000e+03 3.250000e+03 6.213975e-05 5.047050e-06
3.250000e+03 4.250000e+03 9.176020e-06 1.558610e-06
4.250000e+03 5.500000e+03 9.730640e-07 8.519920e-08


==> anc/prom/MJJ_LO_NNPDF31_ET_CC.dat <==
5.000000e+01 1.000000e+02 1.414812e-02 1.108486e-05
1.000000e+02 1.500000e+02 1.776770e-02 1.124936e-05
1.500000e+02 2.000000e+02 2.273580e-02 1.441182e-05
2.000000e+02 2.600000e+02 2.480233e-02 1.491360e-05
2.600000e+02 3.200000e+02 1.861433e-02 1.431658e-05
3.200000e+02 3.900000e+02 1.240437e-02 1.265017e-05
3.900000e+02 4.700000e+02 7.989125e-03 1.110530e-05
4.700000e+02 5.500000e+02 5.206062e-03 1.029116e-05
5.500000e+02 6.500000e+02 3.369610e-03 8.336790e-06
6.500000e+02 7.500000e+02 2.153520e-03 7.445550e-06
7.500000e+02 9.000000e+02 1.267880e-03 4.897213e-06
9.000000e+02 1.100000e+03 6.403650e-04 3.205345e-06
1.100000e+03 1.300000e+03 2.989755e-04 2.178955e-06
1.300000e+03 1.600000e+03 1.222137e-04 9.955433e-07
1.600000e+03 2.000000e+03 3.510850e-05 2.910000e-07
2.000000e+03 2.500000e+03 7.916440e-06 7.099560e-08
2.500000e+03 4.000000e+03 7.316800e-07 6.292100e-09


==> anc/prom/MJJ_LO_NNPDF31_ET_CD.dat <==
5.000000e+01 1.000000e+02 1.745926e-02 1.357178e-05
1.000000e+02 1.500000e+02 2.198920e-02 1.383786e-05
1.500000e+02 2.000000e+02 2.812120e-02 1.776280e-05
2.000000e+02 2.600000e+02 3.076167e-02 1.846850e-05
2.600000e+02 3.200000e+02 2.322367e-02 1.785267e-05
3.200000e+02 3.900000e+02 1.556600e-02 1.587357e-05
3.900000e+02 4.700000e+02 1.008321e-02 1.403025e-05
4.700000e+02 5.500000e+02 6.606012e-03 1.307387e-05
5.500000e+02 6.500000e+02 4.299250e-03 1.066340e-05
6.500000e+02 7.500000e+02 2.762690e-03 9.575690e-06
7.500000e+02 9.000000e+02 1.636520e-03 6.347907e-06
9.000000e+02 1.100000e+03 8.328350e-04 4.188005e-06
1.100000e+03 1.300000e+03 3.921250e-04 2.882190e-06
1.300000e+03 1.600000e+03 1.614707e-04 1.319280e-06
1.600000e+03 2.000000e+03 4.681200e-05 3.876150e-07
2.000000e+03 2.500000e+03 1.065448e-05 9.514700e-08
2.500000e+03 4.000000e+03 9.967000e-07 8.534867e-09


==> anc/prom/MJJ_LO_NNPDF31_ET_CU.dat <==
5.000000e+01 1.000000e+02 1.161524e-02 9.168120e-06
1.000000e+02 1.500000e+02 1.454878e-02 9.262220e-06
1.500000e+02 2.000000e+02 1.862504e-02 1.184392e-05
2.000000e+02 2.600000e+02 2.026883e-02 1.220655e-05
2.600000e+02 3.200000e+02 1.513377e-02 1.164857e-05
3.200000e+02 3.900000e+02 1.003407e-02 1.023776e-05
3.900000e+02 4.700000e+02 6.430050e-03 8.934838e-06
4.700000e+02 5.500000e+02 4.170488e-03 8.240500e-06
5.500000e+02 6.500000e+02 2.686310e-03 6.635840e-06
6.500000e+02 7.500000e+02 1.708610e-03 5.898610e-06
7.500000e+02 9.000000e+02 1.000520e-03 3.853287e-06
9.000000e+02 1.100000e+03 5.019500e-04 2.504825e-06
1.100000e+03 1.300000e+03 2.326035e-04 1.684505e-06
1.300000e+03 1.600000e+03 9.445967e-05 7.683600e-07
1.600000e+03 2.000000e+03 2.691100e-05 2.235630e-07
2.000000e+03 2.500000e+03 6.015860e-06 5.420780e-08
2.500000e+03 4.000000e+03 5.497807e-07 4.750953e-09


==> anc/prom/MJJ_LO_NNPDF31_ET_DC.dat <==
5.000000e+01 1.000000e+02 1.198422e-02 9.373840e-06
1.000000e+02 1.500000e+02 1.504818e-02 9.496460e-06
1.500000e+02 2.000000e+02 1.921050e-02 1.213280e-05
2.000000e+02 2.600000e+02 2.093917e-02 1.254553e-05
2.600000e+02 3.200000e+02 1.573057e-02 1.204428e-05
3.200000e+02 3.900000e+02 1.049273e-02 1.064130e-05
3.900000e+02 4.700000e+02 6.762637e-03 9.341938e-06
4.700000e+02 5.500000e+02 4.409088e-03 8.657675e-06
5.500000e+02 6.500000e+02 2.855020e-03 7.013750e-06
6.500000e+02 7.500000e+02 1.825440e-03 6.264170e-06
7.500000e+02 9.000000e+02 1.075440e-03 4.121927e-06
9.000000e+02 1.100000e+03 5.435900e-04 2.698150e-06
1.100000e+03 1.300000e+03 2.540880e-04 1.834885e-06
1.300000e+03 1.600000e+03 1.040390e-04 8.392400e-07
1.600000e+03 2.000000e+03 2.997250e-05 2.462958e-07
2.000000e+03 2.500000e+03 6.779780e-06 6.035480e-08
2.500000e+03 4.000000e+03 6.286233e-07 5.368220e-09


==> anc/prom/MJJ_LO_NNPDF31_ET_DD.dat <==
5.000000e+01 1.000000e+02 1.695622e-02 1.331134e-05
1.000000e+02 1.500000e+02 2.129820e-02 1.353726e-05
1.500000e+02 2.000000e+02 2.733040e-02 1.739998e-05
2.000000e+02 2.600000e+02 2.984433e-02 1.802233e-05
2.600000e+02 3.200000e+02 2.237200e-02 1.729917e-05
3.200000e+02 3.900000e+02 1.489157e-02 1.528743e-05
3.900000e+02 4.700000e+02 9.583088e-03 1.342013e-05
4.700000e+02 5.500000e+02 6.241012e-03 1.243529e-05
5.500000e+02 6.500000e+02 4.037370e-03 1.007330e-05
6.500000e+02 7.500000e+02 2.578980e-03 8.996090e-06
7.500000e+02 9.000000e+02 1.517180e-03 5.914060e-06
9.000000e+02 1.100000e+03 7.655650e-04 3.870480e-06
1.100000e+03 1.300000e+03 3.569415e-04 2.629910e-06
1.300000e+03 1.600000e+03 1.456193e-04 1.200047e-06
1.600000e+03 2.000000e+03 4.169100e-05 3.491050e-07
2.000000e+03 2.500000e+03 9.365620e-06 8.472440e-08
2.500000e+03 4.000000e+03 8.623867e-07 7.477133e-09


==> anc/prom/MJJ_LO_NNPDF31_ET_UC.dat <==
5.000000e+01 1.000000e+02 1.371308e-02 1.084206e-05
1.000000e+02 1.500000e+02 1.717942e-02 1.097270e-05
1.500000e+02 2.000000e+02 2.204480e-02 1.406980e-05
2.000000e+02 2.600000e+02 2.401033e-02 1.451160e-05
2.600000e+02 3.200000e+02 1.790950e-02 1.384698e-05
3.200000e+02 3.900000e+02 1.186311e-02 1.217104e-05
3.900000e+02 4.700000e+02 7.596825e-03 1.062181e-05
4.700000e+02 5.500000e+02 4.924725e-03 9.795675e-06
5.500000e+02 6.500000e+02 3.170730e-03 7.887860e-06
6.500000e+02 7.500000e+02 2.015840e-03 7.011280e-06
7.500000e+02 9.000000e+02 1.179633e-03 4.578160e-06
9.000000e+02 1.100000e+03 5.913500e-04 2.975745e-06
1.100000e+03 1.300000e+03 2.737095e-04 2.000340e-06
1.300000e+03 1.600000e+03 1.109663e-04 9.114833e-07
1.600000e+03 2.000000e+03 3.152350e-05 2.641500e-07
2.000000e+03 2.500000e+03 7.024660e-06 6.376640e-08
2.500000e+03 4.000000e+03 6.399280e-07 5.568587e-09


==> anc/prom/MJJ_LO_NNPDF31_ET_UU.dat <==
5.000000e+01 1.000000e+02 1.456866e-02 1.130244e-05
1.000000e+02 1.500000e+02 1.834622e-02 1.150036e-05
1.500000e+02 2.000000e+02 2.339660e-02 1.471398e-05
2.000000e+02 2.600000e+02 2.556767e-02 1.528418e-05
2.600000e+02 3.200000e+02 1.932517e-02 1.477585e-05
3.200000e+02 3.900000e+02 1.296761e-02 1.313616e-05
3.900000e+02 4.700000e+02 8.406988e-03 1.161086e-05
4.700000e+02 5.500000e+02 5.511137e-03 1.082021e-05
5.500000e+02 6.500000e+02 3.588540e-03 8.825590e-06
6.500000e+02 7.500000e+02 2.307150e-03 7.925610e-06
7.500000e+02 9.000000e+02 1.367740e-03 5.256640e-06
9.000000e+02 1.100000e+03 6.966850e-04 3.468415e-06
1.100000e+03 1.300000e+03 3.284675e-04 2.387925e-06
1.300000e+03 1.600000e+03 1.355260e-04 1.094497e-06
1.600000e+03 2.000000e+03 3.942275e-05 3.231125e-07
2.000000e+03 2.500000e+03 9.006180e-06 7.973160e-08
2.500000e+03 4.000000e+03 8.456600e-07 7.182133e-09


==> anc/prom/MJJ_LO_NNPDF31_HT_CC.dat <==
5.000000e+01 1.000000e+02 1.157660e-02 9.137460e-06
1.000000e+02 1.500000e+02 1.439592e-02 9.137020e-06
1.500000e+02 2.000000e+02 1.815368e-02 1.146752e-05
2.000000e+02 2.600000e+02 1.946500e-02 1.165692e-05
2.600000e+02 3.200000e+02 1.446032e-02 1.108380e-05
3.200000e+02 3.900000e+02 9.577171e-03 9.723729e-06
3.900000e+02 4.700000e+02 6.134050e-03 8.473187e-06
4.700000e+02 5.500000e+02 3.977150e-03 7.803450e-06
5.500000e+02 6.500000e+02 2.560220e-03 6.270830e-06
6.500000e+02 7.500000e+02 1.627400e-03 5.565400e-06
7.500000e+02 9.000000e+02 9.525467e-04 3.630347e-06
9.000000e+02 1.100000e+03 4.772300e-04 2.348460e-06
1.100000e+03 1.300000e+03 2.209275e-04 1.577585e-06
1.300000e+03 1.600000e+03 8.955567e-05 7.122833e-07
1.600000e+03 2.000000e+03 2.547125e-05 2.074907e-07
2.000000e+03 2.500000e+03 5.682480e-06 5.032640e-08
2.500000e+03 4.000000e+03 5.158013e-07 4.365173e-09


==> anc/prom/MJJ_LO_NNPDF31_HT_CD.dat <==
5.000000e+01 1.000000e+02 1.409818e-02 1.104550e-05
1.000000e+02 1.500000e+02 1.757046e-02 1.108876e-05
1.500000e+02 2.000000e+02 2.212820e-02 1.392836e-05
2.000000e+02 2.600000e+02 2.376183e-02 1.420320e-05
2.600000e+02 3.200000e+02 1.773600e-02 1.358003e-05
3.200000e+02 3.900000e+02 1.180410e-02 1.197407e-05
3.900000e+02 4.700000e+02 7.597537e-03 1.049327e-05
4.700000e+02 5.500000e+02 4.948675e-03 9.707600e-06
5.500000e+02 6.500000e+02 3.200660e-03 7.845680e-06
6.500000e+02 7.500000e+02 2.044030e-03 6.993990e-06
7.500000e+02 9.000000e+02 1.202767e-03 4.592653e-06
9.000000e+02 1.100000e+03 6.065250e-04 2.989725e-06
1.100000e+03 1.300000e+03 2.828490e-04 2.029305e-06
1.300000e+03 1.600000e+03 1.153913e-04 9.172333e-07
1.600000e+03 2.000000e+03 3.308800e-05 2.684100e-07
2.000000e+03 2.500000e+03 7.444720e-06 6.552180e-08
2.500000e+03 4.000000e+03 6.830600e-07 5.741153e-09


==> anc/prom/MJJ_LO_NNPDF31_HT_CU.dat <==
5.000000e+01 1.000000e+02 9.617160e-03 7.644260e-06
1.000000e+02 1.500000e+02 1.193532e-02 7.614880e-06
1.500000e+02 2.000000e+02 1.506798e-02 9.549700e-06
2.000000e+02 2.600000e+02 1.613532e-02 9.681033e-06
2.600000e+02 3.200000e+02 1.193658e-02 9.160817e-06
3.200000e+02 3.900000e+02 7.871500e-03 8.001386e-06
3.900000e+02 4.700000e+02 5.019650e-03 6.937838e-06
4.700000e+02 5.500000e+02 3.241362e-03 6.364262e-06
5.500000e+02 6.500000e+02 2.077800e-03 5.088400e-06
6.500000e+02 7.500000e+02 1.315240e-03 4.498490e-06
7.500000e+02 9.000000e+02 7.661933e-04 2.917193e-06
9.000000e+02 1.100000e+03 3.816295e-04 1.876710e-06
1.100000e+03 1.300000e+03 1.755065e-04 1.249105e-06
1.300000e+03 1.600000e+03 7.073133e-05 5.633700e-07
1.600000e+03 2.000000e+03 1.996672e-05 1.634215e-07
2.000000e+03 2.500000e+03 4.419260e-06 3.938540e-08
2.500000e+03 4.000000e+03 3.970767e-07 3.383580e-09


==> anc/prom/MJJ_LO_NNPDF31_HT_DC.dat <==
5.000000e+01 1.000000e+02 9.933540e-03 7.829560e-06
1.000000e+02 1.500000e+02 1.235724e-02 7.823260e-06
1.500000e+02 2.000000e+02 1.556776e-02 9.808560e-06
2.000000e+02 2.600000e+02 1.669617e-02 9.972633e-06
2.600000e+02 3.200000e+02 1.241635e-02 9.484217e-06
3.200000e+02 3.900000e+02 8.229771e-03 8.320014e-06
3.900000e+02 4.700000e+02 5.273887e-03 7.250225e-06
4.700000e+02 5.500000e+02 3.420750e-03 6.677662e-06
5.500000e+02 6.500000e+02 2.202810e-03 5.366510e-06
6.500000e+02 7.500000e+02 1.400690e-03 4.763070e-06
7.500000e+02 9.000000e+02 8.202800e-04 3.108073e-06
9.000000e+02 1.100000e+03 4.112335e-04 2.011120e-06
1.100000e+03 1.300000e+03 1.905550e-04 1.351340e-06
1.300000e+03 1.600000e+03 7.735367e-05 6.109833e-07
1.600000e+03 2.000000e+03 2.205265e-05 1.785352e-07
2.000000e+03 2.500000e+03 4.932760e-06 4.345380e-08
2.500000e+03 4.000000e+03 4.490120e-07 3.781340e-09


==> anc/prom/MJJ_LO_NNPDF31_HT_DD.dat <==
5.000000e+01 1.000000e+02 1.366400e-02 1.080292e-05
1.000000e+02 1.500000e+02 1.698474e-02 1.081208e-05
1.500000e+02 2.000000e+02 2.144260e-02 1.358618e-05
2.000000e+02 2.600000e+02 2.298500e-02 1.380720e-05
2.600000e+02 3.200000e+02 1.705450e-02 1.312528e-05
3.200000e+02 3.900000e+02 1.128517e-02 1.151539e-05
3.900000e+02 4.700000e+02 7.223512e-03 1.003406e-05
4.700000e+02 5.500000e+02 4.681462e-03 9.240113e-06
5.500000e+02 6.500000e+02 3.012400e-03 7.424740e-06
6.500000e+02 7.500000e+02 1.914060e-03 6.589100e-06
7.500000e+02 9.000000e+02 1.119653e-03 4.296340e-06
9.000000e+02 1.100000e+03 5.605250e-04 2.778455e-06
1.100000e+03 1.300000e+03 2.592025e-04 1.865860e-06
1.300000e+03 1.600000e+03 1.048963e-04 8.410600e-07
1.600000e+03 2.000000e+03 2.975250e-05 2.441140e-07
2.000000e+03 2.500000e+03 6.617380e-06 5.896920e-08
2.500000e+03 4.000000e+03 5.987027e-07 5.095553e-09


==> anc/prom/MJJ_LO_NNPDF31_HT_UC.dat <==
5.000000e+01 1.000000e+02 1.120820e-02 8.921500e-06
1.000000e+02 1.500000e+02 1.390516e-02 8.894040e-06
1.500000e+02 2.000000e+02 1.757184e-02 1.116530e-05
2.000000e+02 2.600000e+02 1.881200e-02 1.131640e-05
2.600000e+02 3.200000e+02 1.390220e-02 1.070612e-05
3.200000e+02 3.900000e+02 9.160657e-03 9.351543e-06
3.900000e+02 4.700000e+02 5.838625e-03 8.108263e-06
4.700000e+02 5.500000e+02 3.768763e-03 7.437350e-06
5.500000e+02 6.500000e+02 2.415040e-03 5.945940e-06
6.500000e+02 7.500000e+02 1.528190e-03 5.256350e-06
7.500000e+02 9.000000e+02 8.897800e-04 3.407427e-06
9.000000e+02 1.100000e+03 4.428930e-04 2.191535e-06
1.100000e+03 1.300000e+03 2.034875e-04 1.458225e-06
1.300000e+03 1.600000e+03 8.189100e-05 6.567800e-07
1.600000e+03 2.000000e+03 2.306258e-05 1.899300e-07
2.000000e+03 2.500000e+03 5.091040e-06 4.561500e-08
2.500000e+03 4.000000e+03 4.561487e-07 3.906020e-09


==> anc/prom/MJJ_LO_NNPDF31_HT_UU.dat <==
5.000000e+01 1.000000e+02 1.194490e-02 9.343060e-06
1.000000e+02 1.500000e+02 1.489346e-02 9.371400e-06
1.500000e+02 2.000000e+02 1.873560e-02 1.175696e-05
2.000000e+02 2.600000e+02 2.012417e-02 1.199172e-05
2.600000e+02 3.200000e+02 1.503907e-02 1.146818e-05
3.200000e+02 3.900000e+02 1.001819e-02 1.011134e-05
3.900000e+02 4.700000e+02 6.452075e-03 8.861187e-06
4.700000e+02 5.500000e+02 4.204437e-03 8.198463e-06
5.500000e+02 6.500000e+02 2.720390e-03 6.626480e-06
6.500000e+02 7.500000e+02 1.738000e-03 5.907520e-06
7.500000e+02 9.000000e+02 1.023313e-03 3.880787e-06
9.000000e+02 1.100000e+03 5.164250e-04 2.527075e-06
1.100000e+03 1.300000e+03 2.410935e-04 1.715760e-06
1.300000e+03 1.600000e+03 9.852000e-05 7.768033e-07
1.600000e+03 2.000000e+03 2.832775e-05 2.281485e-07
2.000000e+03 2.500000e+03 6.393100e-06 5.591940e-08
2.500000e+03 4.000000e+03 5.884900e-07 4.918253e-09


==> anc/prom/MJJ_NLO_NNPDF31_ET_CC.dat <==
5.000000e+01 1.000000e+02 2.703400e-02 1.428076e-04
1.000000e+02 1.500000e+02 3.051840e-02 1.213070e-04
1.500000e+02 2.000000e+02 3.429120e-02 1.413942e-04
2.000000e+02 2.600000e+02 3.723367e-02 1.330875e-04
2.600000e+02 3.200000e+02 2.989917e-02 1.332288e-04
3.200000e+02 3.900000e+02 2.014871e-02 9.162271e-05
3.900000e+02 4.700000e+02 1.264913e-02 7.816575e-05
4.700000e+02 5.500000e+02 8.088100e-03 7.293712e-05
5.500000e+02 6.500000e+02 5.039760e-03 5.758840e-05
6.500000e+02 7.500000e+02 3.089310e-03 4.685190e-05
7.500000e+02 9.000000e+02 1.800147e-03 3.660313e-05
9.000000e+02 1.100000e+03 8.900750e-04 2.761480e-05
1.100000e+03 1.300000e+03 3.924995e-04 1.414795e-05
1.300000e+03 1.600000e+03 1.609967e-04 5.714767e-06
1.600000e+03 2.000000e+03 4.157650e-05 1.868040e-06
2.000000e+03 2.500000e+03 9.010680e-06 4.704400e-07
2.500000e+03 4.000000e+03 6.891733e-07 4.019640e-08


==> anc/prom/MJJ_NLO_NNPDF31_ET_CD.dat <==
5.000000e+01 1.000000e+02 3.181600e-02 2.011300e-04
1.000000e+02 1.500000e+02 3.515920e-02 1.691766e-04
1.500000e+02 2.000000e+02 3.825540e-02 1.927780e-04
2.000000e+02 2.600000e+02 4.142617e-02 1.818633e-04
2.600000e+02 3.200000e+02 3.384850e-02 1.853717e-04
3.200000e+02 3.900000e+02 2.292943e-02 1.242163e-04
3.900000e+02 4.700000e+02 1.432675e-02 1.060853e-04
4.700000e+02 5.500000e+02 9.192050e-03 9.948425e-05
5.500000e+02 6.500000e+02 5.680510e-03 7.906590e-05
6.500000e+02 7.500000e+02 3.423570e-03 6.320240e-05
7.500000e+02 9.000000e+02 1.988080e-03 5.123260e-05
9.000000e+02 1.100000e+03 9.950900e-04 3.960045e-05
1.100000e+03 1.300000e+03 4.349510e-04 1.963640e-05
1.300000e+03 1.600000e+03 1.743560e-04 7.703167e-06
1.600000e+03 2.000000e+03 4.341225e-05 2.504025e-06
2.000000e+03 2.500000e+03 9.472360e-06 6.410060e-07
2.500000e+03 4.000000e+03 6.957133e-07 5.868820e-08


==> anc/prom/MJJ_NLO_NNPDF31_ET_CU.dat <==
5.000000e+01 1.000000e+02 2.318600e-02 1.051702e-04
1.000000e+02 1.500000e+02 2.657300e-02 8.958200e-05
1.500000e+02 2.000000e+02 3.057180e-02 1.059654e-04
2.000000e+02 2.600000e+02 3.321883e-02 9.929467e-05
2.600000e+02 3.200000e+02 2.631800e-02 9.795783e-05
3.200000e+02 3.900000e+02 1.766143e-02 6.863014e-05
3.900000e+02 4.700000e+02 1.108985e-02 5.855625e-05
4.700000e+02 5.500000e+02 7.087400e-03 5.472250e-05
5.500000e+02 6.500000e+02 4.436560e-03 4.319830e-05
6.500000e+02 7.500000e+02 2.734130e-03 3.589950e-05
7.500000e+02 9.000000e+02 1.592100e-03 2.734847e-05
9.000000e+02 1.100000e+03 7.829500e-04 2.019970e-05
1.100000e+03 1.300000e+03 3.451220e-04 1.086250e-05
1.300000e+03 1.600000e+03 1.423853e-04 4.620300e-06
1.600000e+03 2.000000e+03 3.751150e-05 1.529048e-06
2.000000e+03 2.500000e+03 8.087660e-06 3.746620e-07
2.500000e+03 4.000000e+03 6.310113e-07 2.967187e-08


==> anc/prom/MJJ_NLO_NNPDF31_ET_DC.dat <==
5.000000e+01 1.000000e+02 2.362260e-02 1.111590e-04
1.000000e+02 1.500000e+02 2.706500e-02 9.402520e-05
1.500000e+02 2.000000e+02 3.101200e-02 1.091906e-04
2.000000e+02 2.600000e+02 3.368800e-02 1.029477e-04
2.600000e+02 3.200000e+02 2.681067e-02 1.031102e-04
3.200000e+02 3.900000e+02 1.806557e-02 7.189471e-05
3.900000e+02 4.700000e+02 1.138135e-02 6.169925e-05
4.700000e+02 5.500000e+02 7.295238e-03 5.795875e-05
5.500000e+02 6.500000e+02 4.567930e-03 4.628020e-05
6.500000e+02 7.500000e+02 2.826500e-03 3.850960e-05
7.500000e+02 9.000000e+02 1.647927e-03 2.972627e-05
9.000000e+02 1.100000e+03 8.148050e-04 2.201345e-05
1.100000e+03 1.300000e+03 3.595995e-04 1.197045e-05
1.300000e+03 1.600000e+03 1.491300e-04 5.117200e-06
1.600000e+03 2.000000e+03 3.922775e-05 1.701337e-06
2.000000e+03 2.500000e+03 8.487180e-06 4.190360e-07
2.500000e+03 4.000000e+03 6.567940e-07 3.394927e-08


==> anc/prom/MJJ_NLO_NNPDF31_ET_DD.dat <==
5.000000e+01 1.000000e+02 3.121600e-02 1.897152e-04
1.000000e+02 1.500000e+02 3.451740e-02 1.608960e-04
1.500000e+02 2.000000e+02 3.772000e-02 1.876926e-04
2.000000e+02 2.600000e+02 4.089850e-02 1.758867e-04
2.600000e+02 3.200000e+02 3.328917e-02 1.758783e-04
3.200000e+02 3.900000e+02 2.247214e-02 1.186514e-04
3.900000e+02 4.700000e+02 1.401025e-02 1.006605e-04
4.700000e+02 5.500000e+02 8.969700e-03 9.382163e-05
5.500000e+02 6.500000e+02 5.555940e-03 7.351830e-05
6.500000e+02 7.500000e+02 3.341450e-03 5.867160e-05
7.500000e+02 9.000000e+02 1.943207e-03 4.682060e-05
9.000000e+02 1.100000e+03 9.678700e-04 3.612460e-05
1.100000e+03 1.300000e+03 4.247090e-04 1.769945e-05
1.300000e+03 1.600000e+03 1.700653e-04 6.868700e-06
1.600000e+03 2.000000e+03 4.290175e-05 2.233135e-06
2.000000e+03 2.500000e+03 9.388040e-06 5.711860e-07
2.500000e+03 4.000000e+03 7.109667e-07 5.105387e-08


==> anc/prom/MJJ_NLO_NNPDF31_ET_UC.dat <==
5.000000e+01 1.000000e+02 2.657220e-02 1.350668e-04
1.000000e+02 1.500000e+02 3.002400e-02 1.156184e-04
1.500000e+02 2.000000e+02 3.389140e-02 1.373638e-04
2.000000e+02 2.600000e+02 3.682383e-02 1.285187e-04
2.600000e+02 3.200000e+02 2.944283e-02 1.266902e-04
3.200000e+02 3.900000e+02 1.976786e-02 8.759586e-05
3.900000e+02 4.700000e+02 1.237668e-02 7.430725e-05
4.700000e+02 5.500000e+02 7.894537e-03 6.895563e-05
5.500000e+02 6.500000e+02 4.923430e-03 5.381170e-05
6.500000e+02 7.500000e+02 3.007810e-03 4.372850e-05
7.500000e+02 9.000000e+02 1.752147e-03 3.369327e-05
9.000000e+02 1.100000e+03 8.619600e-04 2.535750e-05
1.100000e+03 1.300000e+03 3.802575e-04 1.285825e-05
1.300000e+03 1.600000e+03 1.553023e-04 5.152933e-06
1.600000e+03 2.000000e+03 4.028800e-05 1.681620e-06
2.000000e+03 2.500000e+03 8.715220e-06 4.226640e-07
2.500000e+03 4.000000e+03 6.757067e-07 3.538667e-08


==> anc/prom/MJJ_NLO_NNPDF31_ET_UU.dat <==
5.000000e+01 1.000000e+02 2.758060e-02 1.514198e-04
1.000000e+02 1.500000e+02 3.113560e-02 1.275924e-04
1.500000e+02 2.000000e+02 3.484720e-02 1.453880e-04
2.000000e+02 2.600000e+02 3.781283e-02 1.377702e-04
2.600000e+02 3.200000e+02 3.049783e-02 1.405220e-04
3.200000e+02 3.900000e+02 2.063700e-02 9.607486e-05
3.900000e+02 4.700000e+02 1.299887e-02 8.253463e-05
4.700000e+02 5.500000e+02 8.335663e-03 7.747575e-05
5.500000e+02 6.500000e+02 5.191280e-03 6.202270e-05
6.500000e+02 7.500000e+02 3.193860e-03 5.057540e-05
7.500000e+02 9.000000e+02 1.861760e-03 4.010747e-05
9.000000e+02 1.100000e+03 9.253400e-04 3.030925e-05
1.100000e+03 1.300000e+03 4.078755e-04 1.574110e-05
1.300000e+03 1.600000e+03 1.679663e-04 6.411367e-06
1.600000e+03 2.000000e+03 4.308150e-05 2.100833e-06
2.000000e+03 2.500000e+03 9.340460e-06 5.313920e-07
2.500000e+03 4.000000e+03 7.008067e-07 4.658247e-08


==> anc/prom/MJJ_NLO_NNPDF31_HT_CC.dat <==
5.000000e+01 1.000000e+02 2.274380e-02 1.028332e-04
1.000000e+02 1.500000e+02 2.609380e-02 8.701400e-05
1.500000e+02 2.000000e+02 3.003240e-02 1.005632e-04
2.000000e+02 2.600000e+02 3.247867e-02 9.270450e-05
2.600000e+02 3.200000e+02 2.555450e-02 9.095967e-05
3.200000e+02 3.900000e+02 1.712014e-02 6.430900e-05
3.900000e+02 4.700000e+02 1.075173e-02 5.382038e-05
4.700000e+02 5.500000e+02 6.873000e-03 5.079862e-05
5.500000e+02 6.500000e+02 4.306770e-03 3.985130e-05
6.500000e+02 7.500000e+02 2.653790e-03 3.329080e-05
7.500000e+02 9.000000e+02 1.545807e-03 2.541300e-05
9.000000e+02 1.100000e+03 7.592250e-04 1.869550e-05
1.100000e+03 1.300000e+03 3.340490e-04 1.007130e-05
1.300000e+03 1.600000e+03 1.375283e-04 4.265633e-06
1.600000e+03 2.000000e+03 3.646775e-05 1.430422e-06
2.000000e+03 2.500000e+03 7.866700e-06 3.527460e-07
2.500000e+03 4.000000e+03 6.129693e-07 2.648540e-08


==> anc/prom/MJJ_NLO_NNPDF31_HT_CD.dat <==
5.000000e+01 1.000000e+02 2.639620e-02 1.391858e-04
1.000000e+02 1.500000e+02 2.986720e-02 1.173792e-04
1.500000e+02 2.000000e+02 3.367320e-02 1.336222e-04
2.000000e+02 2.600000e+02 3.645550e-02 1.237085e-04
2.600000e+02 3.200000e+02 2.904033e-02 1.233042e-04
3.200000e+02 3.900000e+02 1.952957e-02 8.600257e-05
3.900000e+02 4.700000e+02 1.226984e-02 7.192175e-05
4.700000e+02 5.500000e+02 7.842662e-03 6.780325e-05
5.500000e+02 6.500000e+02 4.893140e-03 5.315370e-05
6.500000e+02 7.500000e+02 3.006010e-03 4.366060e-05
7.500000e+02 9.000000e+02 1.753033e-03 3.403460e-05
9.000000e+02 1.100000e+03 8.638900e-04 2.548365e-05
1.100000e+03 1.300000e+03 3.809460e-04 1.318170e-05
1.300000e+03 1.600000e+03 1.561907e-04 5.285400e-06
1.600000e+03 2.000000e+03 4.067025e-05 1.744500e-06
2.000000e+03 2.500000e+03 8.830580e-06 4.424620e-07
2.500000e+03 4.000000e+03 6.747067e-07 3.526987e-08


==> anc/prom/MJJ_NLO_NNPDF31_HT_CU.dat <==
5.000000e+01 1.000000e+02 1.972118e-02 8.073400e-05
1.000000e+02 1.500000e+02 2.285080e-02 6.810780e-05
1.500000e+02 2.000000e+02 2.672100e-02 7.916500e-05
2.000000e+02 2.600000e+02 2.885400e-02 7.235933e-05
2.600000e+02 3.200000e+02 2.247733e-02 6.931250e-05
3.200000e+02 3.900000e+02 1.501286e-02 4.906329e-05
3.900000e+02 4.700000e+02 9.404625e-03 4.051200e-05
4.700000e+02 5.500000e+02 6.021462e-03 3.811588e-05
5.500000e+02 6.500000e+02 3.781760e-03 2.964080e-05
6.500000e+02 7.500000e+02 2.325960e-03 2.481490e-05
7.500000e+02 9.000000e+02 1.350880e-03 1.882693e-05
9.000000e+02 1.100000e+03 6.630800e-04 1.378940e-05
1.100000e+03 1.300000e+03 2.903065e-04 7.505050e-06
1.300000e+03 1.600000e+03 1.191450e-04 3.289310e-06
1.600000e+03 2.000000e+03 3.193225e-05 1.129147e-06
2.000000e+03 2.500000e+03 6.858940e-06 2.757300e-07
2.500000e+03 4.000000e+03 5.400080e-07 1.994927e-08


==> anc/prom/MJJ_NLO_NNPDF31_HT_DC.dat <==
5.000000e+01 1.000000e+02 2.007260e-02 8.484340e-05
1.000000e+02 1.500000e+02 2.325160e-02 7.120380e-05
1.500000e+02 2.000000e+02 2.709420e-02 8.167420e-05
2.000000e+02 2.600000e+02 2.926350e-02 7.505117e-05
2.600000e+02 3.200000e+02 2.289467e-02 7.279817e-05
3.200000e+02 3.900000e+02 1.535057e-02 5.136371e-05
3.900000e+02 4.700000e+02 9.645925e-03 4.258200e-05
4.700000e+02 5.500000e+02 6.194300e-03 4.024563e-05
5.500000e+02 6.500000e+02 3.893790e-03 3.158930e-05
6.500000e+02 7.500000e+02 2.404150e-03 2.644330e-05
7.500000e+02 9.000000e+02 1.398640e-03 2.030627e-05
9.000000e+02 1.100000e+03 6.902100e-04 1.492040e-05
1.100000e+03 1.300000e+03 3.027375e-04 8.183900e-06
1.300000e+03 1.600000e+03 1.248900e-04 3.590867e-06
1.600000e+03 2.000000e+03 3.353725e-05 1.242563e-06
2.000000e+03 2.500000e+03 7.241760e-06 3.050060e-07
2.500000e+03 4.000000e+03 5.692027e-07 2.250267e-08


==> anc/prom/MJJ_NLO_NNPDF31_HT_DD.dat <==
5.000000e+01 1.000000e+02 2.596040e-02 1.317150e-04
1.000000e+02 1.500000e+02 2.940060e-02 1.119482e-04
1.500000e+02 2.000000e+02 3.329440e-02 1.297080e-04
2.000000e+02 2.600000e+02 3.605850e-02 1.194215e-04
2.600000e+02 3.200000e+02 2.859917e-02 1.172373e-04
3.200000e+02 3.900000e+02 1.916271e-02 8.217986e-05
3.900000e+02 4.700000e+02 1.200679e-02 6.841362e-05
4.700000e+02 5.500000e+02 7.655600e-03 6.413087e-05
5.500000e+02 6.500000e+02 4.779340e-03 4.972470e-05
6.500000e+02 7.500000e+02 2.926000e-03 4.080200e-05
7.500000e+02 9.000000e+02 1.705453e-03 3.137740e-05
9.000000e+02 1.100000e+03 8.363650e-04 2.341895e-05
1.100000e+03 1.300000e+03 3.687855e-04 1.200535e-05
1.300000e+03 1.600000e+03 1.505453e-04 4.786067e-06
1.600000e+03 2.000000e+03 3.932650e-05 1.574060e-06
2.000000e+03 2.500000e+03 8.512740e-06 3.983480e-07
2.500000e+03 4.000000e+03 6.579687e-07 3.118267e-08


==> anc/prom/MJJ_NLO_NNPDF31_HT_UC.dat <==
5.000000e+01 1.000000e+02 2.238200e-02 9.762960e-05
1.000000e+02 1.500000e+02 2.569780e-02 8.316700e-05
1.500000e+02 2.000000e+02 2.969440e-02 9.753840e-05
2.000000e+02 2.600000e+02 3.211200e-02 8.946717e-05
2.600000e+02 3.200000e+02 2.515850e-02 8.668667e-05
3.200000e+02 3.900000e+02 1.679400e-02 6.155000e-05
3.900000e+02 4.700000e+02 1.051766e-02 5.131638e-05
4.700000e+02 5.500000e+02 6.705975e-03 4.819525e-05
5.500000e+02 6.500000e+02 4.201370e-03 3.746340e-05
6.500000e+02 7.500000e+02 2.579340e-03 3.128210e-05
7.500000e+02 9.000000e+02 1.500640e-03 2.359320e-05
9.000000e+02 1.100000e+03 7.333750e-04 1.729150e-05
1.100000e+03 1.300000e+03 3.223060e-04 9.245400e-06
1.300000e+03 1.600000e+03 1.320257e-04 3.902533e-06
1.600000e+03 2.000000e+03 3.499575e-05 1.301133e-06
2.000000e+03 2.500000e+03 7.515040e-06 3.198020e-07
2.500000e+03 4.000000e+03 5.883013e-07 2.363067e-08


==> anc/prom/MJJ_NLO_NNPDF31_HT_UU.dat <==
5.000000e+01 1.000000e+02 2.316180e-02 1.086288e-04
1.000000e+02 1.500000e+02 2.656560e-02 9.127160e-05
1.500000e+02 2.000000e+02 3.045660e-02 1.037026e-04
2.000000e+02 2.600000e+02 3.293550e-02 9.614917e-05
2.600000e+02 3.200000e+02 2.603100e-02 9.576100e-05
3.200000e+02 3.900000e+02 1.750943e-02 6.740443e-05
3.900000e+02 4.700000e+02 1.103206e-02 5.667975e-05
4.700000e+02 5.500000e+02 7.073013e-03 5.377863e-05
5.500000e+02 6.500000e+02 4.434060e-03 4.264960e-05
6.500000e+02 7.500000e+02 2.743100e-03 3.566360e-05
7.500000e+02 9.000000e+02 1.600013e-03 2.758093e-05
9.000000e+02 1.100000e+03 7.900150e-04 2.035490e-05
1.100000e+03 1.300000e+03 3.480765e-04 1.107270e-05
1.300000e+03 1.600000e+03 1.440310e-04 4.704733e-06
1.600000e+03 2.000000e+03 3.817250e-05 1.587505e-06
2.000000e+03 2.500000e+03 8.269760e-06 3.934620e-07
2.500000e+03 4.000000e+03 6.401467e-07 3.017220e-08


==> anc/prom/MJJ_NNLO_NNPDF31_ET_CC.dat <==
5.000000e+01 1.000000e+02 2.340660e-02 9.340960e-04
1.000000e+02 1.500000e+02 2.605060e-02 7.737060e-04
1.500000e+02 2.000000e+02 2.903060e-02 1.019932e-03
2.000000e+02 2.600000e+02 3.507850e-02 1.081598e-03
2.600000e+02 3.200000e+02 3.049350e-02 8.736783e-04
3.200000e+02 3.900000e+02 1.969057e-02 7.650843e-04
3.900000e+02 4.700000e+02 1.107541e-02 6.538150e-04
4.700000e+02 5.500000e+02 8.099313e-03 4.889937e-04
5.500000e+02 6.500000e+02 5.057490e-03 4.167030e-04
6.500000e+02 7.500000e+02 2.858550e-03 3.376380e-04
7.500000e+02 9.000000e+02 1.782393e-03 2.029107e-04
9.000000e+02 1.100000e+03 4.201625e-04 2.869070e-04
1.100000e+03 1.300000e+03 6.558900e-04 2.785995e-04
1.300000e+03 1.600000e+03 1.914137e-04 3.527500e-05
1.600000e+03 2.000000e+03 5.622800e-05 1.831083e-05
2.000000e+03 2.500000e+03 5.897280e-06 4.413060e-06
2.500000e+03 4.000000e+03 6.460053e-07 1.403840e-07


==> anc/prom/MJJ_NNLO_NNPDF31_ET_CD.dat <==
5.000000e+01 1.000000e+02 2.043240e-02 1.285742e-03
1.000000e+02 1.500000e+02 2.278260e-02 1.123590e-03
1.500000e+02 2.000000e+02 2.532840e-02 1.527270e-03
2.000000e+02 2.600000e+02 3.294050e-02 1.603067e-03
2.600000e+02 3.200000e+02 2.975817e-02 1.290587e-03
3.200000e+02 3.900000e+02 1.924657e-02 1.137686e-03
3.900000e+02 4.700000e+02 9.761413e-03 9.963888e-04
4.700000e+02 5.500000e+02 7.958000e-03 7.320013e-04
5.500000e+02 6.500000e+02 4.877050e-03 6.380240e-04
6.500000e+02 7.500000e+02 2.743210e-03 5.125090e-04
7.500000e+02 9.000000e+02 1.660333e-03 3.030093e-04
9.000000e+02 1.100000e+03 1.654605e-04 4.666930e-04
1.100000e+03 1.300000e+03 8.409350e-04 4.559425e-04
1.300000e+03 1.600000e+03 1.980347e-04 5.581567e-05
1.600000e+03 2.000000e+03 6.603775e-05 2.950200e-05
2.000000e+03 2.500000e+03 3.754080e-06 7.519080e-06
2.500000e+03 4.000000e+03 5.981780e-07 2.264320e-07


==> anc/prom/MJJ_NNLO_NNPDF31_ET_CU.dat <==
5.000000e+01 1.000000e+02 2.395280e-02 7.244000e-04
1.000000e+02 1.500000e+02 2.657940e-02 5.809400e-04
1.500000e+02 2.000000e+02 3.009320e-02 7.262940e-04
2.000000e+02 2.600000e+02 3.507067e-02 7.780917e-04
2.600000e+02 3.200000e+02 2.975767e-02 6.312583e-04
3.200000e+02 3.900000e+02 1.918686e-02 5.471414e-04
3.900000e+02 4.700000e+02 1.132545e-02 4.563838e-04
4.700000e+02 5.500000e+02 7.818025e-03 3.523112e-04
5.500000e+02 6.500000e+02 4.947940e-03 2.945160e-04
6.500000e+02 7.500000e+02 2.806900e-03 2.404000e-04
7.500000e+02 9.000000e+02 1.776167e-03 1.571687e-04
9.000000e+02 1.100000e+03 5.226850e-04 1.856710e-04
1.100000e+03 1.300000e+03 5.395900e-04 1.787300e-04
1.300000e+03 1.600000e+03 1.741580e-04 2.491753e-05
1.600000e+03 2.000000e+03 4.889425e-05 1.219473e-05
2.000000e+03 2.500000e+03 7.061680e-06 2.771500e-06
2.500000e+03 4.000000e+03 6.363440e-07 9.798600e-08


==> anc/prom/MJJ_NNLO_NNPDF31_ET_DC.dat <==
5.000000e+01 1.000000e+02 2.392620e-02 7.489760e-04
1.000000e+02 1.500000e+02 2.654380e-02 6.000260e-04
1.500000e+02 2.000000e+02 3.008820e-02 7.597540e-04
2.000000e+02 2.600000e+02 3.510050e-02 8.146333e-04
2.600000e+02 3.200000e+02 2.995300e-02 6.561667e-04
3.200000e+02 3.900000e+02 1.928186e-02 5.754743e-04
3.900000e+02 4.700000e+02 1.133194e-02 4.838300e-04
4.700000e+02 5.500000e+02 7.884850e-03 3.755612e-04
5.500000e+02 6.500000e+02 4.996400e-03 3.178010e-04
6.500000e+02 7.500000e+02 2.825600e-03 2.610020e-04
7.500000e+02 9.000000e+02 1.791200e-03 1.697520e-04
9.000000e+02 1.100000e+03 5.050400e-04 2.071690e-04
1.100000e+03 1.300000e+03 5.624250e-04 1.998250e-04
1.300000e+03 1.600000e+03 1.788907e-04 2.743623e-05
1.600000e+03 2.000000e+03 5.007875e-05 1.340725e-05
2.000000e+03 2.500000e+03 6.960900e-06 3.231580e-06
2.500000e+03 4.000000e+03 6.352300e-07 1.136333e-07


==> anc/prom/MJJ_NNLO_NNPDF31_ET_DD.dat <==
5.000000e+01 1.000000e+02 2.094720e-02 1.243850e-03
1.000000e+02 1.500000e+02 2.331780e-02 1.089414e-03
1.500000e+02 2.000000e+02 2.570260e-02 1.452622e-03
2.000000e+02 2.600000e+02 3.326683e-02 1.534257e-03
2.600000e+02 3.200000e+02 2.982067e-02 1.243088e-03
3.200000e+02 3.900000e+02 1.938971e-02 1.082411e-03
3.900000e+02 4.700000e+02 1.002449e-02 9.383550e-04
4.700000e+02 5.500000e+02 8.004113e-03 6.850525e-04
5.500000e+02 6.500000e+02 4.904580e-03 5.885410e-04
6.500000e+02 7.500000e+02 2.771710e-03 4.688630e-04
7.500000e+02 9.000000e+02 1.683213e-03 2.766993e-04
9.000000e+02 1.100000e+03 2.314670e-04 4.146145e-04
1.100000e+03 1.300000e+03 7.939500e-04 4.043380e-04
1.300000e+03 1.600000e+03 1.971990e-04 5.054133e-05
1.600000e+03 2.000000e+03 6.417575e-05 2.663800e-05
2.000000e+03 2.500000e+03 4.593900e-06 6.344280e-06
2.500000e+03 4.000000e+03 6.154187e-07 1.941380e-07


==> anc/prom/MJJ_NNLO_NNPDF31_ET_UC.dat <==
5.000000e+01 1.000000e+02 2.365020e-02 9.035860e-04
1.000000e+02 1.500000e+02 2.630600e-02 7.495960e-04
1.500000e+02 2.000000e+02 2.920200e-02 9.734620e-04
2.000000e+02 2.600000e+02 3.522283e-02 1.036157e-03
2.600000e+02 3.200000e+02 3.043283e-02 8.407500e-04
3.200000e+02 3.900000e+02 1.971443e-02 7.280014e-04
3.900000e+02 4.700000e+02 1.117691e-02 6.166875e-04
4.700000e+02 5.500000e+02 8.084250e-03 4.589887e-04
5.500000e+02 6.500000e+02 5.043990e-03 3.863260e-04
6.500000e+02 7.500000e+02 2.859650e-03 3.107680e-04
7.500000e+02 9.000000e+02 1.781153e-03 1.867480e-04
9.000000e+02 1.100000e+03 4.523250e-04 2.570915e-04
1.100000e+03 1.300000e+03 6.276650e-04 2.491455e-04
1.300000e+03 1.600000e+03 1.878500e-04 3.217413e-05
1.600000e+03 2.000000e+03 5.483100e-05 1.666105e-05
2.000000e+03 2.500000e+03 6.244240e-06 3.779440e-06
2.500000e+03 4.000000e+03 6.539700e-07 1.220827e-07


==> anc/prom/MJJ_NNLO_NNPDF31_ET_UU.dat <==
5.000000e+01 1.000000e+02 2.324780e-02 9.653160e-04
1.000000e+02 1.500000e+02 2.589120e-02 7.980440e-04
1.500000e+02 2.000000e+02 2.893640e-02 1.071424e-03
2.000000e+02 2.600000e+02 3.503283e-02 1.134390e-03
2.600000e+02 3.200000e+02 3.065400e-02 9.075333e-04
3.200000e+02 3.900000e+02 1.973214e-02 8.050657e-04
3.900000e+02 4.700000e+02 1.099405e-02 6.945988e-04
4.700000e+02 5.500000e+02 8.138238e-03 5.229525e-04
5.500000e+02 6.500000e+02 5.082890e-03 4.524100e-04
6.500000e+02 7.500000e+02 2.860140e-03 3.692080e-04
7.500000e+02 9.000000e+02 1.785327e-03 2.220493e-04
9.000000e+02 1.100000e+03 3.812910e-04 3.230390e-04
1.100000e+03 1.300000e+03 6.901250e-04 3.142255e-04
1.300000e+03 1.600000e+03 1.954767e-04 3.910633e-05
1.600000e+03 2.000000e+03 5.768050e-05 2.029500e-05
2.000000e+03 2.500000e+03 5.426560e-06 5.229400e-06
2.500000e+03 4.000000e+03 6.347307e-07 1.654153e-07


==> anc/prom/MJJ_NNLO_NNPDF31_HT_CC.dat <==
5.000000e+01 1.000000e+02 2.391120e-02 7.160820e-04
1.000000e+02 1.500000e+02 2.659080e-02 5.655380e-04
1.500000e+02 2.000000e+02 3.025120e-02 6.876800e-04
2.000000e+02 2.600000e+02 3.506117e-02 7.182867e-04
2.600000e+02 3.200000e+02 2.952917e-02 5.850133e-04
3.200000e+02 3.900000e+02 1.901571e-02 5.097557e-04
3.900000e+02 4.700000e+02 1.131939e-02 4.132925e-04
4.700000e+02 5.500000e+02 7.724438e-03 3.239787e-04
5.500000e+02 6.500000e+02 4.901050e-03 2.750440e-04
6.500000e+02 7.500000e+02 2.802090e-03 2.254650e-04
7.500000e+02 9.000000e+02 1.766220e-03 1.489300e-04
9.000000e+02 1.100000e+03 5.417150e-04 1.651955e-04
1.100000e+03 1.300000e+03 5.131650e-04 1.586655e-04
1.300000e+03 1.600000e+03 1.688193e-04 2.238960e-05
1.600000e+03 2.000000e+03 4.747800e-05 1.072115e-05
2.000000e+03 2.500000e+03 7.353600e-06 2.389040e-06
2.500000e+03 4.000000e+03 6.265713e-07 8.759333e-08


==> anc/prom/MJJ_NNLO_NNPDF31_HT_CD.dat <==
5.000000e+01 1.000000e+02 2.357660e-02 9.199300e-04
1.000000e+02 1.500000e+02 2.636920e-02 7.451540e-04
1.500000e+02 2.000000e+02 2.956260e-02 9.541960e-04
2.000000e+02 2.600000e+02 3.541833e-02 9.832300e-04
2.600000e+02 3.200000e+02 3.051617e-02 7.970917e-04
3.200000e+02 3.900000e+02 1.966214e-02 7.029043e-04
3.900000e+02 4.700000e+02 1.126975e-02 5.820625e-04
4.700000e+02 5.500000e+02 8.046225e-03 4.424862e-04
5.500000e+02 6.500000e+02 5.041670e-03 3.842720e-04
6.500000e+02 7.500000e+02 2.888190e-03 3.130900e-04
7.500000e+02 9.000000e+02 1.799427e-03 1.869893e-04
9.000000e+02 1.100000e+03 4.643885e-04 2.518825e-04
1.100000e+03 1.300000e+03 6.166300e-04 2.441745e-04
1.300000e+03 1.600000e+03 1.868463e-04 3.114530e-05
1.600000e+03 2.000000e+03 5.440725e-05 1.577850e-05
2.000000e+03 2.500000e+03 6.523760e-06 3.720900e-06
2.500000e+03 4.000000e+03 6.384227e-07 1.217007e-07


==> anc/prom/MJJ_NNLO_NNPDF31_HT_CU.dat <==
5.000000e+01 1.000000e+02 2.322840e-02 5.939240e-04
1.000000e+02 1.500000e+02 2.565040e-02 4.682220e-04
1.500000e+02 2.000000e+02 2.973660e-02 5.353080e-04
2.000000e+02 2.600000e+02 3.378267e-02 5.610183e-04
2.600000e+02 3.200000e+02 2.793017e-02 4.588983e-04
3.200000e+02 3.900000e+02 1.800457e-02 3.915429e-04
3.900000e+02 4.700000e+02 1.089117e-02 3.105712e-04
4.700000e+02 5.500000e+02 7.279613e-03 2.499075e-04
5.500000e+02 6.500000e+02 4.637060e-03 2.076450e-04
6.500000e+02 7.500000e+02 2.658460e-03 1.715600e-04
7.500000e+02 9.000000e+02 1.669487e-03 1.215133e-04
9.000000e+02 1.100000e+03 5.678500e-04 1.127475e-04
1.100000e+03 1.300000e+03 4.412485e-04 1.071660e-04
1.300000e+03 1.600000e+03 1.503997e-04 1.653883e-05
1.600000e+03 2.000000e+03 4.175875e-05 7.587400e-06
2.000000e+03 2.500000e+03 7.621380e-06 1.617800e-06
2.500000e+03 4.000000e+03 5.893500e-07 6.615007e-08


==> anc/prom/MJJ_NNLO_NNPDF31_HT_DC.dat <==
5.000000e+01 1.000000e+02 2.329540e-02 6.140780e-04
1.000000e+02 1.500000e+02 2.569640e-02 4.840280e-04
1.500000e+02 2.000000e+02 2.979680e-02 5.573400e-04
2.000000e+02 2.600000e+02 3.387467e-02 5.860833e-04
2.600000e+02 3.200000e+02 2.814633e-02 4.770733e-04
3.200000e+02 3.900000e+02 1.813714e-02 4.113343e-04
3.900000e+02 4.700000e+02 1.095334e-02 3.281562e-04
4.700000e+02 5.500000e+02 7.362600e-03 2.653625e-04
5.500000e+02 6.500000e+02 4.699540e-03 2.228500e-04
6.500000e+02 7.500000e+02 2.688520e-03 1.849320e-04
7.500000e+02 9.000000e+02 1.690373e-03 1.296293e-04
9.000000e+02 1.100000e+03 5.637650e-04 1.245075e-04
1.100000e+03 1.300000e+03 4.571715e-04 1.186150e-04
1.300000e+03 1.600000e+03 1.547087e-04 1.808957e-05
1.600000e+03 2.000000e+03 4.274500e-05 8.262700e-06
2.000000e+03 2.500000e+03 7.759260e-06 1.850558e-06
2.500000e+03 4.000000e+03 5.968373e-07 7.543000e-08


==> anc/prom/MJJ_NNLO_NNPDF31_HT_DD.dat <==
5.000000e+01 1.000000e+02 2.378600e-02 8.902780e-04
1.000000e+02 1.500000e+02 2.658600e-02 7.223000e-04
1.500000e+02 2.000000e+02 2.970180e-02 9.108420e-04
2.000000e+02 2.600000e+02 3.553600e-02 9.409700e-04
2.600000e+02 3.200000e+02 3.043583e-02 7.665767e-04
3.200000e+02 3.900000e+02 1.966929e-02 6.685886e-04
3.900000e+02 4.700000e+02 1.134129e-02 5.492462e-04
4.700000e+02 5.500000e+02 8.023925e-03 4.158563e-04
5.500000e+02 6.500000e+02 5.021490e-03 3.562180e-04
6.500000e+02 7.500000e+02 2.883000e-03 2.883030e-04
7.500000e+02 9.000000e+02 1.794653e-03 1.727780e-04
9.000000e+02 1.100000e+03 4.909515e-04 2.262060e-04
1.100000e+03 1.300000e+03 5.912700e-04 2.188430e-04
1.300000e+03 1.600000e+03 1.827907e-04 2.843270e-05
1.600000e+03 2.000000e+03 5.306250e-05 1.438985e-05
2.000000e+03 2.500000e+03 6.755240e-06 3.202240e-06
2.500000e+03 4.000000e+03 6.454133e-07 1.063493e-07


==> anc/prom/MJJ_NNLO_NNPDF31_HT_UC.dat <==
5.000000e+01 1.000000e+02 2.397120e-02 6.926580e-04
1.000000e+02 1.500000e+02 2.667000e-02 5.475940e-04
1.500000e+02 2.000000e+02 3.029360e-02 6.589460e-04
2.000000e+02 2.600000e+02 3.508217e-02 6.885733e-04
2.600000e+02 3.200000e+02 2.939433e-02 5.627650e-04
3.200000e+02 3.900000e+02 1.895900e-02 4.854429e-04
3.900000e+02 4.700000e+02 1.131633e-02 3.910175e-04
4.700000e+02 5.500000e+02 7.674638e-03 3.053637e-04
5.500000e+02 6.500000e+02 4.860470e-03 2.564000e-04
6.500000e+02 7.500000e+02 2.784400e-03 2.089820e-04
7.500000e+02 9.000000e+02 1.752467e-03 1.391873e-04
9.000000e+02 1.100000e+03 5.536800e-04 1.495345e-04
1.100000e+03 1.300000e+03 4.956330e-04 1.432925e-04
1.300000e+03 1.600000e+03 1.647330e-04 2.054483e-05
1.600000e+03 2.000000e+03 4.637950e-05 9.843500e-06
2.000000e+03 2.500000e+03 7.355780e-06 2.084800e-06
2.500000e+03 4.000000e+03 6.246840e-07 7.740600e-08


==> anc/prom/MJJ_NNLO_NNPDF31_HT_UU.dat <==
5.000000e+01 1.000000e+02 2.390100e-02 7.401220e-04
1.000000e+02 1.500000e+02 2.657160e-02 5.839240e-04
1.500000e+02 2.000000e+02 3.026180e-02 7.191220e-04
2.000000e+02 2.600000e+02 3.510317e-02 7.523283e-04
2.600000e+02 3.200000e+02 2.973067e-02 6.084117e-04
3.200000e+02 3.900000e+02 1.911843e-02 5.362986e-04
3.900000e+02 4.700000e+02 1.134224e-02 4.379150e-04
4.700000e+02 5.500000e+02 7.794500e-03 3.449375e-04
5.500000e+02 6.500000e+02 4.953840e-03 2.967540e-04
6.500000e+02 7.500000e+02 2.824740e-03 2.446030e-04
7.500000e+02 9.000000e+02 1.782860e-03 1.602160e-04
9.000000e+02 1.100000e+03 5.276200e-04 1.838940e-04
1.100000e+03 1.300000e+03 5.341800e-04 1.769865e-04
1.300000e+03 1.600000e+03 1.736000e-04 2.462150e-05
1.600000e+03 2.000000e+03 4.864500e-05 1.175805e-05
2.000000e+03 2.500000e+03 7.329900e-06 2.771220e-06
2.500000e+03 4.000000e+03 6.273340e-07 1.011040e-07


==> anc/prom/PTJ_LO_NNPDF31_ET_CC.dat <==
1.000000e+02 1.300000e+02 2.145293e-01 1.213173e-04
1.300000e+02 1.700000e+02 1.258623e-01 6.328100e-05
1.700000e+02 2.200000e+02 5.487460e-02 2.418260e-05
2.200000e+02 3.000000e+02 1.899888e-02 6.923762e-06
3.000000e+02 4.000000e+02 5.446790e-03 1.956430e-06
4.000000e+02 5.000000e+02 1.664130e-03 6.853850e-07
5.000000e+02 6.000000e+02 6.012470e-04 2.905390e-07
6.000000e+02 8.000000e+02 1.760385e-04 7.781450e-08
8.000000e+02 1.000000e+03 3.819415e-05 2.233735e-08
1.000000e+03 1.500000e+03 5.477980e-06 3.221600e-09
1.500000e+03 2.000000e+03 3.308580e-07 3.046020e-10


==> anc/prom/PTJ_LO_NNPDF31_ET_CD.dat <==
1.000000e+02 1.300000e+02 2.664103e-01 1.528243e-04
1.300000e+02 1.700000e+02 1.570970e-01 8.020725e-05
1.700000e+02 2.200000e+02 6.895060e-02 3.077760e-05
2.200000e+02 3.000000e+02 2.405163e-02 8.839475e-06
3.000000e+02 4.000000e+02 6.951340e-03 2.503940e-06
4.000000e+02 5.000000e+02 2.138750e-03 8.791300e-07
5.000000e+02 6.000000e+02 7.769680e-04 3.735550e-07
6.000000e+02 8.000000e+02 2.288270e-04 1.003955e-07
8.000000e+02 1.000000e+03 5.003000e-05 2.900485e-08
1.000000e+03 1.500000e+03 7.234140e-06 4.212900e-09
1.500000e+03 2.000000e+03 4.419400e-07 4.025960e-10


==> anc/prom/PTJ_LO_NNPDF31_ET_CU.dat <==
1.000000e+02 1.300000e+02 1.751570e-01 9.792200e-05
1.300000e+02 1.700000e+02 1.023068e-01 5.080275e-05
1.700000e+02 2.200000e+02 4.434340e-02 1.934142e-05
2.200000e+02 3.000000e+02 1.525025e-02 5.521200e-06
3.000000e+02 4.000000e+02 4.340120e-03 1.556130e-06
4.000000e+02 5.000000e+02 1.317500e-03 5.438830e-07
5.000000e+02 6.000000e+02 4.735980e-04 2.300000e-07
6.000000e+02 8.000000e+02 1.379075e-04 6.139250e-08
8.000000e+02 1.000000e+03 2.970720e-05 1.751655e-08
1.000000e+03 1.500000e+03 4.228540e-06 2.509820e-09
1.500000e+03 2.000000e+03 2.526700e-07 2.350020e-10


==> anc/prom/PTJ_LO_NNPDF31_ET_DC.dat <==
1.000000e+02 1.300000e+02 1.809887e-01 1.020030e-04
1.300000e+02 1.700000e+02 1.063120e-01 5.325025e-05
1.700000e+02 2.200000e+02 4.650800e-02 2.043060e-05
2.200000e+02 3.000000e+02 1.617038e-02 5.878413e-06
3.000000e+02 4.000000e+02 4.656960e-03 1.669750e-06
4.000000e+02 5.000000e+02 1.428360e-03 5.875480e-07
5.000000e+02 6.000000e+02 5.176020e-04 2.498790e-07
6.000000e+02 8.000000e+02 1.520065e-04 6.712700e-08
8.000000e+02 1.000000e+03 3.309940e-05 1.934360e-08
1.000000e+03 1.500000e+03 4.763420e-06 2.798760e-09
1.500000e+03 2.000000e+03 2.890620e-07 2.659500e-10


==> anc/prom/PTJ_LO_NNPDF31_ET_DD.dat <==
1.000000e+02 1.300000e+02 2.583500e-01 1.466910e-04
1.300000e+02 1.700000e+02 1.513548e-01 7.644175e-05
1.700000e+02 2.200000e+02 6.572300e-02 2.907320e-05
2.200000e+02 3.000000e+02 2.264087e-02 8.275212e-06
3.000000e+02 4.000000e+02 6.456170e-03 2.323880e-06
4.000000e+02 5.000000e+02 1.963520e-03 8.098710e-07
5.000000e+02 6.000000e+02 7.069440e-04 3.419990e-07
6.000000e+02 8.000000e+02 2.062560e-04 9.127400e-08
8.000000e+02 1.000000e+03 4.456285e-05 2.608410e-08
1.000000e+03 1.500000e+03 6.366320e-06 3.748080e-09
1.500000e+03 2.000000e+03 3.824220e-07 3.523360e-10


==> anc/prom/PTJ_LO_NNPDF31_ET_UC.dat <==
1.000000e+02 1.300000e+02 2.076283e-01 1.164650e-04
1.300000e+02 1.700000e+02 1.211267e-01 6.037375e-05
1.700000e+02 2.200000e+02 5.232280e-02 2.289380e-05
2.200000e+02 3.000000e+02 1.791850e-02 6.503100e-06
3.000000e+02 4.000000e+02 5.076340e-03 1.823310e-06
4.000000e+02 5.000000e+02 1.535000e-03 6.344480e-07
5.000000e+02 6.000000e+02 5.501390e-04 2.674250e-07
6.000000e+02 8.000000e+02 1.597120e-04 7.116700e-08
8.000000e+02 1.000000e+03 3.428015e-05 2.022760e-08
1.000000e+03 1.500000e+03 4.862900e-06 2.889040e-09
1.500000e+03 2.000000e+03 2.892060e-07 2.691540e-10


==> anc/prom/PTJ_LO_NNPDF31_ET_UU.dat <==
1.000000e+02 1.300000e+02 2.212390e-01 1.263920e-04
1.300000e+02 1.700000e+02 1.306472e-01 6.640025e-05
1.700000e+02 2.200000e+02 5.757300e-02 2.560120e-05
2.200000e+02 3.000000e+02 2.018363e-02 7.395975e-06
3.000000e+02 4.000000e+02 5.864720e-03 2.108030e-06
4.000000e+02 5.000000e+02 1.812680e-03 7.439960e-07
5.000000e+02 6.000000e+02 6.608120e-04 3.173460e-07
6.000000e+02 8.000000e+02 1.953050e-04 8.559150e-08
8.000000e+02 1.000000e+03 4.288050e-05 2.483860e-08
1.000000e+03 1.500000e+03 6.224780e-06 3.621160e-09
1.500000e+03 2.000000e+03 3.823520e-07 3.480520e-10


==> anc/prom/PTJ_LO_NNPDF31_HT_CC.dat <==
1.000000e+02 1.300000e+02 1.701530e-01 9.417200e-05
1.300000e+02 1.700000e+02 9.829175e-02 4.774400e-05
1.700000e+02 2.200000e+02 4.259360e-02 1.824066e-05
2.200000e+02 3.000000e+02 1.470475e-02 5.267662e-06
3.000000e+02 4.000000e+02 4.204540e-03 1.504300e-06
4.000000e+02 5.000000e+02 1.281720e-03 5.310630e-07
5.000000e+02 6.000000e+02 4.622050e-04 2.259050e-07
6.000000e+02 8.000000e+02 1.350080e-04 6.055050e-08
8.000000e+02 1.000000e+03 2.918410e-05 1.734345e-08
1.000000e+03 1.500000e+03 4.166360e-06 2.490580e-09
1.500000e+03 2.000000e+03 2.498840e-07 2.337920e-10


==> anc/prom/PTJ_LO_NNPDF31_HT_CD.dat <==
1.000000e+02 1.300000e+02 2.080080e-01 1.163120e-04
1.300000e+02 1.700000e+02 1.206040e-01 5.918450e-05
1.700000e+02 2.200000e+02 5.256460e-02 2.270100e-05
2.200000e+02 3.000000e+02 1.827200e-02 6.580650e-06
3.000000e+02 4.000000e+02 5.264460e-03 1.885970e-06
4.000000e+02 5.000000e+02 1.615650e-03 6.679030e-07
5.000000e+02 6.000000e+02 5.857210e-04 2.849460e-07
6.000000e+02 8.000000e+02 1.720650e-04 7.666250e-08
8.000000e+02 1.000000e+03 3.747230e-05 2.209935e-08
1.000000e+03 1.500000e+03 5.391580e-06 3.194980e-09
1.500000e+03 2.000000e+03 3.269480e-07 3.029100e-10


==> anc/prom/PTJ_LO_NNPDF31_HT_CU.dat <==
1.000000e+02 1.300000e+02 1.408853e-01 7.732567e-05
1.300000e+02 1.700000e+02 8.111775e-02 3.907450e-05
1.700000e+02 2.200000e+02 3.496980e-02 1.487412e-05
2.200000e+02 3.000000e+02 1.199761e-02 4.280087e-06
3.000000e+02 4.000000e+02 3.406610e-03 1.218040e-06
4.000000e+02 5.000000e+02 1.032040e-03 4.286780e-07
5.000000e+02 6.000000e+02 3.703350e-04 1.818320e-07
6.000000e+02 8.000000e+02 1.075985e-04 4.856245e-08
8.000000e+02 1.000000e+03 2.309770e-05 1.382590e-08
1.000000e+03 1.500000e+03 3.273420e-06 1.973038e-09
1.500000e+03 2.000000e+03 1.943006e-07 1.835196e-10


==> anc/prom/PTJ_LO_NNPDF31_HT_DC.dat <==
1.000000e+02 1.300000e+02 1.457493e-01 8.048233e-05
1.300000e+02 1.700000e+02 8.433600e-02 4.088675e-05
1.700000e+02 2.200000e+02 3.664540e-02 1.566688e-05
2.200000e+02 3.000000e+02 1.269175e-02 4.539525e-06
3.000000e+02 4.000000e+02 3.641610e-03 1.301080e-06
4.000000e+02 5.000000e+02 1.113490e-03 4.608090e-07
5.000000e+02 6.000000e+02 4.024890e-04 1.965100e-07
6.000000e+02 8.000000e+02 1.178515e-04 5.279850e-08
8.000000e+02 1.000000e+03 2.555070e-05 1.517060e-08
1.000000e+03 1.500000e+03 3.657940e-06 2.184400e-09
1.500000e+03 2.000000e+03 2.202640e-07 2.059280e-10


==> anc/prom/PTJ_LO_NNPDF31_HT_DD.dat <==
1.000000e+02 1.300000e+02 2.012460e-01 1.116780e-04
1.300000e+02 1.700000e+02 1.160240e-01 5.648400e-05
1.700000e+02 2.200000e+02 5.011780e-02 2.150520e-05
2.200000e+02 3.000000e+02 1.723787e-02 6.186213e-06
3.000000e+02 4.000000e+02 4.908910e-03 1.759140e-06
4.000000e+02 5.000000e+02 1.491190e-03 6.187030e-07
5.000000e+02 6.000000e+02 5.362700e-04 2.624250e-07
6.000000e+02 8.000000e+02 1.562035e-04 7.014450e-08
8.000000e+02 1.000000e+03 3.365160e-05 2.001890e-08
1.000000e+03 1.500000e+03 4.788680e-06 2.865980e-09
1.500000e+03 2.000000e+03 2.859080e-07 2.677200e-10


==> anc/prom/PTJ_LO_NNPDF31_HT_UC.dat <==
1.000000e+02 1.300000e+02 1.644803e-01 9.047967e-05
1.300000e+02 1.700000e+02 9.454400e-02 4.562850e-05
1.700000e+02 2.200000e+02 4.064700e-02 1.731794e-05
2.200000e+02 3.000000e+02 1.390087e-02 4.966688e-06
3.000000e+02 4.000000e+02 3.933290e-03 1.408300e-06
4.000000e+02 5.000000e+02 1.187980e-03 4.940350e-07
5.000000e+02 6.000000e+02 4.252850e-04 2.090320e-07
6.000000e+02 8.000000e+02 1.232635e-04 5.569300e-08
8.000000e+02 1.000000e+03 2.638245e-05 1.580615e-08
1.000000e+03 1.500000e+03 3.728420e-06 2.249620e-09
1.500000e+03 2.000000e+03 2.204300e-07 2.083520e-10


==> anc/prom/PTJ_LO_NNPDF31_HT_UU.dat <==
1.000000e+02 1.300000e+02 1.758787e-01 9.808133e-05
1.300000e+02 1.700000e+02 1.021762e-01 5.002775e-05
1.700000e+02 2.200000e+02 4.467460e-02 1.925530e-05
2.200000e+02 3.000000e+02 1.558738e-02 5.603625e-06
3.000000e+02 4.000000e+02 4.509180e-03 1.612770e-06
4.000000e+02 5.000000e+02 1.388730e-03 5.732990e-07
5.000000e+02 6.000000e+02 5.048320e-04 2.452930e-07
6.000000e+02 8.000000e+02 1.487190e-04 6.617750e-08
8.000000e+02 1.000000e+03 3.249790e-05 1.914595e-08
1.000000e+03 1.500000e+03 4.690980e-06 2.776520e-09
1.500000e+03 2.000000e+03 2.857540e-07 2.645240e-10


==> anc/prom/PTJ_NLO_NNPDF31_ET_CC.dat <==
1.000000e+02 1.300000e+02 3.469567e-01 1.064317e-03
1.300000e+02 1.700000e+02 2.070170e-01 4.869850e-04
1.700000e+02 2.200000e+02 8.616860e-02 1.916572e-04
2.200000e+02 3.000000e+02 2.787562e-02 5.122613e-05
3.000000e+02 4.000000e+02 7.407950e-03 1.428570e-05
4.000000e+02 5.000000e+02 2.112780e-03 3.792260e-06
5.000000e+02 6.000000e+02 7.265320e-04 1.478060e-06
6.000000e+02 8.000000e+02 2.027720e-04 3.717370e-07
8.000000e+02 1.000000e+03 4.160070e-05 9.506750e-08
1.000000e+03 1.500000e+03 5.675200e-06 1.302126e-08
1.500000e+03 2.000000e+03 3.116680e-07 1.212112e-09


==> anc/prom/PTJ_NLO_NNPDF31_ET_CD.dat <==
1.000000e+02 1.300000e+02 3.933633e-01 1.463993e-03
1.300000e+02 1.700000e+02 2.363625e-01 6.700225e-04
1.700000e+02 2.200000e+02 9.757100e-02 2.655680e-04
2.200000e+02 3.000000e+02 3.109350e-02 7.092212e-05
3.000000e+02 4.000000e+02 8.121750e-03 1.994860e-05
4.000000e+02 5.000000e+02 2.277820e-03 5.215670e-06
5.000000e+02 6.000000e+02 7.737560e-04 2.041960e-06
6.000000e+02 8.000000e+02 2.132925e-04 5.140200e-07
8.000000e+02 1.000000e+03 4.320170e-05 1.302640e-07
1.000000e+03 1.500000e+03 5.836660e-06 1.777852e-08
1.500000e+03 2.000000e+03 3.202220e-07 1.656704e-09


==> anc/prom/PTJ_NLO_NNPDF31_ET_CU.dat <==
1.000000e+02 1.300000e+02 3.054863e-01 7.937100e-04
1.300000e+02 1.700000e+02 1.811747e-01 3.652075e-04
1.700000e+02 2.200000e+02 7.571800e-02 1.428276e-04
2.200000e+02 3.000000e+02 2.468488e-02 3.804950e-05
3.000000e+02 4.000000e+02 6.619130e-03 1.054220e-05
4.000000e+02 5.000000e+02 1.902690e-03 2.856120e-06
5.000000e+02 6.000000e+02 6.578680e-04 1.122530e-06
6.000000e+02 8.000000e+02 1.845210e-04 2.863980e-07
8.000000e+02 1.000000e+03 3.800695e-05 7.587500e-08
1.000000e+03 1.500000e+03 5.195360e-06 1.064932e-08
1.500000e+03 2.000000e+03 2.835420e-07 9.938820e-10


==> anc/prom/PTJ_NLO_NNPDF31_ET_DC.dat <==
1.000000e+02 1.300000e+02 3.103993e-01 8.329567e-04
1.300000e+02 1.700000e+02 1.849375e-01 3.868225e-04
1.700000e+02 2.200000e+02 7.756660e-02 1.524218e-04
2.200000e+02 3.000000e+02 2.537150e-02 4.090000e-05
3.000000e+02 4.000000e+02 6.823300e-03 1.146960e-05
4.000000e+02 5.000000e+02 1.964950e-03 3.108490e-06
5.000000e+02 6.000000e+02 6.803720e-04 1.232620e-06
6.000000e+02 8.000000e+02 1.910395e-04 3.165055e-07
8.000000e+02 1.000000e+03 3.942375e-05 8.446450e-08
1.000000e+03 1.500000e+03 5.403900e-06 1.200992e-08
1.500000e+03 2.000000e+03 2.976340e-07 1.147182e-09


==> anc/prom/PTJ_NLO_NNPDF31_ET_DD.dat <==
1.000000e+02 1.300000e+02 3.874300e-01 1.395343e-03
1.300000e+02 1.700000e+02 2.317375e-01 6.321175e-04
1.700000e+02 2.200000e+02 9.554360e-02 2.483420e-04
2.200000e+02 3.000000e+02 3.046650e-02 6.582275e-05
3.000000e+02 4.000000e+02 7.977590e-03 1.825020e-05
4.000000e+02 5.000000e+02 2.246310e-03 4.780630e-06
5.000000e+02 6.000000e+02 7.657420e-04 1.853590e-06
6.000000e+02 8.000000e+02 2.120520e-04 4.635800e-07
8.000000e+02 1.000000e+03 4.317975e-05 1.168925e-07
1.000000e+03 1.500000e+03 5.861720e-06 1.575242e-08
1.500000e+03 2.000000e+03 3.217760e-07 1.438522e-09


==> anc/prom/PTJ_NLO_NNPDF31_ET_UC.dat <==
1.000000e+02 1.300000e+02 3.423400e-01 1.015570e-03
1.300000e+02 1.700000e+02 2.033707e-01 4.606925e-04
1.700000e+02 2.200000e+02 8.444460e-02 1.798992e-04
2.200000e+02 3.000000e+02 2.726912e-02 4.775600e-05
3.000000e+02 4.000000e+02 7.238800e-03 1.315440e-05
4.000000e+02 5.000000e+02 2.064330e-03 3.496050e-06
5.000000e+02 6.000000e+02 7.098080e-04 1.351070e-06
6.000000e+02 8.000000e+02 1.981730e-04 3.378480e-07
8.000000e+02 1.000000e+03 4.064860e-05 8.597900e-08
1.000000e+03 1.500000e+03 5.539100e-06 1.164018e-08
1.500000e+03 2.000000e+03 3.019960e-07 1.062490e-09


==> anc/prom/PTJ_NLO_NNPDF31_ET_UU.dat <==
1.000000e+02 1.300000e+02 3.530500e-01 1.118413e-03
1.300000e+02 1.700000e+02 2.117093e-01 5.172325e-04
1.700000e+02 2.200000e+02 8.839200e-02 2.052980e-04
2.200000e+02 3.000000e+02 2.865362e-02 5.531887e-05
3.000000e+02 4.000000e+02 7.621370e-03 1.564720e-05
4.000000e+02 5.000000e+02 2.172300e-03 4.154170e-06
5.000000e+02 6.000000e+02 7.464160e-04 1.635940e-06
6.000000e+02 8.000000e+02 2.080020e-04 4.144560e-07
8.000000e+02 1.000000e+03 4.260490e-05 1.067975e-07
1.000000e+03 1.500000e+03 5.805760e-06 1.484442e-08
1.500000e+03 2.000000e+03 3.200260e-07 1.415134e-09


==> anc/prom/PTJ_NLO_NNPDF31_HT_CC.dat <==
1.000000e+02 1.300000e+02 2.993467e-01 7.564400e-04
1.300000e+02 1.700000e+02 1.758595e-01 3.356450e-04
1.700000e+02 2.200000e+02 7.359140e-02 1.313356e-04
2.200000e+02 3.000000e+02 2.410512e-02 3.557987e-05
3.000000e+02 4.000000e+02 6.495540e-03 1.010630e-05
4.000000e+02 5.000000e+02 1.874050e-03 2.765690e-06
5.000000e+02 6.000000e+02 6.496750e-04 1.098480e-06
6.000000e+02 8.000000e+02 1.826245e-04 2.812650e-07
8.000000e+02 1.000000e+03 3.770295e-05 7.508750e-08
1.000000e+03 1.500000e+03 5.162220e-06 1.059300e-08
1.500000e+03 2.000000e+03 2.821920e-07 9.877320e-10


==> anc/prom/PTJ_NLO_NNPDF31_HT_CD.dat <==
1.000000e+02 1.300000e+02 3.398433e-01 1.013217e-03
1.300000e+02 1.700000e+02 2.007380e-01 4.472575e-04
1.700000e+02 2.200000e+02 8.371580e-02 1.757230e-04
2.200000e+02 3.000000e+02 2.723837e-02 4.776163e-05
3.000000e+02 4.000000e+02 7.279830e-03 1.366600e-05
4.000000e+02 5.000000e+02 2.085110e-03 3.658620e-06
5.000000e+02 6.000000e+02 7.190730e-04 1.440450e-06
6.000000e+02 8.000000e+02 2.011690e-04 3.632315e-07
8.000000e+02 1.000000e+03 4.136770e-05 9.360450e-08
1.000000e+03 1.500000e+03 5.651800e-06 1.290062e-08
1.500000e+03 2.000000e+03 3.107740e-07 1.199832e-09


==> anc/prom/PTJ_NLO_NNPDF31_HT_CU.dat <==
1.000000e+02 1.300000e+02 2.637357e-01 5.799000e-04
1.300000e+02 1.700000e+02 1.542148e-01 2.565100e-04
1.700000e+02 2.200000e+02 6.461520e-02 1.004802e-04
2.200000e+02 3.000000e+02 2.123000e-02 2.742525e-05
3.000000e+02 4.000000e+02 5.744340e-03 7.866080e-06
4.000000e+02 5.000000e+02 1.662180e-03 2.282070e-06
5.000000e+02 6.000000e+02 5.773640e-04 9.390890e-07
6.000000e+02 8.000000e+02 1.625150e-04 2.484850e-07
8.000000e+02 1.000000e+03 3.354735e-05 6.987850e-08
1.000000e+03 1.500000e+03 4.587560e-06 1.009674e-08
1.500000e+03 2.000000e+03 2.485860e-07 9.239900e-10


==> anc/prom/PTJ_NLO_NNPDF31_HT_DC.dat <==
1.000000e+02 1.300000e+02 2.678953e-01 6.068533e-04
1.300000e+02 1.700000e+02 1.572837e-01 2.704675e-04
1.700000e+02 2.200000e+02 6.614900e-02 1.066580e-04
2.200000e+02 3.000000e+02 2.182062e-02 2.929300e-05
3.000000e+02 4.000000e+02 5.928190e-03 8.492610e-06
4.000000e+02 5.000000e+02 1.720730e-03 2.464860e-06
5.000000e+02 6.000000e+02 5.992530e-04 1.022060e-06
6.000000e+02 8.000000e+02 1.690785e-04 2.720620e-07
8.000000e+02 1.000000e+03 3.502725e-05 7.712450e-08
1.000000e+03 1.500000e+03 4.811880e-06 1.127342e-08
1.500000e+03 2.000000e+03 2.637640e-07 1.055664e-09


==> anc/prom/PTJ_NLO_NNPDF31_HT_DD.dat <==
1.000000e+02 1.300000e+02 3.353833e-01 9.669600e-04
1.300000e+02 1.700000e+02 1.972792e-01 4.233200e-04
1.700000e+02 2.200000e+02 8.206160e-02 1.651212e-04
2.200000e+02 3.000000e+02 2.664462e-02 4.458150e-05
3.000000e+02 4.000000e+02 7.110980e-03 1.259080e-05
4.000000e+02 5.000000e+02 2.036000e-03 3.375990e-06
5.000000e+02 6.000000e+02 7.019450e-04 1.317590e-06
6.000000e+02 8.000000e+02 1.964220e-04 3.303405e-07
8.000000e+02 1.000000e+03 4.037845e-05 8.469750e-08
1.000000e+03 1.500000e+03 5.510320e-06 1.153554e-08
1.500000e+03 2.000000e+03 3.008280e-07 1.052048e-09


==> anc/prom/PTJ_NLO_NNPDF31_HT_UC.dat <==
1.000000e+02 1.300000e+02 2.954173e-01 7.231433e-04
1.300000e+02 1.700000e+02 1.728683e-01 3.185925e-04
1.700000e+02 2.200000e+02 7.211680e-02 1.238410e-04
2.200000e+02 3.000000e+02 2.354863e-02 3.334712e-05
3.000000e+02 4.000000e+02 6.326510e-03 9.366280e-06
4.000000e+02 5.000000e+02 1.821340e-03 2.565970e-06
5.000000e+02 6.000000e+02 6.302340e-04 1.011430e-06
6.000000e+02 8.000000e+02 1.768755e-04 2.576155e-07
8.000000e+02 1.000000e+03 3.641805e-05 6.838650e-08
1.000000e+03 1.500000e+03 4.968020e-06 9.541300e-09
1.500000e+03 2.000000e+03 2.687560e-07 8.719780e-10


==> anc/prom/PTJ_NLO_NNPDF31_HT_UU.dat <==
1.000000e+02 1.300000e+02 3.041213e-01 7.936300e-04
1.300000e+02 1.700000e+02 1.794517e-01 3.552600e-04
1.700000e+02 2.200000e+02 7.536520e-02 1.399972e-04
2.200000e+02 3.000000e+02 2.477212e-02 3.819463e-05
3.000000e+02 4.000000e+02 6.696310e-03 1.098800e-05
4.000000e+02 5.000000e+02 1.935860e-03 3.007120e-06
5.000000e+02 6.000000e+02 6.721610e-04 1.205340e-06
6.000000e+02 8.000000e+02 1.891675e-04 3.106285e-07
8.000000e+02 1.000000e+03 3.913145e-05 8.355150e-08
1.000000e+03 1.500000e+03 5.372860e-06 1.194280e-08
1.500000e+03 2.000000e+03 2.964060e-07 1.139826e-09


==> anc/prom/PTJ_NNLO_NNPDF31_ET_CC.dat <==
1.000000e+02 1.300000e+02 3.160900e-01 6.905467e-03
1.300000e+02 1.700000e+02 1.952018e-01 3.315975e-03
1.700000e+02 2.200000e+02 7.921540e-02 1.525022e-03
2.200000e+02 3.000000e+02 2.574100e-02 3.558413e-04
3.000000e+02 4.000000e+02 6.919820e-03 8.286360e-05
4.000000e+02 5.000000e+02 1.923730e-03 3.201510e-05
5.000000e+02 6.000000e+02 6.684360e-04 1.089400e-05
6.000000e+02 8.000000e+02 1.840365e-04 2.736495e-06
8.000000e+02 1.000000e+03 3.738855e-05 6.127750e-07
1.000000e+03 1.500000e+03 5.021320e-06 8.547680e-08
1.500000e+03 2.000000e+03 2.756160e-07 7.625860e-09


==> anc/prom/PTJ_NNLO_NNPDF31_ET_CD.dat <==
1.000000e+02 1.300000e+02 2.905067e-01 9.981400e-03
1.300000e+02 1.700000e+02 1.835780e-01 4.872475e-03
1.700000e+02 2.200000e+02 7.254520e-02 2.316140e-03
2.200000e+02 3.000000e+02 2.385312e-02 5.335713e-04
3.000000e+02 4.000000e+02 6.478070e-03 1.210230e-04
4.000000e+02 5.000000e+02 1.787320e-03 4.665270e-05
5.000000e+02 6.000000e+02 6.297650e-04 1.572030e-05
6.000000e+02 8.000000e+02 1.725355e-04 3.915815e-06
8.000000e+02 1.000000e+03 3.505295e-05 8.645400e-07
1.000000e+03 1.500000e+03 4.686500e-06 1.191082e-07
1.500000e+03 2.000000e+03 2.630340e-07 1.062766e-08


==> anc/prom/PTJ_NNLO_NNPDF31_ET_CU.dat <==
1.000000e+02 1.300000e+02 3.178560e-01 5.131767e-03
1.300000e+02 1.700000e+02 1.936502e-01 2.443610e-03
1.700000e+02 2.200000e+02 7.948920e-02 1.092458e-03
2.200000e+02 3.000000e+02 2.582337e-02 2.543275e-04
3.000000e+02 4.000000e+02 6.937470e-03 6.094890e-05
4.000000e+02 5.000000e+02 1.942820e-03 2.329560e-05
5.000000e+02 6.000000e+02 6.727110e-04 8.133550e-06
6.000000e+02 8.000000e+02 1.858550e-04 2.050530e-06
8.000000e+02 1.000000e+03 3.782820e-05 4.706995e-07
1.000000e+03 1.500000e+03 5.097760e-06 6.663200e-08
1.500000e+03 2.000000e+03 2.776880e-07 5.948140e-09


==> anc/prom/PTJ_NNLO_NNPDF31_ET_DC.dat <==
1.000000e+02 1.300000e+02 3.184687e-01 5.372467e-03
1.300000e+02 1.700000e+02 1.943810e-01 2.573575e-03
1.700000e+02 2.200000e+02 7.971760e-02 1.164006e-03
2.200000e+02 3.000000e+02 2.591012e-02 2.738375e-04
3.000000e+02 4.000000e+02 6.959720e-03 6.594360e-05
4.000000e+02 5.000000e+02 1.946400e-03 2.525380e-05
5.000000e+02 6.000000e+02 6.743900e-04 8.968460e-06
6.000000e+02 8.000000e+02 1.860100e-04 2.253440e-06
8.000000e+02 1.000000e+03 3.786225e-05 5.254950e-07
1.000000e+03 1.500000e+03 5.096040e-06 7.498100e-08
1.500000e+03 2.000000e+03 2.793960e-07 6.839900e-09


==> anc/prom/PTJ_NNLO_NNPDF31_ET_DD.dat <==
1.000000e+02 1.300000e+02 2.933557e-01 9.534933e-03
1.300000e+02 1.700000e+02 1.854855e-01 4.626800e-03
1.700000e+02 2.200000e+02 7.385460e-02 2.166060e-03
2.200000e+02 3.000000e+02 2.432037e-02 4.928325e-04
3.000000e+02 4.000000e+02 6.616340e-03 1.112800e-04
4.000000e+02 5.000000e+02 1.832140e-03 4.289250e-05
5.000000e+02 6.000000e+02 6.437920e-04 1.411480e-05
6.000000e+02 8.000000e+02 1.768270e-04 3.542805e-06
8.000000e+02 1.000000e+03 3.591620e-05 7.685900e-07
1.000000e+03 1.500000e+03 4.817940e-06 1.049804e-07
1.500000e+03 2.000000e+03 2.689080e-07 9.163880e-09


==> anc/prom/PTJ_NNLO_NNPDF31_ET_UC.dat <==
1.000000e+02 1.300000e+02 3.171953e-01 6.601133e-03
1.300000e+02 1.700000e+02 1.956890e-01 3.153300e-03
1.700000e+02 2.200000e+02 7.962880e-02 1.431676e-03
2.200000e+02 3.000000e+02 2.588125e-02 3.305762e-04
3.000000e+02 4.000000e+02 6.963360e-03 7.664430e-05
4.000000e+02 5.000000e+02 1.939780e-03 2.957790e-05
5.000000e+02 6.000000e+02 6.734550e-04 9.874990e-06
6.000000e+02 8.000000e+02 1.857750e-04 2.493565e-06
8.000000e+02 1.000000e+03 3.774785e-05 5.496050e-07
1.000000e+03 1.500000e+03 5.079660e-06 7.606520e-08
1.500000e+03 2.000000e+03 2.775540e-07 6.649080e-09


==> anc/prom/PTJ_NNLO_NNPDF31_ET_UU.dat <==
1.000000e+02 1.300000e+02 3.160670e-01 7.237167e-03
1.300000e+02 1.700000e+02 1.953200e-01 3.499525e-03
1.700000e+02 2.200000e+02 7.900000e-02 1.631364e-03
2.200000e+02 3.000000e+02 2.564050e-02 3.854775e-04
3.000000e+02 4.000000e+02 6.878370e-03 9.019640e-05
4.000000e+02 5.000000e+02 1.906330e-03 3.487610e-05
5.000000e+02 6.000000e+02 6.626890e-04 1.213110e-05
6.000000e+02 8.000000e+02 1.819290e-04 3.029080e-06
8.000000e+02 1.000000e+03 3.692870e-05 6.904500e-07
1.000000e+03 1.500000e+03 4.944460e-06 9.715560e-08
1.500000e+03 2.000000e+03 2.725200e-07 8.863020e-09


==> anc/prom/PTJ_NNLO_NNPDF31_HT_CC.dat <==
1.000000e+02 1.300000e+02 3.178727e-01 4.869967e-03
1.300000e+02 1.700000e+02 1.924540e-01 2.251575e-03
1.700000e+02 2.200000e+02 7.909300e-02 9.966640e-04
2.200000e+02 3.000000e+02 2.574025e-02 2.361050e-04
3.000000e+02 4.000000e+02 6.919950e-03 5.791160e-05
4.000000e+02 5.000000e+02 1.941590e-03 2.264170e-05
5.000000e+02 6.000000e+02 6.718940e-04 7.947590e-06
6.000000e+02 8.000000e+02 1.857695e-04 2.009920e-06
8.000000e+02 1.000000e+03 3.783025e-05 4.635715e-07
1.000000e+03 1.500000e+03 5.098180e-06 6.612560e-08
1.500000e+03 2.000000e+03 2.776780e-07 5.913120e-09


==> anc/prom/PTJ_NNLO_NNPDF31_HT_CD.dat <==
1.000000e+02 1.300000e+02 3.191247e-01 6.462267e-03
1.300000e+02 1.700000e+02 1.959588e-01 2.996625e-03
1.700000e+02 2.200000e+02 7.983000e-02 1.360080e-03
2.200000e+02 3.000000e+02 2.591463e-02 3.248625e-04
3.000000e+02 4.000000e+02 6.955550e-03 7.770340e-05
4.000000e+02 5.000000e+02 1.936450e-03 3.094960e-05
5.000000e+02 6.000000e+02 6.710330e-04 1.057990e-05
6.000000e+02 8.000000e+02 1.848670e-04 2.667180e-06
8.000000e+02 1.000000e+03 3.754200e-05 6.001200e-07
1.000000e+03 1.500000e+03 5.037980e-06 8.457180e-08
1.500000e+03 2.000000e+03 2.762380e-07 7.565980e-09


==> anc/prom/PTJ_NNLO_NNPDF31_HT_CU.dat <==
1.000000e+02 1.300000e+02 3.066223e-01 3.907967e-03
1.300000e+02 1.700000e+02 1.837652e-01 1.799573e-03
1.700000e+02 2.200000e+02 7.569960e-02 7.796860e-04
2.200000e+02 3.000000e+02 2.474388e-02 1.833525e-04
3.000000e+02 4.000000e+02 6.665600e-03 4.618440e-05
4.000000e+02 5.000000e+02 1.880400e-03 1.771700e-05
5.000000e+02 6.000000e+02 6.517160e-04 6.531380e-06
6.000000e+02 8.000000e+02 1.806890e-04 1.667140e-06
8.000000e+02 1.000000e+03 3.674300e-05 4.058795e-07
1.000000e+03 1.500000e+03 4.968140e-06 5.881260e-08
1.500000e+03 2.000000e+03 2.705540e-07 5.317380e-09


==> anc/prom/PTJ_NNLO_NNPDF31_HT_DC.dat <==
1.000000e+02 1.300000e+02 3.077647e-01 4.082133e-03
1.300000e+02 1.700000e+02 1.849138e-01 1.888875e-03
1.700000e+02 2.200000e+02 7.618760e-02 8.265720e-04
2.200000e+02 3.000000e+02 2.494287e-02 1.960250e-04
3.000000e+02 4.000000e+02 6.727090e-03 4.963990e-05
4.000000e+02 5.000000e+02 1.897370e-03 1.910310e-05
5.000000e+02 6.000000e+02 6.584790e-04 7.133970e-06
6.000000e+02 8.000000e+02 1.824520e-04 1.819490e-06
8.000000e+02 1.000000e+03 3.712890e-05 4.490725e-07
1.000000e+03 1.500000e+03 5.021480e-06 6.559580e-08
1.500000e+03 2.000000e+03 2.760960e-07 6.063360e-09


==> anc/prom/PTJ_NNLO_NNPDF31_HT_DD.dat <==
1.000000e+02 1.300000e+02 3.199853e-01 6.180467e-03
1.300000e+02 1.700000e+02 1.962065e-01 2.851075e-03
1.700000e+02 2.200000e+02 8.010660e-02 1.278240e-03
2.200000e+02 3.000000e+02 2.600500e-02 3.023175e-04
3.000000e+02 4.000000e+02 6.986530e-03 7.195390e-05
4.000000e+02 5.000000e+02 1.948850e-03 2.862610e-05
5.000000e+02 6.000000e+02 6.750660e-04 9.594950e-06
6.000000e+02 8.000000e+02 1.863470e-04 2.432500e-06
8.000000e+02 1.000000e+03 3.785545e-05 5.386050e-07
1.000000e+03 1.500000e+03 5.090980e-06 7.528520e-08
1.500000e+03 2.000000e+03 2.779420e-07 6.598080e-09


==> anc/prom/PTJ_NNLO_NNPDF31_HT_UC.dat <==
1.000000e+02 1.300000e+02 3.178163e-01 4.663100e-03
1.300000e+02 1.700000e+02 1.920313e-01 2.146198e-03
1.700000e+02 2.200000e+02 7.896680e-02 9.400860e-04
2.200000e+02 3.000000e+02 2.567575e-02 2.208113e-04
3.000000e+02 4.000000e+02 6.900150e-03 5.389940e-05
4.000000e+02 5.000000e+02 1.937320e-03 2.102660e-05
5.000000e+02 6.000000e+02 6.698790e-04 7.267990e-06
6.000000e+02 8.000000e+02 1.854010e-04 1.843675e-06
8.000000e+02 1.000000e+03 3.773475e-05 4.192690e-07
1.000000e+03 1.500000e+03 5.088240e-06 5.937000e-08
1.500000e+03 2.000000e+03 2.752800e-07 5.205500e-09


==> anc/prom/PTJ_NNLO_NNPDF31_HT_UU.dat <==
1.000000e+02 1.300000e+02 3.185970e-01 5.095533e-03
1.300000e+02 1.700000e+02 1.932950e-01 2.369527e-03
1.700000e+02 2.200000e+02 7.938380e-02 1.060612e-03
2.200000e+02 3.000000e+02 2.585462e-02 2.537862e-04
3.000000e+02 4.000000e+02 6.949960e-03 6.258660e-05
4.000000e+02 5.000000e+02 1.947560e-03 2.451850e-05
5.000000e+02 6.000000e+02 6.742920e-04 8.758000e-06
6.000000e+02 8.000000e+02 1.861175e-04 2.207100e-06
8.000000e+02 1.000000e+03 3.790080e-05 5.172350e-07
1.000000e+03 1.500000e+03 5.101000e-06 7.438640e-08
1.500000e+03 2.000000e+03 2.795940e-07 6.798440e-09


==> anc/prom/YJ_LO_NNPDF31_ET_CC.dat <==
0.000000e+00 2.500000e-01 8.848960e+00 4.585600e-03
2.500000e-01 5.000000e-01 8.718120e+00 4.684320e-03
5.000000e-01 7.500000e-01 8.434280e+00 4.865560e-03
7.500000e-01 1.000000e+00 8.012280e+00 5.083760e-03
1.000000e+00 1.250000e+00 7.434800e+00 5.276760e-03
1.250000e+00 1.500000e+00 6.728920e+00 5.475920e-03
1.500000e+00 1.750000e+00 5.905160e+00 5.576040e-03
1.750000e+00 2.000000e+00 4.989680e+00 5.443480e-03
2.000000e+00 2.250000e+00 4.024440e+00 5.227520e-03
2.250000e+00 2.500000e+00 3.107264e+00 4.895640e-03


==> anc/prom/YJ_LO_NNPDF31_ET_CD.dat <==
0.000000e+00 2.500000e-01 1.102060e+01 5.703120e-03
2.500000e-01 5.000000e-01 1.086036e+01 5.835280e-03
5.000000e-01 7.500000e-01 1.051244e+01 6.078440e-03
7.500000e-01 1.000000e+00 9.994320e+00 6.370760e-03
1.000000e+00 1.250000e+00 9.285280e+00 6.638080e-03
1.250000e+00 1.500000e+00 8.417000e+00 6.917120e-03
1.500000e+00 1.750000e+00 7.402560e+00 7.082200e-03
1.750000e+00 2.000000e+00 6.272080e+00 6.946560e-03
2.000000e+00 2.250000e+00 5.076280e+00 6.710920e-03
2.250000e+00 2.500000e+00 3.935844e+00 6.330360e-03


==> anc/prom/YJ_LO_NNPDF31_ET_CU.dat <==
0.000000e+00 2.500000e-01 7.206800e+00 3.740628e-03
2.500000e-01 5.000000e-01 7.098720e+00 3.816044e-03
5.000000e-01 7.500000e-01 6.864320e+00 3.953936e-03
7.500000e-01 1.000000e+00 6.516320e+00 4.120520e-03
1.000000e+00 1.250000e+00 6.040200e+00 4.262960e-03
1.250000e+00 1.500000e+00 5.459120e+00 4.408240e-03
1.500000e+00 1.750000e+00 4.781680e+00 4.467880e-03
1.750000e+00 2.000000e+00 4.030680e+00 4.344240e-03
2.000000e+00 2.250000e+00 3.241116e+00 4.150600e-03
2.250000e+00 2.500000e+00 2.493252e+00 3.863872e-03


==> anc/prom/YJ_LO_NNPDF31_ET_DC.dat <==
0.000000e+00 2.500000e-01 7.488080e+00 3.861824e-03
2.500000e-01 5.000000e-01 7.377160e+00 3.944716e-03
5.000000e-01 7.500000e-01 7.136720e+00 4.096720e-03
7.500000e-01 1.000000e+00 6.779120e+00 4.279960e-03
1.000000e+00 1.250000e+00 6.289960e+00 4.442200e-03
1.250000e+00 1.500000e+00 5.692000e+00 4.609120e-03
1.500000e+00 1.750000e+00 4.994240e+00 4.692680e-03
1.750000e+00 2.000000e+00 4.219080e+00 4.581040e-03
2.000000e+00 2.250000e+00 3.401944e+00 4.398520e-03
2.250000e+00 2.500000e+00 2.625792e+00 4.118080e-03


==> anc/prom/YJ_LO_NNPDF31_ET_DD.dat <==
0.000000e+00 2.500000e-01 1.061848e+01 5.534040e-03
2.500000e-01 5.000000e-01 1.046180e+01 5.653640e-03
5.000000e-01 7.500000e-01 1.012172e+01 5.873360e-03
7.500000e-01 1.000000e+00 9.616040e+00 6.137600e-03
1.000000e+00 1.250000e+00 8.923920e+00 6.371040e-03
1.250000e+00 1.500000e+00 8.078000e+00 6.612680e-03
1.500000e+00 1.750000e+00 7.090600e+00 6.734840e-03
1.750000e+00 2.000000e+00 5.992920e+00 6.574960e-03
2.000000e+00 2.250000e+00 4.835200e+00 6.315400e-03
2.250000e+00 2.500000e+00 3.734652e+00 5.916440e-03


==> anc/prom/YJ_LO_NNPDF31_ET_UC.dat <==
0.000000e+00 2.500000e-01 8.517400e+00 4.441920e-03
2.500000e-01 5.000000e-01 8.389880e+00 4.531760e-03
5.000000e-01 7.500000e-01 8.113200e+00 4.696200e-03
7.500000e-01 1.000000e+00 7.702440e+00 4.894560e-03
1.000000e+00 1.250000e+00 7.140280e+00 5.064080e-03
1.250000e+00 1.500000e+00 6.454280e+00 5.237440e-03
1.500000e+00 1.750000e+00 5.654320e+00 5.309080e-03
1.750000e+00 2.000000e+00 4.767360e+00 5.162320e-03
2.000000e+00 2.250000e+00 3.834520e+00 4.933040e-03
2.250000e+00 2.500000e+00 2.950664e+00 4.593480e-03


==> anc/prom/YJ_LO_NNPDF31_ET_UU.dat <==
0.000000e+00 2.500000e-01 9.185360e+00 4.726080e-03
2.500000e-01 5.000000e-01 9.051480e+00 4.835200e-03
5.000000e-01 7.500000e-01 8.761080e+00 5.035760e-03
7.500000e-01 1.000000e+00 8.328600e+00 5.277240e-03
1.000000e+00 1.250000e+00 7.736880e+00 5.498280e-03
1.250000e+00 1.500000e+00 7.012200e+00 5.728360e-03
1.500000e+00 1.750000e+00 6.165760e+00 5.863920e-03
1.750000e+00 2.000000e+00 5.222760e+00 5.751440e-03
2.000000e+00 2.250000e+00 4.225600e+00 5.555160e-03
2.250000e+00 2.500000e+00 3.275016e+00 5.238200e-03


==> anc/prom/YJ_LO_NNPDF31_HT_CC.dat <==
0.000000e+00 2.500000e-01 6.967920e+00 3.585476e-03
2.500000e-01 5.000000e-01 6.862720e+00 3.654652e-03
5.000000e-01 7.500000e-01 6.635200e+00 3.781636e-03
7.500000e-01 1.000000e+00 6.297360e+00 3.935472e-03
1.000000e+00 1.250000e+00 5.835240e+00 4.066720e-03
1.250000e+00 1.500000e+00 5.271320e+00 4.199080e-03
1.500000e+00 1.750000e+00 4.613880e+00 4.246960e-03
1.750000e+00 2.000000e+00 3.886152e+00 4.128280e-03
2.000000e+00 2.250000e+00 3.121052e+00 3.935844e-03
2.250000e+00 2.500000e+00 2.398056e+00 3.657408e-03


==> anc/prom/YJ_LO_NNPDF31_HT_CD.dat <==
0.000000e+00 2.500000e-01 8.536800e+00 4.382240e-03
2.500000e-01 5.000000e-01 8.409680e+00 4.472320e-03
5.000000e-01 7.500000e-01 8.134560e+00 4.638400e-03
7.500000e-01 1.000000e+00 7.725520e+00 4.838800e-03
1.000000e+00 1.250000e+00 7.166040e+00 5.015720e-03
1.250000e+00 1.500000e+00 6.482160e+00 5.196400e-03
1.500000e+00 1.750000e+00 5.684080e+00 5.278960e-03
1.750000e+00 2.000000e+00 4.798680e+00 5.151680e-03
2.000000e+00 2.250000e+00 3.865156e+00 4.935200e-03
2.250000e+00 2.500000e+00 2.980364e+00 4.612280e-03


==> anc/prom/YJ_LO_NNPDF31_HT_CU.dat <==
0.000000e+00 2.500000e-01 5.758120e+00 2.970284e-03
2.500000e-01 5.000000e-01 5.670160e+00 3.024372e-03
5.000000e-01 7.500000e-01 5.479880e+00 3.123184e-03
7.500000e-01 1.000000e+00 5.197800e+00 3.243480e-03
1.000000e+00 1.250000e+00 4.811920e+00 3.342676e-03
1.250000e+00 1.500000e+00 4.341640e+00 3.441364e-03
1.500000e+00 1.750000e+00 3.793960e+00 3.467232e-03
1.750000e+00 2.000000e+00 3.188940e+00 3.358896e-03
2.000000e+00 2.250000e+00 2.554460e+00 3.188884e-03
2.250000e+00 2.500000e+00 1.956496e+00 2.949016e-03


==> anc/prom/YJ_LO_NNPDF31_HT_DC.dat <==
0.000000e+00 2.500000e-01 5.985120e+00 3.069352e-03
2.500000e-01 5.000000e-01 5.894680e+00 3.128516e-03
5.000000e-01 7.500000e-01 5.699040e+00 3.237000e-03
7.500000e-01 1.000000e+00 5.408600e+00 3.368536e-03
1.000000e+00 1.250000e+00 5.011360e+00 3.480816e-03
1.250000e+00 1.500000e+00 4.526560e+00 3.593788e-03
1.500000e+00 1.750000e+00 3.961512e+00 3.634552e-03
1.750000e+00 2.000000e+00 3.336144e+00 3.532768e-03
2.000000e+00 2.250000e+00 2.678816e+00 3.367808e-03
2.250000e+00 2.500000e+00 2.057788e+00 3.128968e-03


==> anc/prom/YJ_LO_NNPDF31_HT_DD.dat <==
0.000000e+00 2.500000e-01 8.214600e+00 4.243760e-03
2.500000e-01 5.000000e-01 8.090800e+00 4.325720e-03
5.000000e-01 7.500000e-01 7.822800e+00 4.476360e-03
7.500000e-01 1.000000e+00 7.424960e+00 4.658680e-03
1.000000e+00 1.250000e+00 6.880640e+00 4.814200e-03
1.250000e+00 1.500000e+00 6.216400e+00 4.971360e-03
1.500000e+00 1.750000e+00 5.441920e+00 5.028400e-03
1.750000e+00 2.000000e+00 4.584440e+00 4.888240e-03
2.000000e+00 2.250000e+00 3.682704e+00 4.660800e-03
2.250000e+00 2.500000e+00 2.830364e+00 4.332040e-03


==> anc/prom/YJ_LO_NNPDF31_HT_UC.dat <==
0.000000e+00 2.500000e-01 6.704080e+00 3.469876e-03
2.500000e-01 5.000000e-01 6.601760e+00 3.533124e-03
5.000000e-01 7.500000e-01 6.380440e+00 3.648792e-03
7.500000e-01 1.000000e+00 6.052280e+00 3.789496e-03
1.000000e+00 1.250000e+00 5.603400e+00 3.905476e-03
1.250000e+00 1.500000e+00 5.056280e+00 4.021120e-03
1.500000e+00 1.750000e+00 4.419000e+00 4.051560e-03
1.750000e+00 2.000000e+00 3.714900e+00 3.925220e-03
2.000000e+00 2.250000e+00 2.976340e+00 3.726840e-03
2.250000e+00 2.500000e+00 2.280144e+00 3.447120e-03


==> anc/prom/YJ_LO_NNPDF31_HT_UU.dat <==
0.000000e+00 2.500000e-01 7.241840e+00 3.702676e-03
2.500000e-01 5.000000e-01 7.133840e+00 3.778716e-03
5.000000e-01 7.500000e-01 6.900240e+00 3.918708e-03
7.500000e-01 1.000000e+00 6.552840e+00 4.087840e-03
1.000000e+00 1.250000e+00 6.077800e+00 4.237160e-03
1.250000e+00 1.500000e+00 5.497120e+00 4.389360e-03
1.500000e+00 1.750000e+00 4.819600e+00 4.458760e-03
1.750000e+00 2.000000e+00 4.068080e+00 4.350920e-03
2.000000e+00 2.250000e+00 3.275932e+00 4.167680e-03
2.250000e+00 2.500000e+00 2.525328e+00 3.894084e-03


==> anc/prom/YJ_NLO_NNPDF31_ET_CC.dat <==
0.000000e+00 2.500000e-01 1.469744e+01 3.917212e-02
2.500000e-01 5.000000e-01 1.440564e+01 4.073080e-02
5.000000e-01 7.500000e-01 1.387116e+01 4.545360e-02
7.500000e-01 1.000000e+00 1.291676e+01 4.532480e-02
1.000000e+00 1.250000e+00 1.187940e+01 4.437800e-02
1.250000e+00 1.500000e+00 1.052212e+01 3.955496e-02
1.500000e+00 1.750000e+00 8.994040e+00 4.416480e-02
1.750000e+00 2.000000e+00 7.458920e+00 4.404120e-02
2.000000e+00 2.250000e+00 5.929600e+00 4.762160e-02
2.250000e+00 2.500000e+00 4.542800e+00 4.790920e-02


==> anc/prom/YJ_NLO_NNPDF31_ET_CD.dat <==
0.000000e+00 2.500000e-01 1.670768e+01 5.365840e-02
2.500000e-01 5.000000e-01 1.637208e+01 5.595720e-02
5.000000e-01 7.500000e-01 1.576140e+01 6.264400e-02
7.500000e-01 1.000000e+00 1.463776e+01 6.286120e-02
1.000000e+00 1.250000e+00 1.345532e+01 6.127880e-02
1.250000e+00 1.500000e+00 1.189128e+01 5.352680e-02
1.500000e+00 1.750000e+00 1.012164e+01 6.077280e-02
1.750000e+00 2.000000e+00 8.403840e+00 6.066400e-02
2.000000e+00 2.250000e+00 6.681440e+00 6.720640e-02
2.250000e+00 2.500000e+00 5.140040e+00 6.782120e-02


==> anc/prom/YJ_NLO_NNPDF31_ET_CU.dat <==
0.000000e+00 2.500000e-01 1.290528e+01 2.920140e-02
2.500000e-01 5.000000e-01 1.265144e+01 3.031608e-02
5.000000e-01 7.500000e-01 1.218184e+01 3.374352e-02
7.500000e-01 1.000000e+00 1.136312e+01 3.350152e-02
1.000000e+00 1.250000e+00 1.045060e+01 3.293864e-02
1.250000e+00 1.500000e+00 9.266720e+00 2.991916e-02
1.500000e+00 1.750000e+00 7.937640e+00 3.309200e-02
1.750000e+00 2.000000e+00 6.579880e+00 3.302320e-02
2.000000e+00 2.250000e+00 5.224840e+00 3.506432e-02
2.250000e+00 2.500000e+00 3.988564e+00 3.525008e-02


==> anc/prom/YJ_NLO_NNPDF31_ET_DC.dat <==
0.000000e+00 2.500000e-01 1.314768e+01 3.041460e-02
2.500000e-01 5.000000e-01 1.289416e+01 3.166132e-02
5.000000e-01 7.500000e-01 1.241724e+01 3.529672e-02
7.500000e-01 1.000000e+00 1.158756e+01 3.528940e-02
1.000000e+00 1.250000e+00 1.066164e+01 3.470580e-02
1.250000e+00 1.500000e+00 9.461720e+00 3.144860e-02
1.500000e+00 1.750000e+00 8.108280e+00 3.509168e-02
1.750000e+00 2.000000e+00 6.726280e+00 3.501400e-02
2.000000e+00 2.250000e+00 5.351400e+00 3.758496e-02
2.250000e+00 2.500000e+00 4.097440e+00 3.791444e-02


==> anc/prom/YJ_NLO_NNPDF31_ET_DD.dat <==
0.000000e+00 2.500000e-01 1.643464e+01 5.164520e-02
2.500000e-01 5.000000e-01 1.609432e+01 5.363760e-02
5.000000e-01 7.500000e-01 1.549368e+01 5.993800e-02
7.500000e-01 1.000000e+00 1.438328e+01 5.962160e-02
1.000000e+00 1.250000e+00 1.321712e+01 5.814040e-02
1.250000e+00 1.500000e+00 1.167252e+01 5.096160e-02
1.500000e+00 1.750000e+00 9.936000e+00 5.717640e-02
1.750000e+00 2.000000e+00 8.245680e+00 5.715680e-02
2.000000e+00 2.250000e+00 6.542960e+00 6.243000e-02
2.250000e+00 2.500000e+00 5.019720e+00 6.283120e-02


==> anc/prom/YJ_NLO_NNPDF31_ET_UC.dat <==
0.000000e+00 2.500000e-01 1.447048e+01 3.766776e-02
2.500000e-01 5.000000e-01 1.417660e+01 3.905312e-02
5.000000e-01 7.500000e-01 1.364972e+01 4.350160e-02
7.500000e-01 1.000000e+00 1.270656e+01 4.308120e-02
1.000000e+00 1.250000e+00 1.168224e+01 4.217160e-02
1.250000e+00 1.500000e+00 1.034048e+01 3.770956e-02
1.500000e+00 1.750000e+00 8.837320e+00 4.170440e-02
1.750000e+00 2.000000e+00 7.325320e+00 4.162120e-02
2.000000e+00 2.250000e+00 5.813160e+00 4.446000e-02
2.250000e+00 2.500000e+00 4.441440e+00 4.458440e-02


==> anc/prom/YJ_NLO_NNPDF31_ET_UU.dat <==
0.000000e+00 2.500000e-01 1.498836e+01 4.076560e-02
2.500000e-01 5.000000e-01 1.469840e+01 4.255000e-02
5.000000e-01 7.500000e-01 1.415468e+01 4.756080e-02
7.500000e-01 1.000000e+00 1.318804e+01 4.784760e-02
1.000000e+00 1.250000e+00 1.213480e+01 4.683800e-02
1.250000e+00 1.500000e+00 1.075828e+01 4.165080e-02
1.500000e+00 1.750000e+00 9.199800e+00 4.702080e-02
1.750000e+00 2.000000e+00 7.635400e+00 4.685200e-02
2.000000e+00 2.250000e+00 6.082720e+00 5.130560e-02
2.250000e+00 2.500000e+00 4.675440e+00 5.177000e-02


==> anc/prom/YJ_NLO_NNPDF31_HT_CC.dat <==
0.000000e+00 2.500000e-01 1.259224e+01 2.749656e-02
2.500000e-01 5.000000e-01 1.234140e+01 2.858388e-02
5.000000e-01 7.500000e-01 1.188520e+01 3.205244e-02
7.500000e-01 1.000000e+00 1.109076e+01 3.142588e-02
1.000000e+00 1.250000e+00 1.019508e+01 3.091780e-02
1.250000e+00 1.500000e+00 9.040880e+00 2.804696e-02
1.500000e+00 1.750000e+00 7.744880e+00 3.094860e-02
1.750000e+00 2.000000e+00 6.419160e+00 3.108944e-02
2.000000e+00 2.250000e+00 5.093440e+00 3.278236e-02
2.250000e+00 2.500000e+00 3.882880e+00 3.296652e-02


==> anc/prom/YJ_NLO_NNPDF31_HT_CD.dat <==
0.000000e+00 2.500000e-01 1.433060e+01 3.678704e-02
2.500000e-01 5.000000e-01 1.404188e+01 3.829152e-02
5.000000e-01 7.500000e-01 1.352496e+01 4.311440e-02
7.500000e-01 1.000000e+00 1.260104e+01 4.242360e-02
1.000000e+00 1.250000e+00 1.158360e+01 4.160960e-02
1.250000e+00 1.500000e+00 1.026268e+01 3.710448e-02
1.500000e+00 1.750000e+00 8.775320e+00 4.126160e-02
1.750000e+00 2.000000e+00 7.275560e+00 4.145000e-02
2.000000e+00 2.250000e+00 5.781160e+00 4.438760e-02
2.250000e+00 2.500000e+00 4.421600e+00 4.464360e-02


==> anc/prom/YJ_NLO_NNPDF31_HT_CU.dat <==
0.000000e+00 2.500000e-01 1.106860e+01 2.147936e-02
2.500000e-01 5.000000e-01 1.084984e+01 2.222560e-02
5.000000e-01 7.500000e-01 1.044640e+01 2.467516e-02
7.500000e-01 1.000000e+00 9.758200e+00 2.406064e-02
1.000000e+00 1.250000e+00 8.968080e+00 2.363672e-02
1.250000e+00 1.500000e+00 7.955280e+00 2.161596e-02
1.500000e+00 1.750000e+00 6.820320e+00 2.357608e-02
1.750000e+00 2.000000e+00 5.652720e+00 2.363204e-02
2.000000e+00 2.250000e+00 4.476480e+00 2.459100e-02
2.250000e+00 2.500000e+00 3.403508e+00 2.469244e-02


==> anc/prom/YJ_NLO_NNPDF31_HT_DC.dat <==
0.000000e+00 2.500000e-01 1.127420e+01 2.235696e-02
2.500000e-01 5.000000e-01 1.105468e+01 2.316548e-02
5.000000e-01 7.500000e-01 1.064528e+01 2.577132e-02
7.500000e-01 1.000000e+00 9.947200e+00 2.525968e-02
1.000000e+00 1.250000e+00 9.145080e+00 2.483212e-02
1.250000e+00 1.500000e+00 8.118320e+00 2.263812e-02
1.500000e+00 1.750000e+00 6.963200e+00 2.486420e-02
1.750000e+00 2.000000e+00 5.775560e+00 2.493760e-02
2.000000e+00 2.250000e+00 4.581840e+00 2.619164e-02
2.250000e+00 2.500000e+00 3.492644e+00 2.639628e-02


==> anc/prom/YJ_NLO_NNPDF31_HT_DD.dat <==
0.000000e+00 2.500000e-01 1.411188e+01 3.536664e-02
2.500000e-01 5.000000e-01 1.382172e+01 3.673764e-02
5.000000e-01 7.500000e-01 1.331168e+01 4.126080e-02
7.500000e-01 1.000000e+00 1.239860e+01 4.033720e-02
1.000000e+00 1.250000e+00 1.139368e+01 3.953720e-02
1.250000e+00 1.500000e+00 1.008792e+01 3.538500e-02
1.500000e+00 1.750000e+00 8.624240e+00 3.899932e-02
1.750000e+00 2.000000e+00 7.146680e+00 3.919292e-02
2.000000e+00 2.250000e+00 5.669080e+00 4.149440e-02
2.250000e+00 2.500000e+00 4.324360e+00 4.159520e-02


==> anc/prom/YJ_NLO_NNPDF31_HT_UC.dat <==
0.000000e+00 2.500000e-01 1.239596e+01 2.644104e-02
2.500000e-01 5.000000e-01 1.214488e+01 2.744696e-02
5.000000e-01 7.500000e-01 1.169468e+01 3.070592e-02
7.500000e-01 1.000000e+00 1.091024e+01 2.995100e-02
1.000000e+00 1.250000e+00 1.002600e+01 2.944444e-02
1.250000e+00 1.500000e+00 8.885240e+00 2.680328e-02
1.500000e+00 1.750000e+00 7.609440e+00 2.935812e-02
1.750000e+00 2.000000e+00 6.303320e+00 2.948888e-02
2.000000e+00 2.250000e+00 4.993400e+00 3.078740e-02
2.250000e+00 2.500000e+00 3.797200e+00 3.084700e-02


==> anc/prom/YJ_NLO_NNPDF31_HT_UU.dat <==
0.000000e+00 2.500000e-01 1.282668e+01 2.864436e-02
2.500000e-01 5.000000e-01 1.257580e+01 2.983408e-02
5.000000e-01 7.500000e-01 1.211264e+01 3.352760e-02
7.500000e-01 1.000000e+00 1.130756e+01 3.309100e-02
1.000000e+00 1.250000e+00 1.039872e+01 3.257600e-02
1.250000e+00 1.500000e+00 9.228800e+00 2.946444e-02
1.500000e+00 1.750000e+00 7.909440e+00 3.278456e-02
1.750000e+00 2.000000e+00 6.560440e+00 3.293780e-02
2.000000e+00 2.250000e+00 5.215240e+00 3.509192e-02
2.250000e+00 2.500000e+00 3.987260e+00 3.541256e-02


==> anc/prom/YJ_NNLO_NNPDF31_ET_CC.dat <==
0.000000e+00 2.500000e-01 1.399124e+01 2.877420e-01
2.500000e-01 5.000000e-01 1.351856e+01 2.925268e-01
5.000000e-01 7.500000e-01 1.252548e+01 2.775128e-01
7.500000e-01 1.000000e+00 1.193084e+01 2.893100e-01
1.000000e+00 1.250000e+00 1.107988e+01 3.872780e-01
1.250000e+00 1.500000e+00 9.206040e+00 2.554780e-01
1.500000e+00 1.750000e+00 8.454000e+00 3.291048e-01
1.750000e+00 2.000000e+00 6.691920e+00 2.905680e-01
2.000000e+00 2.250000e+00 5.523200e+00 2.401332e-01
2.250000e+00 2.500000e+00 4.314640e+00 2.261892e-01


==> anc/prom/YJ_NNLO_NNPDF31_ET_CD.dat <==
0.000000e+00 2.500000e-01 1.315740e+01 4.056200e-01
2.500000e-01 5.000000e-01 1.247644e+01 4.169480e-01
5.000000e-01 7.500000e-01 1.141468e+01 4.074200e-01
7.500000e-01 1.000000e+00 1.103832e+01 4.284840e-01
1.000000e+00 1.250000e+00 1.040288e+01 5.896080e-01
1.250000e+00 1.500000e+00 8.252080e+00 3.766892e-01
1.500000e+00 1.750000e+00 7.935960e+00 4.775120e-01
1.750000e+00 2.000000e+00 6.082880e+00 4.114200e-01
2.000000e+00 2.250000e+00 5.269360e+00 3.497564e-01
2.250000e+00 2.500000e+00 4.079360e+00 3.388824e-01


==> anc/prom/YJ_NNLO_NNPDF31_ET_CU.dat <==
0.000000e+00 2.500000e-01 1.390200e+01 2.192836e-01
2.500000e-01 5.000000e-01 1.356504e+01 2.207468e-01
5.000000e-01 7.500000e-01 1.263208e+01 2.018412e-01
7.500000e-01 1.000000e+00 1.194576e+01 2.097768e-01
1.000000e+00 1.250000e+00 1.107332e+01 2.704332e-01
1.250000e+00 1.500000e+00 9.329720e+00 1.893608e-01
1.500000e+00 1.750000e+00 8.377480e+00 2.451064e-01
1.750000e+00 2.000000e+00 6.792480e+00 2.290080e-01
2.000000e+00 2.250000e+00 5.443040e+00 1.769960e-01
2.250000e+00 2.500000e+00 4.238160e+00 1.665528e-01


==> anc/prom/YJ_NNLO_NNPDF31_ET_DC.dat <==
0.000000e+00 2.500000e-01 1.395040e+01 2.273440e-01
2.500000e-01 5.000000e-01 1.362300e+01 2.285696e-01
5.000000e-01 7.500000e-01 1.264072e+01 2.101276e-01
7.500000e-01 1.000000e+00 1.198184e+01 2.192748e-01
1.000000e+00 1.250000e+00 1.110348e+01 2.860312e-01
1.250000e+00 1.500000e+00 9.330520e+00 1.993904e-01
1.500000e+00 1.750000e+00 8.402920e+00 2.598108e-01
1.750000e+00 2.000000e+00 6.816000e+00 2.429168e-01
2.000000e+00 2.250000e+00 5.476960e+00 1.884656e-01
2.250000e+00 2.500000e+00 4.248200e+00 1.784760e-01


==> anc/prom/YJ_NNLO_NNPDF31_ET_DD.dat <==
0.000000e+00 2.500000e-01 1.326948e+01 3.916344e-01
2.500000e-01 5.000000e-01 1.257836e+01 4.031360e-01
5.000000e-01 7.500000e-01 1.159800e+01 3.921444e-01
7.500000e-01 1.000000e+00 1.116772e+01 4.102800e-01
1.000000e+00 1.250000e+00 1.052732e+01 5.562680e-01
1.250000e+00 1.500000e+00 8.431960e+00 3.579636e-01
1.500000e+00 1.750000e+00 8.038640e+00 4.513160e-01
1.750000e+00 2.000000e+00 6.174080e+00 3.867472e-01
2.000000e+00 2.250000e+00 5.300480e+00 3.275220e-01
2.250000e+00 2.500000e+00 4.164600e+00 3.158260e-01


==> anc/prom/YJ_NNLO_NNPDF31_ET_UC.dat <==
0.000000e+00 2.500000e-01 1.402184e+01 2.775848e-01
2.500000e-01 5.000000e-01 1.353916e+01 2.825948e-01
5.000000e-01 7.500000e-01 1.260492e+01 2.668812e-01
7.500000e-01 1.000000e+00 1.197168e+01 2.770640e-01
1.000000e+00 1.250000e+00 1.112176e+01 3.660060e-01
1.250000e+00 1.500000e+00 9.281680e+00 2.433628e-01
1.500000e+00 1.750000e+00 8.484320e+00 3.111704e-01
1.750000e+00 2.000000e+00 6.718320e+00 2.740740e-01
2.000000e+00 2.250000e+00 5.519440e+00 2.257276e-01
2.250000e+00 2.500000e+00 4.338640e+00 2.119380e-01


==> anc/prom/YJ_NNLO_NNPDF31_ET_UU.dat <==
0.000000e+00 2.500000e-01 1.400612e+01 2.981260e-01
2.500000e-01 5.000000e-01 1.354440e+01 3.025344e-01
5.000000e-01 7.500000e-01 1.248168e+01 2.887036e-01
7.500000e-01 1.000000e+00 1.192804e+01 3.024684e-01
1.000000e+00 1.250000e+00 1.106760e+01 4.104720e-01
1.250000e+00 1.500000e+00 9.155400e+00 2.700104e-01
1.500000e+00 1.750000e+00 8.444880e+00 3.490040e-01
1.750000e+00 2.000000e+00 6.682680e+00 3.095596e-01
2.000000e+00 2.250000e+00 5.541040e+00 2.567968e-01
2.250000e+00 2.500000e+00 4.296880e+00 2.441576e-01


==> anc/prom/YJ_NNLO_NNPDF31_HT_CC.dat <==
0.000000e+00 2.500000e-01 1.383828e+01 2.079072e-01
2.500000e-01 5.000000e-01 1.355432e+01 2.097572e-01
5.000000e-01 7.500000e-01 1.260308e+01 1.880700e-01
7.500000e-01 1.000000e+00 1.191140e+01 1.963480e-01
1.000000e+00 1.250000e+00 1.104656e+01 2.442332e-01
1.250000e+00 1.500000e+00 9.305960e+00 1.776344e-01
1.500000e+00 1.750000e+00 8.327520e+00 2.323996e-01
1.750000e+00 2.000000e+00 6.786800e+00 2.223436e-01
2.000000e+00 2.250000e+00 5.417880e+00 1.669736e-01
2.250000e+00 2.500000e+00 4.204080e+00 1.557300e-01


==> anc/prom/YJ_NNLO_NNPDF31_HT_CD.dat <==
0.000000e+00 2.500000e-01 1.405504e+01 2.684684e-01
2.500000e-01 5.000000e-01 1.366400e+01 2.735972e-01
5.000000e-01 7.500000e-01 1.263932e+01 2.546584e-01
7.500000e-01 1.000000e+00 1.201396e+01 2.666580e-01
1.000000e+00 1.250000e+00 1.114876e+01 3.429944e-01
1.250000e+00 1.500000e+00 9.292120e+00 2.350608e-01
1.500000e+00 1.750000e+00 8.477000e+00 3.076112e-01
1.750000e+00 2.000000e+00 6.771040e+00 2.781168e-01
2.000000e+00 2.250000e+00 5.539720e+00 2.235140e-01
2.250000e+00 2.500000e+00 4.319840e+00 2.069460e-01


==> anc/prom/YJ_NNLO_NNPDF31_HT_CU.dat <==
0.000000e+00 2.500000e-01 1.322996e+01 1.709492e-01
2.500000e-01 5.000000e-01 1.303020e+01 1.712888e-01
5.000000e-01 7.500000e-01 1.213728e+01 1.485460e-01
7.500000e-01 1.000000e+00 1.144608e+01 1.550140e-01
1.000000e+00 1.250000e+00 1.064420e+01 1.849712e-01
1.250000e+00 1.500000e+00 8.963000e+00 1.439548e-01
1.500000e+00 1.750000e+00 7.957880e+00 1.869700e-01
1.750000e+00 2.000000e+00 6.547640e+00 1.864648e-01
2.000000e+00 2.250000e+00 5.178880e+00 1.318956e-01
2.250000e+00 2.500000e+00 3.983668e+00 1.243292e-01


==> anc/prom/YJ_NNLO_NNPDF31_HT_DC.dat <==
0.000000e+00 2.500000e-01 1.330208e+01 1.772428e-01
2.500000e-01 5.000000e-01 1.311144e+01 1.775232e-01
5.000000e-01 7.500000e-01 1.218480e+01 1.546292e-01
7.500000e-01 1.000000e+00 1.150832e+01 1.618076e-01
1.000000e+00 1.250000e+00 1.070492e+01 1.948152e-01
1.250000e+00 1.500000e+00 8.997200e+00 1.508356e-01
1.500000e+00 1.750000e+00 8.005560e+00 1.979212e-01
1.750000e+00 2.000000e+00 6.589920e+00 1.969096e-01
2.000000e+00 2.250000e+00 5.224440e+00 1.396368e-01
2.250000e+00 2.500000e+00 4.007960e+00 1.321104e-01


==> anc/prom/YJ_NNLO_NNPDF31_HT_DD.dat <==
0.000000e+00 2.500000e-01 1.407336e+01 2.589352e-01
2.500000e-01 5.000000e-01 1.367100e+01 2.642424e-01
5.000000e-01 7.500000e-01 1.270196e+01 2.447680e-01
7.500000e-01 1.000000e+00 1.204112e+01 2.555220e-01
1.000000e+00 1.250000e+00 1.117840e+01 3.245632e-01
1.250000e+00 1.500000e+00 9.352920e+00 2.241168e-01
1.500000e+00 1.750000e+00 8.497400e+00 2.908168e-01
1.750000e+00 2.000000e+00 6.787160e+00 2.624716e-01
2.000000e+00 2.250000e+00 5.530120e+00 2.103236e-01
2.250000e+00 2.500000e+00 4.335040e+00 1.942760e-01


==> anc/prom/YJ_NNLO_NNPDF31_HT_UC.dat <==
0.000000e+00 2.500000e-01 1.381420e+01 2.005108e-01
2.500000e-01 5.000000e-01 1.352048e+01 2.024868e-01
5.000000e-01 7.500000e-01 1.260968e+01 1.807844e-01
7.500000e-01 1.000000e+00 1.189508e+01 1.882412e-01
1.000000e+00 1.250000e+00 1.103176e+01 2.316844e-01
1.250000e+00 1.500000e+00 9.316760e+00 1.697716e-01
1.500000e+00 1.750000e+00 8.314040e+00 2.198708e-01
1.750000e+00 2.000000e+00 6.772480e+00 2.105924e-01
2.000000e+00 2.250000e+00 5.392680e+00 1.576912e-01
2.250000e+00 2.500000e+00 4.197640e+00 1.468968e-01


==> anc/prom/YJ_NNLO_NNPDF31_HT_UU.dat <==
0.000000e+00 2.500000e-01 1.389184e+01 2.155708e-01
2.500000e-01 5.000000e-01 1.361816e+01 2.172464e-01
5.000000e-01 7.500000e-01 1.262044e+01 1.958740e-01
7.500000e-01 1.000000e+00 1.195364e+01 2.051288e-01
1.000000e+00 1.250000e+00 1.108300e+01 2.580004e-01
1.250000e+00 1.500000e+00 9.314080e+00 1.867932e-01
1.500000e+00 1.750000e+00 8.357920e+00 2.463488e-01
1.750000e+00 2.000000e+00 6.815280e+00 2.356692e-01
2.000000e+00 2.250000e+00 5.455080e+00 1.775844e-01
2.250000e+00 2.500000e+00 4.218280e+00 1.664820e-01

